Fluctuations of anisotropic flow from the finite number of rescatterings in a two-dimensional massless transport model

We investigate the fluctuations of anisotropic transverse flow due to the finite number of scatterings in a two-dimensional system of massless particles. Using a set of initial geometries from a Monte Carlo Glauber model, we study how flow coefficients fluctuate about their mean value at the corresponding eccentricity, for several values of the scattering cross section. We also show how the distributions of the second and third event planes of anisotropic flow about the corresponding participant plane in the initial geometry evolve as a function of the mean number of scatterings in the system.

==> anc/Nresc_vs_Kn.txt <==
# b = 0 fm
# Kn^-1  Nresc
0.30137724  0.27208086
3.0137724  2.7753661
12.05509  10.55434

# b = 6 fm
# Kn^-1  Nresc
0.34341036  0.31674586
3.4341036  3.2156029
13.736414  12.034073

# b = 9 fm
# Kn^-1  Nresc
0.41062239  0.37536483
4.1062239  3.7848
16.424895  13.857466


==> anc/Psi2-Phi2_hist_b0.txt <==
# Kn^-1 = 0
# Psi2-Phi2  p(Psi2-Phi2)
-1.5548085 0.30560573
-1.5233955 0.3183393
-1.4919824 0.42657467
-1.4605694 0.26103823
-1.4291564 0.26103823
-1.3977434 0.36927359
-1.3663303 0.29923894
-1.3349173 0.30560573
-1.3035043 0.33107288
-1.2720913 0.33107288
-1.2406783 0.36927359
-1.2092652 0.28013859
-1.1778522 0.24193787
-1.1464392 0.25467144
-1.1150262 0.36290681
-1.0836131 0.31197252
-1.0522001 0.35654002
-1.0207871 0.25467144
-0.98937407 0.40747431
-0.95796104 0.24830466
-0.92654802 0.24830466
-0.895135 0.32470609
-0.86372197 0.33107288
-0.83230895 0.33107288
-0.80089593 0.36290681
-0.7694829 0.24830466
-0.73806988 0.35654002
-0.70665685 0.30560573
-0.67524383 0.29923894
-0.64383081 0.33107288
-0.61241778 0.36290681
-0.58100476 0.38837395
-0.54959174 0.36290681
-0.51817871 0.43294145
-0.48676569 0.26740501
-0.45535267 0.38837395
-0.42393964 0.26740501
-0.39252662 0.36290681
-0.3611136 0.26103823
-0.32970057 0.3183393
-0.29828755 0.25467144
-0.26687453 0.26103823
-0.2354615 0.3183393
-0.20404848 0.30560573
-0.17263546 0.26740501
-0.14122243 0.35017323
-0.10980941 0.38200716
-0.078396385 0.40110752
-0.046983362 0.33743966
-0.015570339 0.29287216
0.015842685 0.29287216
0.047255708 0.34380645
0.078668732 0.25467144
0.11008176 0.25467144
0.14149478 0.35017323
0.1729078 0.36290681
0.20432083 0.30560573
0.23573385 0.33743966
0.26714687 0.32470609
0.2985599 0.29287216
0.32997292 0.29923894
0.36138594 0.2737718
0.39279897 0.30560573
0.42421199 0.32470609
0.45562501 0.34380645
0.48703804 0.19737037
0.51845106 0.33107288
0.54986408 0.29287216
0.58127711 0.3183393
0.61269013 0.28013859
0.64410315 0.31197252
0.67551618 0.38837395
0.7069292 0.31197252
0.73834222 0.33743966
0.76975525 0.30560573
0.80116827 0.26740501
0.8325813 0.33107288
0.86399432 0.34380645
0.89540734 0.30560573
0.92682037 0.31197252
0.95823339 0.32470609
0.98964641 0.26103823
1.0210594 0.28650537
1.0524725 0.33107288
1.0838855 0.37564038
1.1152985 0.23557108
1.1467115 0.33743966
1.1781246 0.36927359
1.2095376 0.34380645
1.2409506 0.35017323
1.2723636 0.29287216
1.3037766 0.28013859
1.3351897 0.35017323
1.3666027 0.38200716
1.3980157 0.26103823
1.4294287 0.26103823
1.4608418 0.31197252
1.4922548 0.38837395
1.5236678 0.37564038
1.5550808 0.39474074

# Kn^-1 = 0.30
# Psi2-Phi2  p(Psi2-Phi2)
-1.5548085 0.019164288
-1.5233955 0.012776192
-1.4919824 0.019164288
-1.4605694 0.012776192
-1.4291564 0.006388096
-1.3977434 0.019164288
-1.3663303 0.0095821441
-1.3349173 0.025552384
-1.3035043 0.0095821441
-1.2720913 0.022358336
-1.2406783 0.025552384
-1.2092652 0.01597024
-1.1778522 0.012776192
-1.1464392 0.012776192
-1.1150262 0.019164288
-1.0836131 0.01597024
-1.0522001 0.019164288
-1.0207871 0.022358336
-0.98937407 0.038328576
-0.95796104 0.022358336
-0.92654802 0.03194048
-0.895135 0.041522624
-0.86372197 0.057492864
-0.83230895 0.041522624
-0.80089593 0.038328576
-0.7694829 0.038328576
-0.73806988 0.054298816
-0.70665685 0.070269057
-0.67524383 0.054298816
-0.64383081 0.092627393
-0.61241778 0.057492864
-0.58100476 0.083045249
-0.54959174 0.12776192
-0.51817871 0.1660905
-0.48676569 0.12456787
-0.45535267 0.24913575
-0.42393964 0.18206074
-0.39252662 0.20441907
-0.3611136 0.28427027
-0.32970057 0.38967386
-0.29828755 0.44397268
-0.26687453 0.52701792
-0.2354615 0.6451977
-0.20404848 0.88794535
-0.17263546 1.1530513
-0.14122243 1.4884264
-0.10980941 1.7120097
-0.078396385 1.9611455
-0.046983362 2.2198634
-0.015570339 2.127236
0.015842685 2.6127313
0.047255708 2.2422217
0.078668732 1.9419812
0.11008176 1.6289645
0.14149478 1.2552609
0.1729078 0.99973703
0.20432083 0.89752749
0.23573385 0.66755604
0.26714687 0.58131674
0.2985599 0.44077863
0.32997292 0.40883815
0.36138594 0.25552384
0.39279897 0.27468813
0.42421199 0.21080717
0.45562501 0.16928455
0.48703804 0.12776192
0.51845106 0.13734407
0.54986408 0.10220954
0.58127711 0.092627393
0.61269013 0.057492864
0.64410315 0.089433345
0.67551618 0.076657153
0.7069292 0.10220954
0.73834222 0.051104768
0.76975525 0.060686912
0.80116827 0.028746432
0.8325813 0.038328576
0.86399432 0.03194048
0.89540734 0.022358336
0.92682037 0.01597024
0.95823339 0.01597024
0.98964641 0.044716672
1.0210594 0.019164288
1.0524725 0.025552384
1.0838855 0.022358336
1.1152985 0.028746432
1.1467115 0.038328576
1.1781246 0.01597024
1.2095376 0.025552384
1.2409506 0.012776192
1.2723636 0.0095821441
1.3037766 0.006388096
1.3351897 0.0095821441
1.3666027 0.012776192
1.3980157 0.025552384
1.4294287 0.01597024
1.4608418 0.022358336
1.4922548 0.0095821441
1.5236678 0.019164288
1.5550808 0.022358336

# Kn^-1 = 3.01
# Psi2-Phi2  p(Psi2-Phi2)
-1.5548085 0.019178865
-1.5233955 0.0063929552
-1.4919824 0
-1.4605694 0.0095894327
-1.4291564 0.0095894327
-1.3977434 0.0063929552
-1.3663303 0.015982388
-1.3349173 0.0063929552
-1.3035043 0.031964776
-1.2720913 0.0031964776
-1.2406783 0.0095894327
-1.2092652 0.0063929552
-1.1778522 0.0095894327
-1.1464392 0.01278591
-1.1150262 0.01278591
-1.0836131 0.0031964776
-1.0522001 0.0095894327
-1.0207871 0.015982388
-0.98937407 0.015982388
-0.95796104 0.019178865
-0.92654802 0.0095894327
-0.895135 0.015982388
-0.86372197 0.044750686
-0.83230895 0.01278591
-0.80089593 0.028768298
-0.7694829 0.038357731
-0.73806988 0.038357731
-0.70665685 0.054340119
-0.67524383 0.047947164
-0.64383081 0.060733074
-0.61241778 0.041554209
-0.58100476 0.057536596
-0.54959174 0.089501372
-0.51817871 0.09269785
-0.48676569 0.11507319
-0.45535267 0.16302036
-0.42393964 0.1566274
-0.39252662 0.16941331
-0.3611136 0.22694991
-0.32970057 0.29727241
-0.29828755 0.3995597
-0.26687453 0.42513152
-0.2354615 0.54340119
-0.20404848 0.80231587
-0.17263546 1.0516411
-0.14122243 1.3776818
-0.10980941 1.780438
-0.078396385 2.3078568
-0.046983362 2.7425778
-0.015570339 3.1069762
0.015842685 2.8896157
0.047255708 2.5507891
0.078668732 2.1128717
0.11008176 1.5918458
0.14149478 1.3361276
0.1729078 0.9557468
0.20432083 0.75436871
0.23573385 0.60413426
0.26714687 0.41873856
0.2985599 0.32923719
0.32997292 0.29407594
0.36138594 0.24932525
0.39279897 0.16941331
0.42421199 0.14384149
0.45562501 0.1278591
0.48703804 0.11826967
0.51845106 0.057536596
0.54986408 0.076715462
0.58127711 0.073518984
0.61269013 0.067126029
0.64410315 0.047947164
0.67551618 0.047947164
0.7069292 0.031964776
0.73834222 0.022375343
0.76975525 0.019178865
0.80116827 0.028768298
0.8325813 0.022375343
0.86399432 0.019178865
0.89540734 0.0095894327
0.92682037 0.01278591
0.95823339 0.01278591
0.98964641 0.019178865
1.0210594 0.022375343
1.0524725 0.019178865
1.0838855 0.015982388
1.1152985 0.0095894327
1.1467115 0.022375343
1.1781246 0.019178865
1.2095376 0.015982388
1.2409506 0.0063929552
1.2723636 0.01278591
1.3037766 0.0095894327
1.3351897 0.0031964776
1.3666027 0.0095894327
1.3980157 0.015982388
1.4294287 0.0095894327
1.4608418 0.0063929552
1.4922548 0.0031964776
1.5236678 0.0063929552
1.5550808 0.019178865

# Kn^-1 = 12.06
# Psi2-Phi2  p(Psi2-Phi2)
-1.5548085 0.02233765
-1.5233955 0.019146557
-1.4919824 0.012764371
-1.4605694 0.041484207
-1.4291564 0.015955464
-1.3977434 0.025528743
-1.3663303 0.02233765
-1.3349173 0.028719836
-1.3035043 0.0063821857
-1.2720913 0.028719836
-1.2406783 0.028719836
-1.2092652 0.015955464
-1.1778522 0.031910929
-1.1464392 0.019146557
-1.1150262 0.015955464
-1.0836131 0.0446753
-1.0522001 0.035102022
-1.0207871 0.038293114
-0.98937407 0.031910929
-0.95796104 0.047866393
-0.92654802 0.0446753
-0.895135 0.060630764
-0.86372197 0.054248579
-0.83230895 0.051057486
-0.80089593 0.047866393
-0.7694829 0.070204043
-0.73806988 0.092541693
-0.70665685 0.10530606
-0.67524383 0.0893506
-0.64383081 0.13083481
-0.61241778 0.12126153
-0.58100476 0.14998136
-0.54959174 0.17551011
-0.51817871 0.16593683
-0.48676569 0.17551011
-0.45535267 0.23294978
-0.42393964 0.30315382
-0.39252662 0.32868257
-0.3611136 0.42760644
-0.32970057 0.45632628
-0.29828755 0.56482344
-0.26687453 0.62226311
-0.2354615 0.84244852
-0.20404848 0.9860477
-0.17263546 1.0562517
-0.14122243 1.2158064
-0.10980941 1.4742849
-0.078396385 1.6880881
-0.046983362 1.9178468
-0.015570339 1.9210379
0.015842685 1.9369934
0.047255708 1.7040436
0.078668732 1.7295723
0.11008176 1.4742849
0.14149478 1.2860104
0.1729078 0.95413677
0.20432083 0.93499021
0.23573385 0.74671573
0.26714687 0.66693841
0.2985599 0.57439672
0.32997292 0.49461939
0.36138594 0.39888661
0.39279897 0.35421131
0.42421199 0.30953601
0.45562501 0.22975869
0.48703804 0.15955464
0.51845106 0.15955464
0.54986408 0.12445262
0.58127711 0.12445262
0.61269013 0.15317246
0.64410315 0.12764371
0.67551618 0.079777322
0.7069292 0.10849716
0.73834222 0.073395136
0.76975525 0.082968414
0.80116827 0.054248579
0.8325813 0.063821857
0.86399432 0.051057486
0.89540734 0.054248579
0.92682037 0.038293114
0.95823339 0.038293114
0.98964641 0.038293114
1.0210594 0.035102022
1.0524725 0.019146557
1.0838855 0.041484207
1.1152985 0.031910929
1.1467115 0.015955464
1.1781246 0.038293114
1.2095376 0.025528743
1.2409506 0.025528743
1.2723636 0.019146557
1.3037766 0.031910929
1.3351897 0.035102022
1.3666027 0.02233765
1.3980157 0.015955464
1.4294287 0.025528743
1.4608418 0.025528743
1.4922548 0.025528743
1.5236678 0.015955464
1.5550808 0.028719836


==> anc/Psi2-Phi2_hist_b6.txt <==
# Kn^-1 = 0
# Psi2-Phi2  p(Psi2-Phi2)
-1.553792 0.35030381
-1.5223907 0.32482717
-1.4909894 0.33119633
-1.4595881 0.26113556
-1.4281867 0.29935053
-1.3967854 0.36304213
-1.3653841 0.35030381
-1.3339828 0.33119633
-1.3025815 0.29935053
-1.2711802 0.30571969
-1.2397789 0.32482717
-1.2083775 0.27387388
-1.1769762 0.36941129
-1.1455749 0.30571969
-1.1141736 0.35667297
-1.0827723 0.31208885
-1.051371 0.36941129
-1.0199696 0.28024304
-0.98856833 0.22928976
-0.95716702 0.39488793
-0.92576571 0.29935053
-0.89436439 0.35030381
-0.86296308 0.27387388
-0.83156176 0.31845801
-0.80016045 0.33756549
-0.76875913 0.31208885
-0.73735782 0.29935053
-0.7059565 0.40125709
-0.67455519 0.27387388
-0.64315387 0.24839724
-0.61175256 0.24202808
-0.58035125 0.28024304
-0.54894993 0.35667297
-0.51754862 0.41399541
-0.4861473 0.21018228
-0.45474599 0.26113556
-0.42334467 0.31845801
-0.39194336 0.33119633
-0.36054204 0.33119633
-0.32914073 0.36304213
-0.29773941 0.38214961
-0.2663381 0.27387388
-0.23493679 0.33756549
-0.20353547 0.32482717
-0.17213416 0.28024304
-0.14073284 0.35667297
-0.10933153 0.35030381
-0.077930213 0.34393465
-0.046528899 0.28661221
-0.015127584 0.29935053
0.01627373 0.33756549
0.047675045 0.26750472
0.07907636 0.29935053
0.11047767 0.29935053
0.14187899 0.28024304
0.1732803 0.33756549
0.20468162 0.38851877
0.23608293 0.32482717
0.26748425 0.36304213
0.29888556 0.37578045
0.33028688 0.30571969
0.36168819 0.28024304
0.3930895 0.29298137
0.42449082 0.31208885
0.45589213 0.28024304
0.48729345 0.42036457
0.51869476 0.40125709
0.55009608 0.35030381
0.58149739 0.37578045
0.61289871 0.35030381
0.64430002 0.21655144
0.67570134 0.32482717
0.70710265 0.17196732
0.73850396 0.2547664
0.76990528 0.31208885
0.80130659 0.33119633
0.83270791 0.35030381
0.86410922 0.29935053
0.89551054 0.38214961
0.92691185 0.36304213
0.95831317 0.27387388
0.98971448 0.40125709
1.0211158 0.30571969
1.0525171 0.29935053
1.0839184 0.2547664
1.1153197 0.31208885
1.1467211 0.33119633
1.1781224 0.26113556
1.2095237 0.31845801
1.240925 0.38851877
1.2723263 0.24839724
1.3037276 0.28024304
1.3351289 0.29298137
1.3665303 0.31845801
1.3979316 0.33119633
1.4293329 0.28024304
1.4607342 0.33119633
1.4921355 0.34393465
1.5235368 0.35030381
1.5549381 0.38214961

# Kn^-1 = 0.34
# Psi2-Phi2  p(Psi2-Phi2)
-1.553792 0.0033450719
-1.5223907 0
-1.4909894 0
-1.4595881 0
-1.4281867 0
-1.3967854 0
-1.3653841 0.0033450719
-1.3339828 0
-1.3025815 0
-1.2711802 0.0033450719
-1.2397789 0.0033450719
-1.2083775 0.0033450719
-1.1769762 0
-1.1455749 0
-1.1141736 0.0033450719
-1.0827723 0
-1.051371 0
-1.0199696 0.0033450719
-0.98856833 0.0033450719
-0.95716702 0
-0.92576571 0.0033450719
-0.89436439 0
-0.86296308 0.0033450719
-0.83156176 0
-0.80016045 0.010035216
-0.76875913 0.0033450719
-0.73735782 0.0066901437
-0.7059565 0.010035216
-0.67455519 0.010035216
-0.64315387 0.013380287
-0.61175256 0.023415503
-0.58035125 0.0033450719
-0.54894993 0.020070431
-0.51754862 0.016725359
-0.4861473 0.020070431
-0.45474599 0.010035216
-0.42334467 0.030105647
-0.39194336 0.040140862
-0.36054204 0.026760575
-0.32914073 0.05352115
-0.29773941 0.076936653
-0.2663381 0.076936653
-0.23493679 0.11707752
-0.20353547 0.20739446
-0.17213416 0.33785226
-0.14073284 0.41813398
-0.10933153 0.82623275
-0.077930213 1.4149654
-0.046528899 2.5322194
-0.015127584 4.4088047
0.01627373 6.1315167
0.047675045 5.8940166
0.07907636 4.2984173
0.11047767 2.5355645
0.14187899 1.4183105
0.1732803 0.82288768
0.20468162 0.44489456
0.23608293 0.29436632
0.26748425 0.22411981
0.29888556 0.12376766
0.33028688 0.13714795
0.36168819 0.073591581
0.3930895 0.040140862
0.42449082 0.040140862
0.45589213 0.026760575
0.48729345 0.013380287
0.51869476 0.030105647
0.55009608 0.023415503
0.58149739 0.0066901437
0.61289871 0.020070431
0.64430002 0.0033450719
0.67570134 0.013380287
0.70710265 0.0066901437
0.73850396 0.0033450719
0.76990528 0.0066901437
0.80130659 0.0066901437
0.83270791 0
0.86410922 0.016725359
0.89551054 0.0066901437
0.92691185 0.0033450719
0.95831317 0.0033450719
0.98971448 0.0066901437
1.0211158 0.0033450719
1.0525171 0.0033450719
1.0839184 0
1.1153197 0
1.1467211 0.0033450719
1.1781224 0.0033450719
1.2095237 0
1.240925 0
1.2723263 0
1.3037276 0
1.3351289 0.0033450719
1.3665303 0
1.3979316 0.0033450719
1.4293329 0
1.4607342 0
1.4921355 0
1.5235368 0.0033450719
1.5549381 0.0033450719

# Kn^-1 = 3.43
# Psi2-Phi2  p(Psi2-Phi2)
-1.679392 0.0035068987
-1.6479907 0
-1.6165894 0
-1.5851881 0
-1.5537867 0.0035068987
-1.5223854 0
-1.4909841 0
-1.4595828 0.0035068987
-1.4281815 0
-1.3967802 0
-1.3653789 0.0035068987
-1.3339775 0
-1.3025762 0
-1.2711749 0
-1.2397736 0
-1.2083723 0
-1.176971 0
-1.1455696 0
-1.1141683 0
-1.082767 0
-1.0513657 0
-1.0199644 0.010520696
-0.98856308 0.0035068987
-0.95716176 0
-0.92576045 0
-0.89435913 0.0035068987
-0.86295782 0
-0.8315565 0
-0.80015519 0.0035068987
-0.76875387 0.0035068987
-0.73735256 0
-0.70595125 0.010520696
-0.67454993 0.010520696
-0.64314862 0
-0.6117473 0
-0.58034599 0.0070137975
-0.54894467 0.0070137975
-0.51754336 0.010520696
-0.48614204 0.021041392
-0.45474073 0.031562089
-0.42333941 0.024548291
-0.3919381 0.024548291
-0.36053679 0.045589684
-0.32913547 0.045589684
-0.29773416 0.077151772
-0.26633284 0.10170006
-0.23493153 0.13326215
-0.20353021 0.16482424
-0.1721289 0.35770367
-0.14072758 0.51551412
-0.10932627 1.0099868
-0.077924955 1.5991458
-0.04652364 2.9598225
-0.015122326 5.127086
0.016278989 6.6420662
0.047680303 6.2142246
0.079081618 4.1100853
0.11048293 2.4408015
0.14188425 1.2344284
0.17328556 0.64526937
0.20468688 0.34367608
0.23608819 0.31562089
0.2674895 0.18937253
0.29889082 0.15079665
0.33029213 0.08416557
0.36169345 0.066631076
0.39309476 0.049096582
0.42449608 0.035068987
0.45589739 0.014027595
0.48729871 0.024548291
0.51870002 0.02805519
0.55010134 0.017534494
0.58150265 0.02805519
0.61290396 0.010520696
0.64430528 0.010520696
0.67570659 0.010520696
0.70710791 0.014027595
0.73850922 0.0070137975
0.76991054 0.014027595
0.80131185 0.0070137975
0.83271317 0.0035068987
0.86411448 0
0.8955158 0.0070137975
0.92691711 0.0035068987
0.95831842 0
0.98971974 0.0035068987
1.0211211 0.0035068987
1.0525224 0.0035068987
1.0839237 0
1.115325 0
1.1467263 0
1.1781276 0
1.2095289 0
1.2409303 0.0035068987
1.2723316 0
1.3037329 0.0035068987
1.3351342 0
1.3665355 0
1.3979368 0
1.4293381 0.0070137975

# Kn^-1 = 13.74
# Psi2-Phi2  p(Psi2-Phi2)
-1.522392 0.0066232873
-1.4909907 0
-1.4595894 0
-1.4281881 0
-1.3967867 0
-1.3653854 0.0033116436
-1.3339841 0.0033116436
-1.3025828 0
-1.2711815 0
-1.2397802 0.0099349309
-1.2083789 0
-1.1769775 0.0033116436
-1.1455762 0.0033116436
-1.1141749 0.0066232873
-1.0827736 0.0066232873
-1.0513723 0.0033116436
-1.019971 0.0033116436
-0.98856965 0.0033116436
-0.95716833 0.0033116436
-0.92576702 0.0033116436
-0.89436571 0.0066232873
-0.86296439 0.0066232873
-0.83156308 0.0099349309
-0.80016176 0.019869862
-0.76876045 0.0099349309
-0.73735913 0.0066232873
-0.70595782 0.013246575
-0.6745565 0.013246575
-0.64315519 0.03642808
-0.61175387 0.019869862
-0.58035256 0.019869862
-0.54895125 0.016558218
-0.51754993 0.029804793
-0.48614862 0.052986298
-0.4547473 0.043051367
-0.42334599 0.066232873
-0.39194467 0.076167804
-0.36054336 0.10928424
-0.32914204 0.16558218
-0.29774073 0.17220547
-0.26633941 0.17882876
-0.2349381 0.3112945
-0.20353679 0.42389039
-0.17213547 0.79148283
-0.14073416 1.0398561
-0.10933284 1.5200444
-0.077931528 2.2850341
-0.046530213 3.2652806
-0.015128899 3.9110511
0.016272416 4.1395546
0.04767373 3.9408559
0.079075045 3.0632704
0.11047636 2.3181505
0.14187767 1.579654
0.17327899 0.97362323
0.2046803 0.63914722
0.23608162 0.41395546
0.26748293 0.23181505
0.29888425 0.22850341
0.33028556 0.13908903
0.36168688 0.12584246
0.39308819 0.1059726
0.4244895 0.076167804
0.45589082 0.066232873
0.48729213 0.049674655
0.51869345 0.023181505
0.55009476 0.03642808
0.58149608 0.013246575
0.61289739 0.019869862
0.64429871 0.019869862
0.67570002 0.029804793
0.70710134 0.043051367
0.73850265 0.013246575
0.76990396 0.0033116436
0.80130528 0.0066232873
0.83270659 0.016558218
0.86410791 0.0066232873
0.89550922 0.0066232873
0.92691054 0.0066232873
0.95831185 0.013246575
0.98971317 0.0066232873
1.0211145 0
1.0525158 0.0033116436
1.0839171 0.0066232873
1.1153184 0.0066232873
1.1467197 0.0066232873
1.1781211 0.0033116436
1.2095224 0.0033116436
1.2409237 0.0033116436
1.272325 0
1.3037263 0
1.3351276 0.0066232873
1.3665289 0.0066232873
1.3979303 0.0033116436
1.4293316 0.0099349309
1.4607329 0.0033116436
1.4921342 0
1.5235355 0.0066232873
1.5549368 0
1.5863381 0.0099349309


==> anc/Psi2-Phi2_hist_b9.txt <==
# Kn^-1 = 0
# Psi2-Phi2  p(Psi2-Phi2)
-1.553792 0.35030381
-1.5223907 0.32482717
-1.4909894 0.33119633
-1.4595881 0.26113556
-1.4281867 0.29935053
-1.3967854 0.36304213
-1.3653841 0.35030381
-1.3339828 0.33119633
-1.3025815 0.29935053
-1.2711802 0.30571969
-1.2397789 0.32482717
-1.2083775 0.27387388
-1.1769762 0.36941129
-1.1455749 0.30571969
-1.1141736 0.35667297
-1.0827723 0.31208885
-1.051371 0.36941129
-1.0199696 0.28024304
-0.98856833 0.22928976
-0.95716702 0.39488793
-0.92576571 0.29935053
-0.89436439 0.35030381
-0.86296308 0.27387388
-0.83156176 0.31845801
-0.80016045 0.33756549
-0.76875913 0.31208885
-0.73735782 0.29935053
-0.7059565 0.40125709
-0.67455519 0.27387388
-0.64315387 0.24839724
-0.61175256 0.24202808
-0.58035125 0.28024304
-0.54894993 0.35667297
-0.51754862 0.41399541
-0.4861473 0.21018228
-0.45474599 0.26113556
-0.42334467 0.31845801
-0.39194336 0.33119633
-0.36054204 0.33119633
-0.32914073 0.36304213
-0.29773941 0.38214961
-0.2663381 0.27387388
-0.23493679 0.33756549
-0.20353547 0.32482717
-0.17213416 0.28024304
-0.14073284 0.35667297
-0.10933153 0.35030381
-0.077930213 0.34393465
-0.046528899 0.28661221
-0.015127584 0.29935053
0.01627373 0.33756549
0.047675045 0.26750472
0.07907636 0.29935053
0.11047767 0.29935053
0.14187899 0.28024304
0.1732803 0.33756549
0.20468162 0.38851877
0.23608293 0.32482717
0.26748425 0.36304213
0.29888556 0.37578045
0.33028688 0.30571969
0.36168819 0.28024304
0.3930895 0.29298137
0.42449082 0.31208885
0.45589213 0.28024304
0.48729345 0.42036457
0.51869476 0.40125709
0.55009608 0.35030381
0.58149739 0.37578045
0.61289871 0.35030381
0.64430002 0.21655144
0.67570134 0.32482717
0.70710265 0.17196732
0.73850396 0.2547664
0.76990528 0.31208885
0.80130659 0.33119633
0.83270791 0.35030381
0.86410922 0.29935053
0.89551054 0.38214961
0.92691185 0.36304213
0.95831317 0.27387388
0.98971448 0.40125709
1.0211158 0.30571969
1.0525171 0.29935053
1.0839184 0.2547664
1.1153197 0.31208885
1.1467211 0.33119633
1.1781224 0.26113556
1.2095237 0.31845801
1.240925 0.38851877
1.2723263 0.24839724
1.3037276 0.28024304
1.3351289 0.29298137
1.3665303 0.31845801
1.3979316 0.33119633
1.4293329 0.28024304
1.4607342 0.33119633
1.4921355 0.34393465
1.5235368 0.35030381
1.5549381 0.38214961

# Kn^-1 = 0.41
# Psi2-Phi2  p(Psi2-Phi2)
-1.553792 0.0033450719
-1.5223907 0
-1.4909894 0
-1.4595881 0
-1.4281867 0
-1.3967854 0
-1.3653841 0.0033450719
-1.3339828 0
-1.3025815 0
-1.2711802 0.0033450719
-1.2397789 0.0033450719
-1.2083775 0.0033450719
-1.1769762 0
-1.1455749 0
-1.1141736 0.0033450719
-1.0827723 0
-1.051371 0
-1.0199696 0.0033450719
-0.98856833 0.0033450719
-0.95716702 0
-0.92576571 0.0033450719
-0.89436439 0
-0.86296308 0.0033450719
-0.83156176 0
-0.80016045 0.010035216
-0.76875913 0.0033450719
-0.73735782 0.0066901437
-0.7059565 0.010035216
-0.67455519 0.010035216
-0.64315387 0.013380287
-0.61175256 0.023415503
-0.58035125 0.0033450719
-0.54894993 0.020070431
-0.51754862 0.016725359
-0.4861473 0.020070431
-0.45474599 0.010035216
-0.42334467 0.030105647
-0.39194336 0.040140862
-0.36054204 0.026760575
-0.32914073 0.05352115
-0.29773941 0.076936653
-0.2663381 0.076936653
-0.23493679 0.11707752
-0.20353547 0.20739446
-0.17213416 0.33785226
-0.14073284 0.41813398
-0.10933153 0.82623275
-0.077930213 1.4149654
-0.046528899 2.5322194
-0.015127584 4.4088047
0.01627373 6.1315167
0.047675045 5.8940166
0.07907636 4.2984173
0.11047767 2.5355645
0.14187899 1.4183105
0.1732803 0.82288768
0.20468162 0.44489456
0.23608293 0.29436632
0.26748425 0.22411981
0.29888556 0.12376766
0.33028688 0.13714795
0.36168819 0.073591581
0.3930895 0.040140862
0.42449082 0.040140862
0.45589213 0.026760575
0.48729345 0.013380287
0.51869476 0.030105647
0.55009608 0.023415503
0.58149739 0.0066901437
0.61289871 0.020070431
0.64430002 0.0033450719
0.67570134 0.013380287
0.70710265 0.0066901437
0.73850396 0.0033450719
0.76990528 0.0066901437
0.80130659 0.0066901437
0.83270791 0
0.86410922 0.016725359
0.89551054 0.0066901437
0.92691185 0.0033450719
0.95831317 0.0033450719
0.98971448 0.0066901437
1.0211158 0.0033450719
1.0525171 0.0033450719
1.0839184 0
1.1153197 0
1.1467211 0.0033450719
1.1781224 0.0033450719
1.2095237 0
1.240925 0
1.2723263 0
1.3037276 0
1.3351289 0.0033450719
1.3665303 0
1.3979316 0.0033450719
1.4293329 0
1.4607342 0
1.4921355 0
1.5235368 0.0033450719
1.5549381 0.0033450719

# Kn^-1 = 4.10
# Psi2-Phi2  p(Psi2-Phi2)
-1.679456 0.0035068987
-1.6480547 0
-1.6166534 0
-1.5852521 0
-1.5538507 0.0035068987
-1.5224494 0
-1.4910481 0
-1.4596468 0.0035068987
-1.4282455 0
-1.3968442 0
-1.3654429 0.0035068987
-1.3340415 0
-1.3026402 0
-1.2712389 0
-1.2398376 0
-1.2084363 0
-1.177035 0
-1.1456336 0
-1.1142323 0
-1.082831 0
-1.0514297 0
-1.0200284 0.010520696
-0.98862708 0.0035068987
-0.95722576 0
-0.92582445 0
-0.89442313 0.0035068987
-0.86302182 0
-0.8316205 0
-0.80021919 0.0035068987
-0.76881787 0.0035068987
-0.73741656 0
-0.70601525 0.010520696
-0.67461393 0.010520696
-0.64321262 0
-0.6118113 0
-0.58040999 0.0070137975
-0.54900867 0.0070137975
-0.51760736 0.010520696
-0.48620604 0.021041392
-0.45480473 0.031562089
-0.42340341 0.024548291
-0.3920021 0.024548291
-0.36060079 0.045589684
-0.32919947 0.045589684
-0.29779816 0.077151772
-0.26639684 0.10170006
-0.23499553 0.13326215
-0.20359421 0.16482424
-0.1721929 0.35770367
-0.14079158 0.51551412
-0.10939027 1.0099868
-0.077988955 1.5991458
-0.04658764 2.9598225
-0.015186326 5.127086
0.016214989 6.6420662
0.047616303 6.2142246
0.079017618 4.1100853
0.11041893 2.4408015
0.14182025 1.2344284
0.17322156 0.64526937
0.20462288 0.34367608
0.23602419 0.31562089
0.2674255 0.18937253
0.29882682 0.15079665
0.33022813 0.08416557
0.36162945 0.066631076
0.39303076 0.049096582
0.42443208 0.035068987
0.45583339 0.014027595
0.48723471 0.024548291
0.51863602 0.02805519
0.55003734 0.017534494
0.58143865 0.02805519
0.61283996 0.010520696
0.64424128 0.010520696
0.67564259 0.010520696
0.70704391 0.014027595
0.73844522 0.0070137975
0.76984654 0.014027595
0.80124785 0.0070137975
0.83264917 0.0035068987
0.86405048 0
0.8954518 0.0070137975
0.92685311 0.0035068987
0.95825442 0
0.98965574 0.0035068987
1.0210571 0.0035068987
1.0524584 0.0035068987
1.0838597 0
1.115261 0
1.1466623 0
1.1780636 0
1.2094649 0
1.2408663 0.0035068987
1.2722676 0
1.3036689 0.0035068987
1.3350702 0
1.3664715 0
1.3978728 0
1.4292741 0.0070137975

# Kn^-1 = 16.41
# Psi2-Phi2  p(Psi2-Phi2)
-1.522376 0.0066232873
-1.4909747 0
-1.4595734 0
-1.4281721 0
-1.3967707 0
-1.3653694 0.0033116436
-1.3339681 0.0033116436
-1.3025668 0
-1.2711655 0
-1.2397642 0.0099349309
-1.2083629 0
-1.1769615 0.0033116436
-1.1455602 0.0033116436
-1.1141589 0.0066232873
-1.0827576 0.0066232873
-1.0513563 0.0033116436
-1.019955 0.0033116436
-0.98855365 0.0033116436
-0.95715233 0.0033116436
-0.92575102 0.0033116436
-0.89434971 0.0066232873
-0.86294839 0.0066232873
-0.83154708 0.0099349309
-0.80014576 0.019869862
-0.76874445 0.0099349309
-0.73734313 0.0066232873
-0.70594182 0.013246575
-0.6745405 0.013246575
-0.64313919 0.03642808
-0.61173787 0.019869862
-0.58033656 0.019869862
-0.54893525 0.016558218
-0.51753393 0.029804793
-0.48613262 0.052986298
-0.4547313 0.043051367
-0.42332999 0.066232873
-0.39192867 0.076167804
-0.36052736 0.10928424
-0.32912604 0.16558218
-0.29772473 0.17220547
-0.26632341 0.17882876
-0.2349221 0.3112945
-0.20352079 0.42389039
-0.17211947 0.79148283
-0.14071816 1.0398561
-0.10931684 1.5200444
-0.077915528 2.2850341
-0.046514213 3.2652806
-0.015112899 3.9110511
0.016288416 4.1395546
0.04768973 3.9408559
0.079091045 3.0632704
0.11049236 2.3181505
0.14189367 1.579654
0.17329499 0.97362323
0.2046963 0.63914722
0.23609762 0.41395546
0.26749893 0.23181505
0.29890025 0.22850341
0.33030156 0.13908903
0.36170288 0.12584246
0.39310419 0.1059726
0.4245055 0.076167804
0.45590682 0.066232873
0.48730813 0.049674655
0.51870945 0.023181505
0.55011076 0.03642808
0.58151208 0.013246575
0.61291339 0.019869862
0.64431471 0.019869862
0.67571602 0.029804793
0.70711734 0.043051367
0.73851865 0.013246575
0.76991996 0.0033116436
0.80132128 0.0066232873
0.83272259 0.016558218
0.86412391 0.0066232873
0.89552522 0.0066232873
0.92692654 0.0066232873
0.95832785 0.013246575
0.98972917 0.0066232873
1.0211305 0
1.0525318 0.0033116436
1.0839331 0.0066232873
1.1153344 0.0066232873
1.1467357 0.0066232873
1.1781371 0.0033116436
1.2095384 0.0033116436
1.2409397 0.0033116436
1.272341 0
1.3037423 0
1.3351436 0.0066232873
1.3665449 0.0066232873
1.3979463 0.0033116436
1.4293476 0.0099349309
1.4607489 0.0033116436
1.4921502 0
1.5235515 0.0066232873
1.5549528 0
1.5863541 0.0099349309


==> anc/Psi3-Phi3_hist_b0.txt <==
# Kn^-1 = 0
# Psi3-Phi3  p(Psi3-Phi3)
-1.5545837 0.40760113
-1.5231804 0.33754469
-1.4917772 0.36938852
-1.4603739 0.35665099
-1.4289707 0.24838194
-1.3975674 0.24838194
-1.3661642 0.35028222
-1.3347609 0.24838194
-1.3033577 0.28022578
-1.2719544 0.35028222
-1.2405512 0.29933208
-1.2091479 0.34391345
-1.1777447 0.29296331
-1.1463414 0.33117592
-1.1149382 0.26111947
-1.0835349 0.31843838
-1.0521317 0.35665099
-1.0207284 0.30570085
-0.98932519 0.36938852
-0.95792194 0.36301976
-0.92651869 0.35028222
-0.89511544 0.30570085
-0.86371219 0.33117592
-0.83230894 0.33117592
-0.80090569 0.28022578
-0.76950244 0.29296331
-0.73809919 0.36301976
-0.70669594 0.29933208
-0.67529269 0.38849483
-0.64388944 0.29296331
-0.61248619 0.39486359
-0.58108294 0.36301976
-0.54967969 0.28659454
-0.51827645 0.27385701
-0.4868732 0.37575729
-0.45546995 0.31206961
-0.4240667 0.33117592
-0.39266345 0.33117592
-0.3612602 0.28659454
-0.32985695 0.33754469
-0.2984537 0.26748824
-0.26705045 0.36938852
-0.2356472 0.33117592
-0.20424395 0.26111947
-0.1728407 0.35028222
-0.14143745 0.28659454
-0.1100342 0.27385701
-0.078630951 0.29296331
-0.047227701 0.35665099
-0.015824452 0.33117592
0.015578798 0.31843838
0.046982048 0.33117592
0.078385297 0.30570085
0.10978855 0.28659454
0.1411918 0.31206961
0.17259505 0.30570085
0.2039983 0.31843838
0.23540155 0.33754469
0.26680479 0.22927564
0.29820804 0.2356444
0.32961129 0.34391345
0.36101454 0.31843838
0.39241779 0.18469426
0.42382104 0.32480715
0.45522429 0.31843838
0.48662754 0.33117592
0.51803079 0.28022578
0.54943404 0.33117592
0.58083729 0.35665099
0.61224054 0.26111947
0.64364379 0.30570085
0.67504704 0.28659454
0.70645029 0.39486359
0.73785354 0.29933208
0.76925679 0.31843838
0.80066004 0.32480715
0.83206329 0.31206961
0.86346654 0.36938852
0.89486979 0.39486359
0.92627304 0.33117592
0.95767629 0.37575729
0.98907954 0.32480715
1.0204828 0.36938852
1.051886 0.26748824
1.0832893 0.26111947
1.1146925 0.35665099
1.1460958 0.36301976
1.177499 0.30570085
1.2089023 0.29933208
1.2403055 0.35665099
1.2717088 0.29296331
1.303112 0.24201317
1.3345153 0.39486359
1.3659185 0.27385701
1.3973218 0.24838194
1.428725 0.42670743
1.4601283 0.29933208
1.4915315 0.29296331
1.5229348 0.32480715
1.554338 0.31206961

# Kn^-1 = 0.30
# Psi3-Phi3  p(Psi3-Phi3)
-1.5545837 0.12415579
-1.5231804 0.14325669
-1.4917772 0.17827499
-1.4603739 0.1591741
-1.4289707 0.21647677
-1.3975674 0.16872454
-1.3661642 0.15599061
-1.3347609 0.1941924
-1.3033577 0.16872454
-1.2719544 0.18145847
-1.2405512 0.15599061
-1.2091479 0.21329329
-1.1777447 0.17827499
-1.1463414 0.16235758
-1.1149382 0.21010981
-1.0835349 0.21010981
-1.0521317 0.19100891
-1.0207284 0.1941924
-0.98932519 0.25467855
-0.95792194 0.19100891
-0.92651869 0.27059596
-0.89511544 0.26741248
-0.86371219 0.28969685
-0.83230894 0.24512811
-0.80090569 0.26741248
-0.76950244 0.30243078
-0.73809919 0.28969685
-0.70669594 0.31516471
-0.67529269 0.34063256
-0.64388944 0.32471515
-0.61248619 0.34381605
-0.58108294 0.35018301
-0.54967969 0.38838479
-0.51827645 0.34699953
-0.4868732 0.43295354
-0.45546995 0.40748568
-0.4240667 0.39793524
-0.39266345 0.41703613
-0.3612602 0.5093571
-0.32985695 0.45842139
-0.2984537 0.48070577
-0.26705045 0.56665978
-0.2356472 0.52209103
-0.20424395 0.52209103
-0.1728407 0.53164148
-0.14143745 0.50299014
-0.1100342 0.58257719
-0.078630951 0.49343969
-0.047227701 0.61122853
-0.015824452 0.49343969
0.015578798 0.51572407
0.046982048 0.54119192
0.078385297 0.50617362
0.10978855 0.52527451
0.1411918 0.54437541
0.17259505 0.5634763
0.2039983 0.46478836
0.23540155 0.53482496
0.26680479 0.54437541
0.29820804 0.49343969
0.32961129 0.51572407
0.36101454 0.43295354
0.39241779 0.48388925
0.42382104 0.36610042
0.45522429 0.4393205
0.48662754 0.41066917
0.51803079 0.3342656
0.54943404 0.38201783
0.58083729 0.3692839
0.61224054 0.31516471
0.64364379 0.35973345
0.67504704 0.3692839
0.70645029 0.27377944
0.73785354 0.28332989
0.76925679 0.25149507
0.80066004 0.27377944
0.83206329 0.26104552
0.86346654 0.264229
0.89486979 0.30243078
0.92627304 0.26104552
0.95767629 0.23876114
0.98907954 0.17827499
1.0204828 0.1941924
1.051886 0.16872454
1.0832893 0.23876114
1.1146925 0.24831159
1.1460958 0.19100891
1.177499 0.21329329
1.2089023 0.16554106
1.2403055 0.1750915
1.2717088 0.19737588
1.303112 0.1400732
1.3345153 0.18464195
1.3659185 0.1941924
1.3973218 0.15599061
1.428725 0.17827499
1.4601283 0.16554106
1.4915315 0.18464195
1.5229348 0.17190802
1.554338 0.14325669

# Kn^-1 = 3.01
# Psi3-Phi3  p(Psi3-Phi3)
-1.5545837 0.035118817
-1.5231804 0.019155718
-1.4917772 0.0095778591
-1.4603739 0.031926197
-1.4289707 0.0095778591
-1.3975674 0.022348338
-1.3661642 0.0095778591
-1.3347609 0.019155718
-1.3033577 0.015963098
-1.2719544 0.0095778591
-1.2405512 0.022348338
-1.2091479 0.022348338
-1.1777447 0.015963098
-1.1463414 0.028733577
-1.1149382 0.012770479
-1.0835349 0.025540957
-1.0521317 0.0063852394
-1.0207284 0.035118817
-0.98932519 0.019155718
-0.95792194 0.0095778591
-0.92651869 0.015963098
-0.89511544 0.025540957
-0.86371219 0.035118817
-0.83230894 0.035118817
-0.80090569 0.041504056
-0.76950244 0.060659774
-0.73809919 0.054274535
-0.70669594 0.057467154
-0.67529269 0.083008112
-0.64388944 0.076622872
-0.61248619 0.057467154
-0.58108294 0.11493431
-0.54967969 0.10535645
-0.51827645 0.14047527
-0.4868732 0.15324574
-0.45546995 0.18836456
-0.4240667 0.25860219
-0.39266345 0.30010625
-0.3612602 0.30010625
-0.32985695 0.38311436
-0.2984537 0.45973723
-0.26705045 0.57786416
-0.2356472 0.70237633
-0.20424395 0.77580658
-0.1728407 1.1365726
-0.14143745 1.4813755
-0.1100342 1.6665475
-0.078630951 1.8261785
-0.047227701 1.9443054
-0.015824452 2.1198995
0.015578798 2.2029076
0.046982048 2.1390552
0.078385297 1.8644899
0.10978855 1.5931172
0.1411918 1.2898184
0.17259505 1.1844619
0.2039983 0.93224495
0.23540155 0.74707301
0.26680479 0.64171656
0.29820804 0.47250771
0.32961129 0.47889295
0.36101454 0.33522507
0.39241779 0.28414315
0.42382104 0.23625386
0.45522429 0.22986862
0.48662754 0.19155718
0.51803079 0.15963098
0.54943404 0.15005313
0.58083729 0.11812693
0.61224054 0.12451217
0.64364379 0.076622872
0.67504704 0.079815492
0.70645029 0.083008112
0.73785354 0.047889295
0.76925679 0.067045013
0.80066004 0.028733577
0.83206329 0.047889295
0.86346654 0.038311436
0.89486979 0.031926197
0.92627304 0.063852394
0.95767629 0.035118817
0.98907954 0.041504056
1.0204828 0.044696676
1.051886 0.038311436
1.0832893 0.022348338
1.1146925 0.041504056
1.1460958 0.015963098
1.177499 0.022348338
1.2089023 0.0095778591
1.2403055 0.0063852394
1.2717088 0.015963098
1.303112 0.0095778591
1.3345153 0.019155718
1.3659185 0.038311436
1.3973218 0.025540957
1.428725 0.0095778591
1.4601283 0.0063852394
1.4915315 0.0031926197
1.5229348 0.0095778591
1.554338 0.012770479

# Kn^-1 = 12.06
# Psi3-Phi3  p(Psi3-Phi3)
-1.5545837 0.057345429
-1.5231804 0.050973715
-1.4917772 0.041416143
-1.4603739 0.035044429
-1.4289707 0.035044429
-1.3975674 0.047787858
-1.3661642 0.044602001
-1.3347609 0.035044429
-1.3033577 0.044602001
-1.2719544 0.038230286
-1.2405512 0.050973715
-1.2091479 0.041416143
-1.1777447 0.044602001
-1.1463414 0.057345429
-1.1149382 0.066903001
-1.0835349 0.073274715
-1.0521317 0.07964643
-1.0207284 0.082832287
-0.98932519 0.07964643
-0.95792194 0.054159572
-0.92651869 0.073274715
-0.89511544 0.095575716
-0.86371219 0.095575716
-0.83230894 0.10513329
-0.80090569 0.12106257
-0.76950244 0.12106257
-0.73809919 0.13062014
-0.70669594 0.178408
-0.67529269 0.13699186
-0.64388944 0.21345243
-0.61248619 0.23893929
-0.58108294 0.200709
-0.54967969 0.28035543
-0.51827645 0.24849686
-0.4868732 0.34725843
-0.45546995 0.28035543
-0.4240667 0.39186043
-0.39266345 0.46513515
-0.3612602 0.49699372
-0.32985695 0.54159572
-0.2984537 0.63717144
-0.26705045 0.79009258
-0.2356472 0.79965015
-0.20424395 0.98442987
-0.1728407 1.048147
-0.14143745 1.0768197
-0.1100342 1.0736339
-0.078630951 1.1787672
-0.047227701 1.3699186
-0.015824452 1.2807146
0.015578798 1.0354036
0.046982048 1.1755813
0.078385297 1.1405369
0.10978855 1.137351
0.1411918 1.0863773
0.17259505 0.96850058
0.2039983 0.86973901
0.23540155 0.76141987
0.26680479 0.64991487
0.29820804 0.62761387
0.32961129 0.53840986
0.36101454 0.48743615
0.39241779 0.47150686
0.42382104 0.40141801
0.45522429 0.40460386
0.48662754 0.32814329
0.51803079 0.34407258
0.54943404 0.32177158
0.58083729 0.30265643
0.61224054 0.19752315
0.64364379 0.178408
0.67504704 0.17203629
0.70645029 0.12106257
0.73785354 0.14017772
0.76925679 0.12424843
0.80066004 0.12424843
0.83206329 0.10513329
0.86346654 0.098761573
0.89486979 0.14654943
0.92627304 0.089204001
0.95767629 0.086018144
0.98907954 0.10194743
1.0204828 0.076460572
1.051886 0.089204001
1.0832893 0.082832287
1.1146925 0.086018144
1.1460958 0.057345429
1.177499 0.038230286
1.2089023 0.054159572
1.2403055 0.076460572
1.2717088 0.054159572
1.303112 0.047787858
1.3345153 0.070088858
1.3659185 0.038230286
1.3973218 0.050973715
1.428725 0.063717144
1.4601283 0.035044429
1.4915315 0.050973715
1.5229348 0.038230286
1.554338 0.047787858


==> anc/Psi3-Phi3_hist_b6.txt <==
# Kn^-1 = 0
# Psi3-Phi3  p(Psi3-Phi3)
-1.5547322 0.29290365
-1.5233225 0.28016871
-1.4919129 0.324741
-1.4605032 0.33110847
-1.4290936 0.35657835
-1.3976839 0.27380123
-1.3662743 0.35657835
-1.3348647 0.36294582
-1.303455 0.35657835
-1.2720454 0.33747594
-1.2406357 0.31837353
-1.2092261 0.29290365
-1.1778164 0.24833135
-1.1464068 0.26106629
-1.1149971 0.28016871
-1.0835875 0.31837353
-1.0521778 0.30563859
-1.0207682 0.29290365
-0.98935854 0.324741
-0.95794889 0.28016871
-0.92653925 0.31837353
-0.8951296 0.24196388
-0.86371995 0.26106629
-0.83231031 0.35021088
-0.80090066 0.28653618
-0.76949101 0.31837353
-0.73808137 0.30563859
-0.70667172 0.29927112
-0.67526207 0.28016871
-0.64385243 0.30563859
-0.61244278 0.31200606
-0.58103313 0.38204823
-0.54962349 0.28653618
-0.51821384 0.34384341
-0.48680419 0.31837353
-0.45539455 0.35657835
-0.4239849 0.36294582
-0.39257525 0.324741
-0.36116561 0.26743376
-0.32975596 0.26743376
-0.29834632 0.3884157
-0.26693667 0.35021088
-0.23552702 0.324741
-0.20411738 0.40751812
-0.17270773 0.33110847
-0.14129808 0.30563859
-0.10988844 0.19102412
-0.07847879 0.27380123
-0.047069143 0.33747594
-0.015659496 0.3884157
0.01575015 0.31837353
0.047159797 0.28653618
0.078569443 0.33110847
0.10997909 0.24833135
0.14138874 0.33110847
0.17279838 0.324741
0.20420803 0.38204823
0.23561768 0.28016871
0.26702732 0.36931329
0.29843697 0.34384341
0.32984662 0.31837353
0.36125626 0.37568076
0.39266591 0.31837353
0.42407556 0.28653618
0.4554852 0.31200606
0.48689485 0.29927112
0.51830449 0.33110847
0.54971414 0.26106629
0.58112379 0.37568076
0.61253343 0.28653618
0.64394308 0.33110847
0.67535273 0.33747594
0.70676237 0.33110847
0.73817202 0.29290365
0.76958167 0.27380123
0.80099131 0.29290365
0.83240096 0.34384341
0.86381061 0.30563859
0.89522025 0.35657835
0.9266299 0.41388559
0.95803955 0.38204823
0.98944919 0.324741
1.0208588 0.35657835
1.0522685 0.29927112
1.0836781 0.33747594
1.1150878 0.324741
1.1464974 0.3884157
1.1779071 0.31200606
1.2093167 0.28016871
1.2407264 0.35021088
1.272136 0.20375906
1.3035457 0.324741
1.3349553 0.26743376
1.366365 0.35657835
1.3977746 0.31200606
1.4291842 0.25469882
1.4605939 0.29290365
1.4920035 0.34384341
1.5234132 0.38204823
1.5548228 0.40115065

# Kn^-1 = 0.34
# Psi3-Phi3  p(Psi3-Phi3)
-1.5547322 0.066923415
-1.5233225 0.063736585
-1.4919129 0.08923122
-1.4605032 0.060549756
-1.4290936 0.060549756
-1.3976839 0.066923415
-1.3662743 0.073297073
-1.3348647 0.063736585
-1.303455 0.073297073
-1.2720454 0.050989268
-1.2406357 0.070110244
-1.2092261 0.082857561
-1.1778164 0.079670732
-1.1464068 0.076483902
-1.1149971 0.08604439
-1.0835875 0.076483902
-1.0521778 0.08923122
-1.0207682 0.10516537
-0.98935854 0.10197854
-0.95794889 0.08923122
-0.92653925 0.08604439
-0.8951296 0.1083522
-0.86371995 0.12428634
-0.83231031 0.12428634
-0.80090066 0.14340732
-0.76949101 0.16252829
-0.73808137 0.15615463
-0.70667172 0.2390122
-0.67526207 0.16252829
-0.64385243 0.23263854
-0.61244278 0.25175951
-0.58103313 0.32186976
-0.54962349 0.27406732
-0.51821384 0.38241951
-0.48680419 0.36648537
-0.45539455 0.37923268
-0.4239849 0.49714537
-0.39257525 0.45571659
-0.36116561 0.50989268
-0.32975596 0.67242098
-0.29834632 0.62780537
-0.26693667 0.80945463
-0.23552702 0.78077317
-0.20411738 0.82538878
-0.17270773 0.88593854
-0.14129808 0.93055415
-0.10988844 0.98154341
-0.07847879 1.026159
-0.047069143 1.0739615
-0.015659496 0.97198293
0.01575015 1.1026429
0.047159797 0.9911039
0.078569443 0.99429073
0.10997909 0.91780683
0.14138874 1.04528
0.17279838 0.85088341
0.20420803 0.81582829
0.23561768 0.72022341
0.26702732 0.65011317
0.29843697 0.62461854
0.32984662 0.60231073
0.36125626 0.58956341
0.39266591 0.46209024
0.42407556 0.4461561
0.4554852 0.37923268
0.48689485 0.34417756
0.51830449 0.37604585
0.54971414 0.29318829
0.58112379 0.28681463
0.61253343 0.23263854
0.64394308 0.2071439
0.67535273 0.19120976
0.70676237 0.16252829
0.73817202 0.18802293
0.76958167 0.17527561
0.80099131 0.16890195
0.83240096 0.12109951
0.86381061 0.1529678
0.89522025 0.12428634
0.9266299 0.12428634
0.95803955 0.095604878
0.98944919 0.12109951
1.0208588 0.11153902
1.0522685 0.092418049
1.0836781 0.076483902
1.1150878 0.095604878
1.1464974 0.063736585
1.1779071 0.070110244
1.2093167 0.079670732
1.2407264 0.073297073
1.272136 0.073297073
1.3035457 0.04461561
1.3349553 0.04461561
1.366365 0.050989268
1.3977746 0.038241951
1.4291842 0.060549756
1.4605939 0.038241951
1.4920035 0.060549756
1.5234132 0.060549756
1.5548228 0.08604439

# Kn^-1 = 3.43
# Psi3-Phi3  p(Psi3-Phi3)
-1.5547322 0.012795844
-1.5233225 0.003198961
-1.4919129 0.012795844
-1.4605032 0.003198961
-1.4290936 0.012795844
-1.3976839 0.022392727
-1.3662743 0.019193766
-1.3348647 0.012795844
-1.303455 0.006397922
-1.2720454 0.012795844
-1.2406357 0.019193766
-1.2092261 0.0095968829
-1.1778164 0.022392727
-1.1464068 0.019193766
-1.1149971 0.025591688
-1.0835875 0.025591688
-1.0521778 0.022392727
-1.0207682 0.028790649
-0.98935854 0.022392727
-0.95794889 0.006397922
-0.92653925 0.019193766
-0.8951296 0.006397922
-0.86371995 0.028790649
-0.83231031 0.038387532
-0.80090066 0.025591688
-0.76949101 0.044785454
-0.73808137 0.038387532
-0.70667172 0.060780259
-0.67526207 0.057581298
-0.64385243 0.067178181
-0.61244278 0.067178181
-0.58103313 0.089570907
-0.54962349 0.10556571
-0.51821384 0.15355013
-0.48680419 0.13755532
-0.45539455 0.1311574
-0.4239849 0.14395324
-0.39257525 0.17274389
-0.36116561 0.25591688
-0.32975596 0.28470753
-0.29834632 0.31029921
-0.26693667 0.49583895
-0.23552702 0.64938908
-0.20411738 0.76455167
-0.17270773 1.0140706
-0.14129808 1.308375
-0.10988844 1.807413
-0.07847879 2.1880893
-0.047069143 2.4855927
-0.015659496 2.6807293
0.01575015 2.8534732
0.047159797 2.4855927
0.078569443 2.1752935
0.10997909 1.7370358
0.14138874 1.3243698
0.17279838 0.97248414
0.20420803 0.80933713
0.23561768 0.6397922
0.26702732 0.4670483
0.29843697 0.35508467
0.32984662 0.33908986
0.36125626 0.25911584
0.39266591 0.23992207
0.42407556 0.12156052
0.4554852 0.12475948
0.48689485 0.12156052
0.51830449 0.10556571
0.54971414 0.092769868
0.58112379 0.057581298
0.61253343 0.067178181
0.64394308 0.054382337
0.67535273 0.06397922
0.70676237 0.047984415
0.73817202 0.022392727
0.76958167 0.03198961
0.80099131 0.047984415
0.83240096 0.019193766
0.86381061 0.015994805
0.89522025 0.025591688
0.9266299 0.019193766
0.95803955 0.035188571
0.98944919 0.03198961
1.0208588 0.025591688
1.0522685 0.025591688
1.0836781 0.006397922
1.1150878 0.022392727
1.1464974 0.012795844
1.1779071 0.025591688
1.2093167 0.006397922
1.2407264 0.015994805
1.272136 0.012795844
1.3035457 0.006397922
1.3349553 0.0095968829
1.366365 0.0095968829
1.3977746 0.015994805
1.4291842 0.0095968829
1.4605939 0.012795844
1.4920035 0.019193766
1.5234132 0.022392727
1.5548228 0.012795844

# Kn^-1 = 13.74
# Psi3-Phi3  p(Psi3-Phi3)
-1.5547322 0.028792163
-1.5233225 0.0095973875
-1.4919129 0.035190421
-1.4605032 0.031991292
-1.4290936 0.028792163
-1.3976839 0.0095973875
-1.3662743 0.025593033
-1.3348647 0.03838955
-1.303455 0.031991292
-1.2720454 0.015995646
-1.2406357 0.015995646
-1.2092261 0.03838955
-1.1778164 0.019194775
-1.1464068 0.019194775
-1.1149971 0.028792163
-1.0835875 0.047986938
-1.0521778 0.031991292
-1.0207682 0.031991292
-0.98935854 0.028792163
-0.95794889 0.060783454
-0.92653925 0.03838955
-0.8951296 0.057584325
-0.86371995 0.060783454
-0.83231031 0.067181713
-0.80090066 0.073579971
-0.76949101 0.070380842
-0.73808137 0.083177358
-0.70667172 0.099173004
-0.67526207 0.11836778
-0.64385243 0.10237213
-0.61244278 0.11516865
-0.58103313 0.15995646
-0.54962349 0.14396081
-0.51821384 0.16955385
-0.48680419 0.23673556
-0.45539455 0.25593033
-0.4239849 0.2527312
-0.39257525 0.39349289
-0.36116561 0.43188244
-0.32975596 0.4382807
-0.29834632 0.60143628
-0.26693667 0.64622409
-0.23552702 0.8445701
-0.20411738 0.93414572
-0.17270773 1.0749074
-0.14129808 1.3180412
-0.10988844 1.3788247
-0.07847879 1.5579759
-0.047069143 1.7531228
-0.015659496 1.6987376
0.01575015 1.8394993
0.047159797 1.7499237
0.078569443 1.6315559
0.10997909 1.4172142
0.14138874 1.2572578
0.17279838 1.1164961
0.20420803 0.91815007
0.23561768 0.866964
0.26702732 0.70700755
0.29843697 0.55025022
0.32984662 0.53425457
0.36125626 0.45427634
0.39266591 0.37429811
0.42407556 0.29112075
0.4554852 0.21754078
0.48689485 0.19514688
0.51830449 0.18874862
0.54971414 0.18874862
0.58112379 0.17915123
0.61253343 0.12156691
0.64394308 0.14396081
0.67535273 0.12156691
0.70676237 0.11196952
0.73817202 0.079978229
0.76958167 0.044787808
0.80099131 0.079978229
0.83240096 0.079978229
0.86381061 0.070380842
0.89522025 0.041588679
0.9266299 0.044787808
0.95803955 0.03838955
0.98944919 0.051186067
1.0208588 0.051186067
1.0522685 0.041588679
1.0836781 0.041588679
1.1150878 0.025593033
1.1464974 0.022393904
1.1779071 0.051186067
1.2093167 0.025593033
1.2407264 0.022393904
1.272136 0.028792163
1.3035457 0.022393904
1.3349553 0.031991292
1.366365 0.031991292
1.3977746 0.019194775
1.4291842 0.031991292
1.4605939 0.012796517
1.4920035 0.015995646
1.5234132 0.012796517
1.5548228 0.03838955


==> anc/Psi3-Phi3_hist_b9.txt <==
# Kn^-1 = 0
# Psi3-Phi3  p(Psi3-Phi3)
-1.5547322 0.29290365
-1.5233225 0.28016871
-1.4919129 0.324741
-1.4605032 0.33110847
-1.4290936 0.35657835
-1.3976839 0.27380123
-1.3662743 0.35657835
-1.3348647 0.36294582
-1.303455 0.35657835
-1.2720454 0.33747594
-1.2406357 0.31837353
-1.2092261 0.29290365
-1.1778164 0.24833135
-1.1464068 0.26106629
-1.1149971 0.28016871
-1.0835875 0.31837353
-1.0521778 0.30563859
-1.0207682 0.29290365
-0.98935854 0.324741
-0.95794889 0.28016871
-0.92653925 0.31837353
-0.8951296 0.24196388
-0.86371995 0.26106629
-0.83231031 0.35021088
-0.80090066 0.28653618
-0.76949101 0.31837353
-0.73808137 0.30563859
-0.70667172 0.29927112
-0.67526207 0.28016871
-0.64385243 0.30563859
-0.61244278 0.31200606
-0.58103313 0.38204823
-0.54962349 0.28653618
-0.51821384 0.34384341
-0.48680419 0.31837353
-0.45539455 0.35657835
-0.4239849 0.36294582
-0.39257525 0.324741
-0.36116561 0.26743376
-0.32975596 0.26743376
-0.29834632 0.3884157
-0.26693667 0.35021088
-0.23552702 0.324741
-0.20411738 0.40751812
-0.17270773 0.33110847
-0.14129808 0.30563859
-0.10988844 0.19102412
-0.07847879 0.27380123
-0.047069143 0.33747594
-0.015659496 0.3884157
0.01575015 0.31837353
0.047159797 0.28653618
0.078569443 0.33110847
0.10997909 0.24833135
0.14138874 0.33110847
0.17279838 0.324741
0.20420803 0.38204823
0.23561768 0.28016871
0.26702732 0.36931329
0.29843697 0.34384341
0.32984662 0.31837353
0.36125626 0.37568076
0.39266591 0.31837353
0.42407556 0.28653618
0.4554852 0.31200606
0.48689485 0.29927112
0.51830449 0.33110847
0.54971414 0.26106629
0.58112379 0.37568076
0.61253343 0.28653618
0.64394308 0.33110847
0.67535273 0.33747594
0.70676237 0.33110847
0.73817202 0.29290365
0.76958167 0.27380123
0.80099131 0.29290365
0.83240096 0.34384341
0.86381061 0.30563859
0.89522025 0.35657835
0.9266299 0.41388559
0.95803955 0.38204823
0.98944919 0.324741
1.0208588 0.35657835
1.0522685 0.29927112
1.0836781 0.33747594
1.1150878 0.324741
1.1464974 0.3884157
1.1779071 0.31200606
1.2093167 0.28016871
1.2407264 0.35021088
1.272136 0.20375906
1.3035457 0.324741
1.3349553 0.26743376
1.366365 0.35657835
1.3977746 0.31200606
1.4291842 0.25469882
1.4605939 0.29290365
1.4920035 0.34384341
1.5234132 0.38204823
1.5548228 0.40115065

# Kn^-1 = 0.41
# Psi3-Phi3  p(Psi3-Phi3)
-1.5547322 0.066923415
-1.5233225 0.063736585
-1.4919129 0.08923122
-1.4605032 0.060549756
-1.4290936 0.060549756
-1.3976839 0.066923415
-1.3662743 0.073297073
-1.3348647 0.063736585
-1.303455 0.073297073
-1.2720454 0.050989268
-1.2406357 0.070110244
-1.2092261 0.082857561
-1.1778164 0.079670732
-1.1464068 0.076483902
-1.1149971 0.08604439
-1.0835875 0.076483902
-1.0521778 0.08923122
-1.0207682 0.10516537
-0.98935854 0.10197854
-0.95794889 0.08923122
-0.92653925 0.08604439
-0.8951296 0.1083522
-0.86371995 0.12428634
-0.83231031 0.12428634
-0.80090066 0.14340732
-0.76949101 0.16252829
-0.73808137 0.15615463
-0.70667172 0.2390122
-0.67526207 0.16252829
-0.64385243 0.23263854
-0.61244278 0.25175951
-0.58103313 0.32186976
-0.54962349 0.27406732
-0.51821384 0.38241951
-0.48680419 0.36648537
-0.45539455 0.37923268
-0.4239849 0.49714537
-0.39257525 0.45571659
-0.36116561 0.50989268
-0.32975596 0.67242098
-0.29834632 0.62780537
-0.26693667 0.80945463
-0.23552702 0.78077317
-0.20411738 0.82538878
-0.17270773 0.88593854
-0.14129808 0.93055415
-0.10988844 0.98154341
-0.07847879 1.026159
-0.047069143 1.0739615
-0.015659496 0.97198293
0.01575015 1.1026429
0.047159797 0.9911039
0.078569443 0.99429073
0.10997909 0.91780683
0.14138874 1.04528
0.17279838 0.85088341
0.20420803 0.81582829
0.23561768 0.72022341
0.26702732 0.65011317
0.29843697 0.62461854
0.32984662 0.60231073
0.36125626 0.58956341
0.39266591 0.46209024
0.42407556 0.4461561
0.4554852 0.37923268
0.48689485 0.34417756
0.51830449 0.37604585
0.54971414 0.29318829
0.58112379 0.28681463
0.61253343 0.23263854
0.64394308 0.2071439
0.67535273 0.19120976
0.70676237 0.16252829
0.73817202 0.18802293
0.76958167 0.17527561
0.80099131 0.16890195
0.83240096 0.12109951
0.86381061 0.1529678
0.89522025 0.12428634
0.9266299 0.12428634
0.95803955 0.095604878
0.98944919 0.12109951
1.0208588 0.11153902
1.0522685 0.092418049
1.0836781 0.076483902
1.1150878 0.095604878
1.1464974 0.063736585
1.1779071 0.070110244
1.2093167 0.079670732
1.2407264 0.073297073
1.272136 0.073297073
1.3035457 0.04461561
1.3349553 0.04461561
1.366365 0.050989268
1.3977746 0.038241951
1.4291842 0.060549756
1.4605939 0.038241951
1.4920035 0.060549756
1.5234132 0.060549756
1.5548228 0.08604439

# Kn^-1 = 4.10
# Psi3-Phi3  p(Psi3-Phi3)
-1.5547322 0.012795844
-1.5233225 0.003198961
-1.4919129 0.012795844
-1.4605032 0.003198961
-1.4290936 0.012795844
-1.3976839 0.022392727
-1.3662743 0.019193766
-1.3348647 0.012795844
-1.303455 0.006397922
-1.2720454 0.012795844
-1.2406357 0.019193766
-1.2092261 0.0095968829
-1.1778164 0.022392727
-1.1464068 0.019193766
-1.1149971 0.025591688
-1.0835875 0.025591688
-1.0521778 0.022392727
-1.0207682 0.028790649
-0.98935854 0.022392727
-0.95794889 0.006397922
-0.92653925 0.019193766
-0.8951296 0.006397922
-0.86371995 0.028790649
-0.83231031 0.038387532
-0.80090066 0.025591688
-0.76949101 0.044785454
-0.73808137 0.038387532
-0.70667172 0.060780259
-0.67526207 0.057581298
-0.64385243 0.067178181
-0.61244278 0.067178181
-0.58103313 0.089570907
-0.54962349 0.10556571
-0.51821384 0.15355013
-0.48680419 0.13755532
-0.45539455 0.1311574
-0.4239849 0.14395324
-0.39257525 0.17274389
-0.36116561 0.25591688
-0.32975596 0.28470753
-0.29834632 0.31029921
-0.26693667 0.49583895
-0.23552702 0.64938908
-0.20411738 0.76455167
-0.17270773 1.0140706
-0.14129808 1.308375
-0.10988844 1.807413
-0.07847879 2.1880893
-0.047069143 2.4855927
-0.015659496 2.6807293
0.01575015 2.8534732
0.047159797 2.4855927
0.078569443 2.1752935
0.10997909 1.7370358
0.14138874 1.3243698
0.17279838 0.97248414
0.20420803 0.80933713
0.23561768 0.6397922
0.26702732 0.4670483
0.29843697 0.35508467
0.32984662 0.33908986
0.36125626 0.25911584
0.39266591 0.23992207
0.42407556 0.12156052
0.4554852 0.12475948
0.48689485 0.12156052
0.51830449 0.10556571
0.54971414 0.092769868
0.58112379 0.057581298
0.61253343 0.067178181
0.64394308 0.054382337
0.67535273 0.06397922
0.70676237 0.047984415
0.73817202 0.022392727
0.76958167 0.03198961
0.80099131 0.047984415
0.83240096 0.019193766
0.86381061 0.015994805
0.89522025 0.025591688
0.9266299 0.019193766
0.95803955 0.035188571
0.98944919 0.03198961
1.0208588 0.025591688
1.0522685 0.025591688
1.0836781 0.006397922
1.1150878 0.022392727
1.1464974 0.012795844
1.1779071 0.025591688
1.2093167 0.006397922
1.2407264 0.015994805
1.272136 0.012795844
1.3035457 0.006397922
1.3349553 0.0095968829
1.366365 0.0095968829
1.3977746 0.015994805
1.4291842 0.0095968829
1.4605939 0.012795844
1.4920035 0.019193766
1.5234132 0.022392727
1.5548228 0.012795844

# Kn^-1 = 16.41
# Psi3-Phi3  p(Psi3-Phi3)
-1.5547322 0.028792163
-1.5233225 0.0095973875
-1.4919129 0.035190421
-1.4605032 0.031991292
-1.4290936 0.028792163
-1.3976839 0.0095973875
-1.3662743 0.025593033
-1.3348647 0.03838955
-1.303455 0.031991292
-1.2720454 0.015995646
-1.2406357 0.015995646
-1.2092261 0.03838955
-1.1778164 0.019194775
-1.1464068 0.019194775
-1.1149971 0.028792163
-1.0835875 0.047986938
-1.0521778 0.031991292
-1.0207682 0.031991292
-0.98935854 0.028792163
-0.95794889 0.060783454
-0.92653925 0.03838955
-0.8951296 0.057584325
-0.86371995 0.060783454
-0.83231031 0.067181713
-0.80090066 0.073579971
-0.76949101 0.070380842
-0.73808137 0.083177358
-0.70667172 0.099173004
-0.67526207 0.11836778
-0.64385243 0.10237213
-0.61244278 0.11516865
-0.58103313 0.15995646
-0.54962349 0.14396081
-0.51821384 0.16955385
-0.48680419 0.23673556
-0.45539455 0.25593033
-0.4239849 0.2527312
-0.39257525 0.39349289
-0.36116561 0.43188244
-0.32975596 0.4382807
-0.29834632 0.60143628
-0.26693667 0.64622409
-0.23552702 0.8445701
-0.20411738 0.93414572
-0.17270773 1.0749074
-0.14129808 1.3180412
-0.10988844 1.3788247
-0.07847879 1.5579759
-0.047069143 1.7531228
-0.015659496 1.6987376
0.01575015 1.8394993
0.047159797 1.7499237
0.078569443 1.6315559
0.10997909 1.4172142
0.14138874 1.2572578
0.17279838 1.1164961
0.20420803 0.91815007
0.23561768 0.866964
0.26702732 0.70700755
0.29843697 0.55025022
0.32984662 0.53425457
0.36125626 0.45427634
0.39266591 0.37429811
0.42407556 0.29112075
0.4554852 0.21754078
0.48689485 0.19514688
0.51830449 0.18874862
0.54971414 0.18874862
0.58112379 0.17915123
0.61253343 0.12156691
0.64394308 0.14396081
0.67535273 0.12156691
0.70676237 0.11196952
0.73817202 0.079978229
0.76958167 0.044787808
0.80099131 0.079978229
0.83240096 0.079978229
0.86381061 0.070380842
0.89522025 0.041588679
0.9266299 0.044787808
0.95803955 0.03838955
0.98944919 0.051186067
1.0208588 0.051186067
1.0522685 0.041588679
1.0836781 0.041588679
1.1150878 0.025593033
1.1464974 0.022393904
1.1779071 0.051186067
1.2093167 0.025593033
1.2407264 0.022393904
1.272136 0.028792163
1.3035457 0.022393904
1.3349553 0.031991292
1.366365 0.031991292
1.3977746 0.019194775
1.4291842 0.031991292
1.4605939 0.012796517
1.4920035 0.015995646
1.5234132 0.012796517
1.5548228 0.03838955


==> anc/e2c_v2s_b6.txt <==
#e2c	v2s
0.1885925430131362	0.00355299
0.2959933250867637	0.0273334
0.17940701714255894	0.00149289
0.1205351465431083	0.0269848
0.09267914834592123	0.00987807
0.2861486778877168	0.00164702
0.12610012837334406	-0.011849
0.017906502060731987	0.0319975
0.18195041103920492	-0.0207129
0.11355994823618167	-0.0587199
0.10252186354063132	0.0133708
0.3054241364881868	0.0269079
0.10872859925864728	-0.0229217
0.2346597305288008	0.0260743
0.18540777057826088	0.0611787
0.05447377505375637	0.0428662
0.2334132508864862	0.0146255
0.2128177487749151	-0.0317027
0.054406652397358396	-0.00110256
0.16011574189091832	-0.0189299
0.21626422433153233	-0.0348308
0.23673907005134698	0.0146816
-0.01388604019725428	0.0016243
0.03701160700528306	-0.00383216
0.14502495074599145	-0.0118562
0.12139653845982552	0.0131063
0.10201227440963319	-0.0372758
0.246300320360457	-0.0262457
0.17506521255734625	-0.00982762
0.17325906204600072	0.0191624
-0.005146271110954314	-0.00227662
0.23608040922070814	-0.00272014
0.15737311962790226	-0.00200757
0.0785674788433007	0.0190835
0.19518040383580543	0.0616725
0.1652656388787934	-0.0141838
0.11277889442237392	0.00146523
0.12781480320350638	0.028521
0.08573711551282286	0.0501056
0.1974382344793016	-0.0210471
0.14573304528526881	0.0170315
0.17851973879175642	0.00801178
0.06636810377171357	-0.0159565
0.1957038943580958	-0.00955902
0.255947723155357	0.0031009
0.2511304487673466	-0.00823235
0.23205878052170245	0.00154902
0.1911221814681265	-0.0326847
-0.03560908525868609	0.0130232
0.2817903760325894	-0.0067231
0.14396965987350432	-0.00275928
0.2056232186137969	-0.0338934
0.07535965709576686	0.0139974
0.14555948575621475	-0.0247185
0.17332703064055197	-0.00737581
0.07475332381628878	0.00209936
0.1223778461704878	0.00841748
0.31657436808753064	0.0460794
0.15097399536907155	-0.000568034
0.05069879435406801	0.00981306
0.08569913428112289	0.0239807
0.07040664153269505	0.00238004
0.31851261880576487	0.0104548
0.22267075246621773	0.0129121
0.0682134858352927	0.0129888
0.22332082784704518	0.00518105
0.28288566019990113	-0.0246218
0.14822913607021562	-0.0299344
0.16115047284726025	-0.040166
0.0935824611609319	0.00873745
0.09172772693807955	0.0112512
0.26199779912501764	0.0343015
0.05076931694173986	-0.0225458
0.16791836045311975	-0.00393636
0.1677387012458351	0.0147054
0.12927818919876194	0.0598499
0.2893044844960895	-0.0146755
0.04063224566989076	-0.0264698
0.2237344539796992	-0.00729394
0.09576436497024256	0.0184183
0.1383868641441834	-0.026297
0.10605604669953089	-0.00445644
0.18669636406478649	-0.0211674
0.05594208326186931	0.000528957
0.1832780737278505	0.0110902
0.10658760707205293	0.00263079
0.09886456731873555	-0.0109023
0.14976372754925388	0.0121777
0.2150511409552612	0.0147357
0.21292187237447285	0.0721031
0.052349725874693186	0.035146
0.2285665346695792	-0.0221092
0.05805941496358116	-0.00376289
0.24042124262982958	-0.00913651
0.21551112779630927	-0.00363955
0.18866841701938764	-0.00333433
0.04790083573442723	-0.0112545
0.17971693067301708	-0.0309105
0.15661246158828732	0.0169319
0.18598798533214983	-0.00964183
0.17336761879739584	0.00544923
0.237482005002797	-0.00605906
0.20465653757847788	0.0196261
0.1443117120233294	-0.00442451
-0.002166601756969412	0.00501845
0.16685918628128438	0.0134426
0.17509601293899527	0.0119105
0.28202150036573637	0.0209306
0.08872166902821846	-0.0357839
0.17895915369806187	0.00425197
0.20923567672654644	-0.00449529
0.38310443912178	-0.0163264
0.14741021670917331	0.000648286
-0.02442575775433236	-0.00372125
0.15469428574458396	0.00401861
0.1363084413495104	-0.0310125
0.05186443893401715	-0.0157139
0.19598519297520675	-0.0112347
0.18023114528556455	0.0317913
0.22408262754833635	-0.0197895
0.30146839434556966	-0.0279544
0.06848124686744642	-0.00996848
0.13468951590981712	-0.0306578
0.32277104363241704	-0.0197599
0.28439396198139066	0.00244836
0.26629427446162934	0.0091558
0.12430300196900607	0.0575065
0.13278345571460287	0.0154307
0.22138475730967538	-0.0294156
0.12126652481955918	-0.00955241
0.24499429175139398	0.0174298
0.08079968226513937	0.00964257
0.07504391589034425	-0.0242828
0.25930485012110277	0.01279
0.16574984445293767	-0.0146782
0.002938020247843221	-0.0310346
0.05895290792369058	-0.00376231
0.3925159599911321	0.0240889
0.11816668564795398	-0.00301667
0.2538493064660792	-0.0136216
0.2743398251151517	0.0316486
0.022893656863862473	-0.0137724
0.2193041757472411	0.0249389
0.22853286983754226	-0.0422516
0.20814694843640114	-0.016785
0.2296300295443875	-0.00549357
0.28606969070204563	0.0319539
0.2114734153688176	0.0151542
0.09836252653865503	0.0164541
-0.034851735976352806	0.027386
0.15801689919950723	0.01161
0.0789432545730056	0.00389134
0.21044643207187302	-0.0305104
0.14705273158287843	0.00857149
0.19220195571033416	-0.00297135
0.1849906673984253	0.00103579
0.08025175779613276	0.0712179
0.22340290147011146	-0.0385473
0.08506713961573388	-0.00511949
0.1656415697395981	0.061903
0.3039441332044632	-0.0163929
0.16366868363818923	0.00818681
0.20840950451299034	-0.0274349
0.12867450173804348	0.0353634
0.14734104072312615	-0.0183407
0.21865087096291003	-0.00579696
0.22284962586363224	0.0256455
0.23161681705375578	0.0155199
0.12507191647996146	-0.00148537
0.1517819567113176	-0.0109569
0.26191646973084354	-0.0105307
0.22809754209858618	0.0070267
0.0861476725783959	-0.0274632
0.20687982740867794	-0.0488953
0.1296746460980857	0.0354817
0.3314218494959724	-0.0298655
0.14475608193807116	-0.01467
0.056491634318935	0.0284002
0.10340285005950894	0.036734
0.23608533085755531	0.0199999
0.16048337055259934	-0.0057879
0.1535019130302662	0.0155428
0.18848138826822416	0.00758456
0.06050881984676563	0.0241467
0.1683823488541735	-0.0187607
0.06061926200613113	0.0107665
0.10986331803796683	-0.0233464
0.11171984589611367	-0.00119794
0.07925046251552297	-0.00210543
0.048906953859768086	-0.0144343
0.11717721174433608	0.0384484
0.17967450682531094	0.0439944
0.06809733441343702	0.00284805
0.18930051564672318	-0.00573963
0.1435528794507876	0.0232475
0.14909957858428993	-0.017795
0.14178436380412554	-0.0191401
0.18529890971717142	-0.00660513
0.23884279913224266	0.0318978
0.1357193898954043	-0.0282685
0.05966659936026374	-0.00928334
0.26732156006151614	-0.0434148
0.22933003308391683	-0.0271497
0.03631416956442735	0.0270456
0.2677799028927311	0.0345519
0.1561254393642396	0.00604998
0.17011942949882042	-0.00407045
0.09039751443202415	-0.0177135
0.23595418646803865	-0.00583512
0.26225869158703463	-0.00133759
0.03681864141631964	-0.00458254
0.256269280294669	-0.021729
0.03574883643938798	0.0290433
0.18534472063897323	-0.0193051
0.27779440409067147	0.0258559
0.17148441537089942	-0.0178671
0.10182948451958075	0.0202754
0.27293027069386777	0.00444632
0.19605737915249527	0.0298573
0.11747353317712733	0.0154109
0.17480718260369427	-0.0100579
0.26748162398040926	-0.0112849
0.13261729999362454	-0.00804878
0.18214766543645483	-0.0136712
0.11926068183163245	0.00110851
0.2084560910574386	-0.00250372
0.26838477089959684	0.00543214
0.18235026939970198	-0.0353241
0.301457990931103	0.0115473
0.13722931904498445	0.00700745
0.15919981392544647	-0.0389315
0.1267350704940155	-0.0114834
0.3282919303135784	-0.00362495
0.2307091501497582	0.00689886
0.1859943197319785	0.00339344
0.2866908884627398	0.0271896
0.11429040317808661	0.00177574
0.2774497429774361	0.0021033
0.08522643866887834	0.00813456
0.13893357278711324	0.0431098
0.14045282115412405	-0.00734335
0.20312553837088335	-0.0381398
0.06124181081292202	-0.00890336
0.13859337928197127	-0.0262495
0.3097263162887217	0.0108725
0.24452292613990934	-0.00353723
0.03208661833789807	0.035261
0.2362432595722101	-4.59557e-05
0.2583506845933579	-0.00436744
0.24054549579046083	-0.000358303
0.12235460531554596	-0.00686047
0.1585067216893152	-0.0634414
0.14668288647424133	0.00123373
0.033307070275373656	0.00405877
0.15512332037891435	-0.0145408
0.16995211812923738	0.0268146
0.06928614351879309	-0.0186653
-0.05717624973252381	0.00265514
-0.03537072358023021	0.00817252
0.2764401275031731	-0.0189419
0.3665991751780787	0.0381538
0.1449942619540998	-0.0213236
0.11285881234232285	-0.00960677
0.11331206628200695	-0.00764959
0.04726951250480474	0.0250322
0.19073963648591633	-0.0354199
0.12211513965127561	-0.00076979
0.20498575193024224	0.0121804
0.10120120347895488	0.0244694
0.03367246364829372	-0.0260308
0.17249032470516718	0.0315122
0.014873428956299142	-0.00737234
0.20344897998193473	0.0156682
0.1058801041044802	-0.0335406
0.08037840314269795	0.00874131
0.05405397181433756	0.0276602
0.09084629796903207	-0.0384177
0.17929315729069653	0.026543
0.303219825117346	0.0120578
0.29145328564797784	-0.0463696
0.14762822037009246	0.0224998
0.14212843084893953	-0.0308479
0.29879153517807083	-0.00338928
0.18381946793674445	-0.0124103
0.12943819431774634	0.0172852
0.05311501839420463	0.00880258
0.02830268568921009	-0.00332057
0.1164467546134653	-0.0110295
0.3327662982553942	0.0304829
0.08102597557558182	-0.0229891
0.13003094717506605	0.0207268
0.14247692450611377	0.0179602
0.10937730113577042	0.0186115
0.0987795979973536	0.000286129
0.03788305463862581	0.0237119
0.1436120319579913	0.0104445
0.03734550767551251	0.0398026
0.10840749829225337	-0.00243756
0.20993237838871392	0.0101411
0.16553169761126107	-0.0107879
0.30737416420224406	0.0393872
0.04917292739577665	-0.0276274
0.12768694323358296	0.0272771
0.13799531250686603	-0.00101443
0.1917601285281898	-0.0585074
0.1429985536548662	0.0184111
0.08890212159413413	0.0168181
0.242824688724563	0.0209013
0.2626564693556446	-0.0072834
0.15908813434945912	0.0100235
0.3314127697615453	0.0380259
0.15070350909627553	0.0113137
0.21411168673506917	-0.0346185
0.15587227107231497	0.00447159
0.12040371224071056	-0.0100636
0.11683421891835452	-0.0219587
0.16729528722861395	-0.0205941
0.14184765612333872	0.00263612
0.21754300301864818	-0.00581203
0.24809433966015476	-0.00448105
0.1782750082615113	-0.0287485
0.18167891810115874	0.0047813
0.10686325910077916	-0.0114981
0.19621920792110856	0.0167591
0.059057885719911656	-0.000652712
0.11458915482789817	-0.0043103
0.14655998397056516	-0.0291977
0.09365040119734183	0.0098111
0.14593125468400162	0.0120766
0.2546725426791693	0.0114939
0.08900910677998881	-0.00805782
0.06648159737121527	0.0275502
0.2507916758882917	0.000648232
0.19020623140965662	0.0147694
0.15355132478318023	-0.00683002
0.3539488339035935	0.0235037
0.23170420891739907	-0.0251365
0.13785521991321234	0.0306318
0.154428723272459	-0.0275858
0.03668465482308663	0.00515137
0.18896473667755656	-0.00181575
0.2017716056046979	0.000536354
0.13172424816051395	0.0155458
0.08849805858411527	0.0344921
0.290773931124014	-0.00896332
0.17266709647913975	0.0125693
0.13989407282812752	-0.00919214
0.1361733722775369	0.00136172
0.07452893784508052	0.00136855
0.12967039313288292	0.0374453
0.2439477996490557	-0.00487541
0.0630378867289184	-0.0101714
0.17169471288373633	-0.000358244
0.2700261027343165	0.0182374
0.0810125102572669	-0.00237643
0.21737163042189417	0.00369034
0.1684906468510271	0.0114609
0.08493666932846754	0.00367545
0.11041514201350179	-0.00464819
0.15683936644526522	0.0211856
0.11352535187331614	-0.00586974
0.18138241499282334	-0.00489108
0.28523468641214816	-0.0559815
0.10762046698361541	0.0105506
0.29716997300527875	0.0550342
0.14908300255850215	0.00595175
0.11970925440594055	-0.00334792
0.1963825286647524	0.0115113
0.010323515282518939	-0.0150672
0.01527045960863492	-0.0375852
0.2168022096984673	-0.0113898
0.2535991857022904	-0.0119672
0.06668027738661483	-0.0121798
0.2654618295072123	-0.0370376
0.31156271338062896	0.0201263
0.2633740290722233	-0.00793187
0.04378826889610244	0.0619274
0.0688463000807412	-0.015281
0.03691527404937422	0.0250594
-0.03910352225292512	-0.0369983
0.18909678171325942	-0.0154726
0.2039401065541638	0.0544779
0.126593289257117	0.00332086
0.12414325853632671	0.0172702
0.18713226272774022	0.00138982
0.20148805276890422	0.03343
0.3309760173802655	0.0260719
0.21071472512886863	-0.019468
0.11537741121481732	-0.0480862
0.34284129698504323	0.00347089
0.23136046640975483	-0.0113658
0.1309432423969377	-0.021667
0.13347076885092868	-0.0361369
0.003576575734541567	0.0162404
0.17727486365764966	0.00548353
0.2625276092367747	-0.0147615
0.17501319150509675	0.0153089
0.2042556863104704	-0.0184442
0.22146831120570867	-0.0310333
-0.0027513507788859406	-0.0253059
0.17540403610156213	0.00448465
0.018092558641548954	0.0198097
0.2770176368488749	-0.0294882
0.07417302694351356	0.0167776
0.03600725873703207	0.0216105
0.2546777097779566	0.0194991
0.14245115902355324	0.0251236
0.2185113286127276	0.00202131
0.2116442172069148	-0.00436284
0.342295931386028	0.0151632
0.16490989060228098	-0.00080607
0.1616803876376483	0.0127694
0.1689086101996059	0.0106061
0.16675225481448308	-0.0208764
0.17297188137982547	-0.0117048
0.17616074137054016	-0.0185827
0.1946858213698882	0.0363213
0.23710090205657683	0.0128863
0.0904564223955583	0.00059454
0.07461380768240565	0.00499386
0.09690599142887574	-0.0014011
0.20301124823189715	0.00581685
0.11348047521917128	-0.00289319
0.21202637999378163	-0.0197863
0.07450575119816813	0.0120987
0.16745208374788048	-0.00360294
0.15212822470958978	0.00522571
0.1118386799599133	-1.77602e-05
0.2840491378963888	-0.0289693
0.2292285829390527	2.12882e-05
0.17593735982346034	-0.0241423
0.21973796940404064	-0.00130651
0.16080573588188424	0.0141495
0.07317222849623085	-0.0102817
0.08985903797446827	-0.0198263
0.17387261290073502	0.00971804
0.14175147291863632	0.0131064
0.07941990479259496	-0.0187523
0.1573604647068207	0.00308411
0.16960579571595455	0.019805
0.08804701072569801	-0.04211
0.3466689889041022	0.0325151
0.19077126748468376	0.0108541
0.1702988160255475	-0.0264114
-0.025765334552622567	0.0193884
0.345966534327143	0.00568825
0.12289835198821959	-0.00657118
0.20305517241629228	-0.0077146
0.24376158593158387	0.0288398
0.12170345210554963	-0.00287926
0.23864667920558116	-0.00686954
0.054977174039816015	0.00871553
0.04071232898277048	0.0252981
0.10621540797757166	0.00933165
0.03861246783856357	-0.00507019
0.18539853139182486	0.0502055
0.2956282712072569	-0.00765002
0.2934717651303155	-0.0108422
0.10761301733973484	-0.0429419
0.022612088447785866	-0.0189577
0.07665377503782311	-0.00195026
0.11916516255356938	0.001052
0.14969328524303782	0.00669968
0.21088260927244848	0.00202175
0.2916224187746018	-0.0117935
0.4408768478896128	-0.0231223
0.09229778126861364	0.00970061
0.20462080121210194	0.0281262
0.19530375210326317	0.00854696
0.15108321039101047	-0.0105552
0.16797839245519763	0.00169187
0.32403293815332046	-0.0208854
0.15524195672098673	-0.0327771
0.16934959031717128	-0.0275577
0.2121133443012705	-0.0232272
0.31568556142156695	-0.0151484
0.14426791290907048	0.020574
0.183483858392785	-0.0121398
0.25506183413934597	-0.00326237
0.08963125462190683	-0.00743926
0.20388695058813863	-0.0115996
0.3007557865256317	0.0160503
0.035260187630641815	0.00414667
0.13913518912152478	-0.00319991
-0.038356599248064664	-0.00306631
0.2633734939376078	-0.00589951
0.10366997236815301	0.0194687
0.08342540765481667	-0.0130507
0.07123147118156414	-0.00968161
0.2591693679746604	0.00643146
0.056984662574631154	0.0211018
0.1264767211301167	-0.0103601
0.045564137277301874	0.00306785
0.019509114436161955	-0.0286653
0.2608443838922971	0.0103941
0.24575564552386447	-0.0322942
0.14983636170166073	-0.0409453
0.24692506855989763	0.0138112
0.1371516429520286	0.0173017
0.11101261114915978	0.0137948
0.11658256526231836	-0.0219468
0.14348675733065988	-0.00320539
0.009534161427326274	0.00445746
0.22697177979146288	-0.015661
0.2410663826073387	-0.0529397
-0.04247919397521827	0.023673
0.09716655527616198	-0.0158322
0.15828705561211356	-0.0333545
0.19027184158080196	0.0157857
0.1693571208370335	0.0284341
0.18021364445708885	-0.00603834
0.0981115508615143	-0.0093637
0.004472685983305712	-0.0313008
0.12496798698809583	0.0190135
0.2939190950467692	-0.00335469
0.15130670856253423	0.00633639
0.32770142162741517	-0.0379115
0.19174663503641273	0.0298406
0.2004801325328945	0.00927222
0.15845783758637844	-0.00672939
0.031865991253265134	0.0142035
0.07994190021568445	-0.00607026
0.20756901286369195	0.00148666
0.19366958746254342	0.0193033
0.0014760460199801444	-0.0850087
0.0774297313460025	-0.00723195
0.1093714188135	0.00222165
0.13320395569739651	0.0123868
0.15168502224035105	0.0635056
0.19103308222721782	0.0144917
0.0641559392340994	-0.0120023
0.1930885488553867	0.0158885
0.20943639844087997	0.0195536
0.2078973116027778	0.0104224
0.24921561298617267	0.0200969
0.27865328526061955	-0.0148673
0.20711135676103926	-0.010283
0.15234183998150416	-0.0184202
0.11994446566921428	0.00146487
0.18197093097384792	-0.00211088
0.2302529921392567	-0.0180859
0.2225796638732021	0.0361551
0.08435327876137141	-0.0285961
0.06548607817484943	0.00855062
0.22984548787191267	0.0209175
0.09007165719494444	-0.0180854
0.06604526223542365	0.0116974
0.1806681241246722	0.0352064
0.22314886170695936	0.0249854
0.13055390073947104	-0.0382701
0.1679281793237382	0.0399918
0.20423888231581544	-0.0572575
0.11294216227045374	0.0519615
0.12555354067710672	-0.0125044
0.27505900265048844	-0.00316099
0.2817986579389165	0.0299974
0.18185966753651334	0.0116438
0.1252883522263077	-0.00273241
0.23372618332773826	0.0325151
0.07188669992495862	-0.00520259
0.09435343820443018	-0.0268122
0.0001411793896209235	-0.00624296
0.1016176593667908	0.0289572
0.06649076957598944	-0.00653581
0.08675187474896164	-0.00130996
0.24458878948446694	0.011197
0.14477551620035237	-0.0220138
0.08727901980277626	-0.00461057
0.22789704823975387	-0.00878802
0.10030629076691536	0.0107052
-0.011184826775530331	0.00937817
0.11667601986823443	-0.0396558
0.16933739691400593	0.0295365
0.17403306599415552	0.0440699
0.1684809640653857	-0.0282622
-0.025407282990713643	0.0110723
0.098975829187053	0.000586657
0.1753339603936173	-0.0204724
0.07143007680535876	0.0293747
0.03159294966779095	0.00443662
0.16293526666636626	-0.026325
0.23726565273304673	-0.0186079
0.30480099648808767	0.0164759
0.15097395851428524	0.0169036
0.1659173837163168	0.0326552
0.10516060308813237	-0.0344459
0.3019318460561393	0.020668
0.12458207650611139	-0.0207987
0.01898839642025291	0.00591576
0.13986729898145991	0.0108066
0.1503615718694298	-0.00955027
0.24138760565407397	-0.0290899
0.13303860276744917	0.00655963
0.0018271708869971538	0.00740721
0.11570929290722132	-0.0232552
0.10050347117990409	-0.0280713
0.1711589344134566	0.0234253
0.2388955731656726	-0.014308
-0.04094003210362393	-0.0353059
0.2760853307013348	-0.0362472
0.2617505740746985	0.0360081
0.22608510945973112	0.0097468
0.3014953173545949	0.0274076
0.09738967782395437	-0.0271204
0.08774710153640615	-0.012961
0.027365529171951026	-0.0184058
0.16097904199229	0.00770793
0.1351544141423943	-0.0154254
0.1392978661688463	-0.0229212
0.03679080891856929	0.0158611
0.23052671285729487	0.00420161
-0.15685614585498267	-0.00435351
0.08158719117485834	-0.00369292
0.17177602202903391	0.0172226
0.14836693890135472	-0.00944092
0.07921923359908802	-0.016526
0.19659435790490998	0.0261817
0.2130807193693759	-0.0369474
0.28126152862952286	0.0222908
0.2740654915383391	0.00824408
0.1501546187216463	0.00803442
0.21841651035446275	0.0365128
0.1771610369768398	0.00780312
0.2263073431130456	-0.0214162
0.02230298531202443	-0.0116918
0.21778836803307494	-0.0504819
0.21359649345640885	-0.023015
0.12489885512247728	0.0341736
0.19492894501399416	-0.0179754
0.09112076393007355	-0.0119304
0.03251391770912501	-0.00417628
0.37015151632962257	-0.0257964
0.2243015220830056	0.0227482
0.18156111656231425	0.0129905
0.10331283838368416	-0.0406527
0.08797389332767083	-0.00637463
0.05901090123092241	0.0337143
0.06626687057467968	-0.0134421
0.13575880012810387	-0.0191069
0.2649134116312712	-0.0291096
0.10179421985057853	0.0216068
0.3447245367601554	0.00773998
0.11496367717326823	-0.00605377
0.1695571381772912	-0.032656
0.13630433983388648	0.0345359
0.2668917747346105	-0.00824084
0.2236132612938656	0.032486
-0.002603453915363345	0.0240195
0.19880239396384947	-0.0349544
0.12263935195834422	0.0398926
0.18529836464465516	0.0156123
0.15784530702169827	-0.0118047
-0.004197856254722377	-0.0374847
0.10475858671613056	0.00882147
0.09654989369405907	0.0244439
0.26480655382993534	0.0181712
0.18769966379681174	0.00428904
0.2749321334490318	-0.00180925
0.16018751270046394	0.0137
0.29074871749067616	0.00574602
0.09587867505728925	0.0150323
0.02468429031669702	-0.00165878
0.17777195686305164	-0.00202375
0.23086554386452338	-0.00397132
0.10287846123389673	0.014203
0.12781105279269672	0.0127502
0.08772104017176013	-0.0150198
0.2022914248997934	-0.0380753
0.14079519785104785	0.0118043
0.1429914962673667	0.00865797
0.2073438181584188	0.00505066
0.2248094407475372	0.0011581
0.20524478215988434	0.0240705
0.20239268687559295	0.0110554
0.26400424283768226	0.044256
0.0030813656350006475	-0.00320714
0.06927512689821222	-0.0326053
0.08607602451090815	0.00195697
0.16638040363635045	0.0453838
0.15991262933333872	-0.0306721
0.1821525699098579	-0.0184915
0.18142287175076655	-0.0129553
0.11777505605068081	-0.0335189
0.15473045586365577	-0.0145533
0.16285998743986121	-0.00710878
0.10611471203333651	-0.0147023
0.13222076174162875	-0.0226061
0.1955215357833604	-0.0335939
0.12814425220633316	-0.0149579
0.2555217093563197	0.0225353
0.12097463641918495	-0.00153876
0.11809443736754531	0.0116173
0.04614150475844741	-0.00782131
0.25775774024981407	-0.00793135
0.1106827470082161	-0.0454095
0.0395717623290613	-0.0415587
0.15223726417923597	-0.0374675
0.304478016601429	0.0142574
0.19847395807235688	-0.0247345
0.20327094776464116	-0.00097849
0.16692313250227583	0.00897038
0.23539943504875088	0.0146089
0.18804281117760288	0.00503954
0.19604613507866858	0.0211612
0.2147731715069547	-0.0490379
0.21099860136752774	-0.00966225
0.26863421163808926	0.0162992
0.1634004561551293	-0.0308967
0.2122090648522259	-0.00218268
0.20518017384591003	-0.0169435
0.07460419023483775	-0.0145543
0.22590289113602502	0.0380772
0.10257524327716666	-0.0175211
0.17076903304005825	0.019205
0.04849432978578715	0.0196685
0.17273748785055176	-0.0140662
0.0947254125427526	0.0415219
0.1689913728170419	0.0327699
0.25581160100816086	-0.00137781
-0.026613637568710796	-0.00648751
0.14290667820174888	-0.0620398
0.12957875852216413	-0.00714145
0.17811943539244932	0.0189362
0.024100733127511077	0.00116467
0.06847303028318355	0.0170249
0.14434023825376271	0.0445094
0.23149206408977893	-0.0211429
0.05754890304921225	-0.00344769
0.2080636836894176	0.0340745
0.31624850879634314	-0.00673893
0.20151053824706042	-0.0301799
0.2230942652595717	0.0195782
0.24126071555366546	0.0302351
0.10470349159365235	0.0733773
0.21696730065301775	-0.0208914
0.048658732004241666	0.00323724
0.23924523765807656	0.0025003
0.05871480552451871	0.0399711
0.11677377540522425	0.0044765
-0.0018497136569775258	-0.0288244
0.08747254763861195	-0.0249031
0.2236369623130131	0.0269173
0.1303434433926521	-0.0217502
0.22422296517474255	-0.0259113
0.27342638344660836	-8.18056e-05
0.025419035909495194	-0.0224643
0.12741935723674963	0.0184374
0.16266968253042047	-0.0276241
0.13539934719330088	-0.0058398
0.043752361182851605	-0.0036934
0.1946678754729636	-0.0254183
0.1141253287893479	0.00104643
-0.06311014079846483	-0.0135071
0.21414294193960295	-0.0111532
0.20410615995493797	0.0143283
0.22553385620317568	0.0246721
0.220085655048467	-0.00293424
0.17496579139348353	0.020978
0.18558425749942395	0.00314147
0.23432038673554428	-0.0268641
0.0925587994210188	-0.0222755
0.19378998804501968	-0.00149742
0.12020526514891736	-0.018399
0.02032701008964706	0.0071966
0.12829524681519064	-0.00912658
0.13920153656932638	-0.0168356
0.2529433194340067	0.00458852
0.2887947990235874	-0.00320193
0.1711834796643407	-0.00467388
0.18771687988745944	-0.00751854
0.2462317095512031	-0.00124967
0.12274597946858214	0.00811533
0.08939357027093427	-0.019153
0.022254666120598645	0.00401456
0.14373691022169083	0.0258282
0.19677444364427185	0.0495536
0.15329358789432881	0.00402245
0.09012144476501067	-0.00847783
0.22007852734973063	0.00998179
0.20775308815309312	0.0179227
0.3191222023012405	0.00608709
0.17002732905230486	0.0367688
0.1691120675910063	0.0180024
0.07921329102842956	-0.00552733
0.1813194242909272	0.00343961
0.2617458777026352	0.00449427
0.1478759575564884	0.0237706
0.1230443354178795	-0.00826522
-0.01588616010526012	-0.00494281
0.10303783328707491	0.0127389
0.20139146917950385	-0.00967689
0.32639734857905667	-0.0119078
0.20999162600867247	-0.0407268
0.18977302854389946	0.0377942
0.13214948830629533	0.00274699
0.17821405854948177	0.0116546
0.1520633702647492	0.0337178
0.30323387038652727	-0.00872619
0.18456573264851553	0.0145487
0.23330635748394887	0.0184808
0.1107053106646364	0.0121028
0.09525141657552016	-0.0198915
0.23371064914443387	0.0408418
0.2592539745710132	0.00284272
0.23861232816121442	-0.0259909
0.3262952094496609	-0.00855658
0.24100901099530586	-0.00571484
0.2978285690865575	0.022184
0.22316140446904775	0.0169353
0.24014844463345889	-0.000448364
0.22617105816360916	-0.0136809
0.2533377370512389	0.0404247
0.03524755732097056	0.0196766
0.059334233766282975	-0.00698824
0.11130123209392112	0.00650732
0.08528880152313448	-0.00284465
0.19082529817009822	0.0164947
0.09029803300421049	-0.00520172
0.10639460367726776	-0.0148355
0.16721224609641278	-0.00930402
0.17708613736718892	0.00457632
0.007561397164158463	-0.069667
0.2687049767226099	-0.0344219
0.12133879218498947	0.0100975
0.3261363812616208	0.0266114
0.1798487846604159	0.000280764
0.21718510156049803	-0.00709108
0.10942231784361071	0.0123366
0.1875618886761348	-0.0267646
0.08354950308810798	0.00576871
0.22723704403139117	0.0172176
0.1950177970782899	-0.0295713
0.26189508202577366	-0.0537931
0.39161377087715266	-0.0114198
0.269221360266856	0.0118182
0.1163871182118095	-0.0296283
0.3176296443784031	-0.0267744
0.2789449042334128	0.0180568
0.21510266232827027	0.0189815
0.1940587151313316	0.0251785
0.2837500690219308	-0.028203
0.20577597307186365	0.0120365
0.275251581855551	-0.0317965
0.15976024451098933	-0.0386862
0.35667025604610597	0.0165461
0.10057041254443107	-0.0151459
0.03972325325157052	0.0122777
0.06839853837199548	0.000279187
0.16480048580294776	-0.00459949
0.10496063197047646	0.00593079
0.201106588053879	-0.0312848
0.21741694417232252	0.00938186
0.18126821216531888	-0.00744208
0.098861868250863	-0.0328617
0.133238914055537	0.0273502
0.08838195442313544	0.00686826
0.24564175022270865	-0.0231006
0.32468224634749515	-0.0105965
0.07040157406542212	0.00986078
0.11109224818758871	0.0322766
0.18717945300637182	0.00902828
0.3233010796707728	-0.0281625
0.14572421541431885	-0.0203006
-0.03496897877640925	-0.0193185
-0.03145596948052849	0.00321841
0.21918844587501696	0.0140649
0.2969018844884418	-0.0171288
0.31574694422272326	0.0432968
-0.04828286545602509	0.00788939
-0.001116529804517477	-0.00874805
0.14580112540103385	-0.016436
0.004123239454888894	-0.0153511
0.06021129172097793	0.00407722
0.2661349588473012	-0.00945755
0.11613059115490859	0.0113567
0.30146813602844447	-0.000718804
0.1190609868989935	-0.00791437
0.08831238583070258	0.0176498
-0.0033617609008286097	0.00349111
0.060603133844625144	-0.00109825
0.21645525104266675	-0.00124781
0.007773916534268064	0.0117417
0.2242575265237992	0.00868844
0.1511735510546521	-0.0300837
0.02067325039554931	-0.000502383
0.3279886060579985	-0.0341542
0.15772335054434705	-0.0312882
0.17786261474160234	0.00804087
0.14007157569736	0.00439001
-0.00864622263711161	-0.018938
0.06691581293304699	0.0174989
0.250615983407986	0.0169579
0.24801728219305938	-0.0594745
0.11238995312981694	0.0227553
0.25103633539846243	-0.0140161
0.07285822726048437	0.0127469
0.12682268525029827	0.00959195
0.33379280989248566	0.0169775
0.21596000264585463	0.0366987
0.16094719669901714	0.0182219
0.06904965105633336	0.0609483
0.12286619626722832	-0.0215489
0.22778582282238322	0.0202462
0.258691972229518	-0.0179091
0.22824922702032552	0.033226
0.22307046673762307	-0.0114061
0.19808274834026038	0.0320223
0.05462129799864983	0.0158888
0.14507245854583853	-0.00657071
0.2682713866175431	-0.00245804
0.12716487526459366	0.0143636
0.14088633288361913	0.023866
0.20876402476526668	0.0453998
0.13872190661269007	-0.0354953
0.09857856153394803	0.000153893
0.20797312379847468	0.0108531
0.13296310995324673	0.00413034
0.1385937291885309	0.0517759
0.045935952204038864	-0.00731605
0.20670088910546977	0.00993404
0.21308010287818757	0.00270855
0.12653459396361727	0.0013963
0.17364340855625413	0.00573141
0.14668205069811008	0.00234656
0.03884415349174606	0.046745
0.03707056186773539	-0.0263869
0.10824859046413046	-0.00148967
0.1729743937692346	0.0262979
0.22997967886051557	0.0050971
0.08012447370726708	0.0100914
0.12352366201832492	-0.0147549
0.08648113192721957	0.0307631
0.20724964886979158	-0.00542832
0.21755396059733575	0.014563
0.32178281550294463	0.0198616
0.2205757247297376	-0.0347122
0.21383776220207104	0.0186095
0.03556164526644464	0.0133109
0.09792867709919757	0.028841
0.24109037267357122	0.0253393
0.10502219491757533	-0.0230075
0.2301981778232973	-0.015029
0.024162563257586853	-0.0163952
0.0524229541453989	-0.0120968
0.002901722727415936	-0.0275582
0.07240283245224916	0.00512933
0.20211474837364807	0.0192321
0.17391990600423485	0.00558597
0.264119340583667	-0.024462
0.06815781256321092	0.0127498
0.060171957645783467	0.0305576
0.1505693451993745	-0.00429818
0.18329489382744837	-0.0218283
0.24910337796266374	-0.0109634
-0.022669218499877637	0.00478306
0.06745324903527732	0.0358393
0.1968090839319609	0.0160485
0.23766113866941874	-0.0382269
0.13317658677458458	-0.0220882
0.30709984847709937	-0.0111378
0.15594786584585754	-0.000466031
0.10443917770540868	0.0491438
0.2182134939473304	-0.000526082
0.1832978868168977	0.00164168
0.09290551789764134	-0.0181825
0.13966220853108002	-0.00085841
0.17333808600982467	0.0100721
0.13763128447627565	0.0105869
0.07382541202099376	0.00675186
0.23481770648451042	-0.0184833
0.20128150219004062	0.0181247
0.17997002874238674	-0.0256463
0.09329105585779643	0.0307564
0.2360976071763004	0.030016
0.11858966648000797	0.00204967
0.0572895822230536	-0.0469526
0.19109526310181602	-0.0166314
0.26667706752626885	0.0055787
0.19484379338833802	0.00672285
0.22914081554342652	-0.00896208
0.14841368155285933	-0.00195695
0.24372488850516313	0.0355216
0.17438860656251798	-0.0227999
0.24487545498838412	-0.0202357
0.054081798751250965	-0.00407722
0.033297394882579455	0.0129977
0.17007148792506496	-0.0066518
0.2028182245192612	0.0296244
0.14369605157533893	0.0138903
0.1560479452810256	0.0337638
0.22917916219097645	-0.0147393
0.22045700833378284	-0.0175607
0.16108764377344875	0.00678746
0.18781447926249606	0.00126551
0.2661683814795815	0.00610725
0.18959872776416423	-0.00556215
0.3401700444603111	0.00114239
0.0883808863708664	0.00321362
0.1124233313251611	0.0105713
0.164281825364744	-0.0308991
0.07683981543761924	-0.028476
0.09056746323209108	0.0152089
0.12050312216728779	0.00821149
0.2375201393290144	0.00927638
0.26737350006491184	-0.00717297
0.10716826352808562	-0.00961776
0.0755721514598263	-0.0243148
0.2735650475948779	0.00613682
0.12809161265645283	-0.031988
0.20939751129199136	0.00159962
0.2264826388144407	-0.0297984
0.13206495251436065	0.0329499
0.20505365289953054	0.00449208
0.22981476933521408	-0.00298271
0.09818450846545018	-0.0313651
0.11472884043103493	-0.014785
0.11904256613574415	0.010548
0.07226630984623106	0.00169069
0.16925917024419526	0.00963419
0.2533357308760669	0.0317787
0.28362605063152563	0.00686175
0.18163599167780198	0.00922395
0.12306705982177794	-0.00779118
-0.09009955705940537	0.0184849
0.11495306838982715	-0.0517377
0.1551949706272889	-0.0107069
0.21442871860721013	0.0334081
0.11139101027184786	0.020003
0.17708458425913395	0.019101
0.19754672195046902	0.0185474
0.19229366797980327	-0.0102518
0.24144900079382856	0.00414317
-0.06066025702743441	0.00603742
0.20045544510539484	0.00173162
0.13233919734998603	0.0258842
0.11590186992682941	0.0095021
0.07440265305343609	0.0111155
0.19889542684414052	-0.00853436
0.29056816322632983	-0.0192619
0.10999562609840373	-0.0181439
0.20326577279221747	-0.00804868
0.2611858170572653	-0.0168466
0.2480583796557148	-0.0142319
0.26268696035076605	0.0198691
0.06696399487516926	0.00403961
0.12192250776237958	-0.0155258
0.17758461144737614	0.00794248
-0.0763821342106755	0.00348574
0.2218452315868512	-0.0113439
0.2705273696214396	-0.0290378
0.23216285297521802	-0.0112523
0.11646796383982692	-0.0121729
0.17016577085363221	0.0203924
0.2699619864943187	0.043031
0.14396407491203206	0.0186857
0.05904599660570282	0.0134029
0.15535522150781877	0.0326766
0.1600695712253639	0.00540542
-0.002028607354851882	0.0159951
0.07457018024969501	-0.00477742
0.05047793994111845	0.0223033
0.19134094228976112	0.0278557
0.22574172123474728	-0.0160002
0.1132161464505555	0.00809576
0.22402949064278882	-0.0119979
0.23415032074643607	0.0836146
0.3793943939077176	-0.0363869
0.17117556941172749	-0.00750232
0.01693638820019124	0.0067466
0.027556308642238268	0.0116824
0.255122397670242	0.00621853
0.08730946222164745	0.0109312
0.07356976723956292	0.00106727
0.1806284851418721	0.0211414
0.32998965748002423	0.0340976
0.3461040512041739	0.00337011
0.030673220827358814	0.0224524
0.08912814365450362	0.0203993
0.05979600449886012	-0.0243178
0.19574448211964476	0.0250036
0.07320180231161733	-0.0306774
0.12892200589216327	0.00419546
0.036037454520446	-0.0187086
0.0693752809401168	0.0135783
0.18661258499346683	-0.00495506
0.12104904758490902	0.0164965
0.07385176098117803	0.0191559
0.09698606202136789	0.00875049
0.08533782710680642	0.0236001
0.22379710557364832	0.00919061
0.196797219678065	-0.0305113
0.07026666712271253	-0.0202665
0.18952405180814463	-0.00903527
0.21219322883829395	0.0249015
0.12547902107750605	0.00376402
0.29881747913672757	-0.0305166
0.19812358688912707	0.0185592
-0.010680046210317654	0.0673139
0.06280851128416999	-0.0134713
0.2419160305345301	0.0141938
0.18166376075153495	-0.0270452
0.04749444486359168	0.0242786
0.07835577441791831	-0.0392993
0.1519823384637582	0.0302347
0.25383381716713066	-0.00647782
0.26265217492912857	-0.0189666
0.11372267262454688	0.0331945
0.05938063685268776	-0.013856
0.15356640956995982	-0.00177061
0.0966351958717438	0.0106905
0.09373261480029375	0.00191945
0.15901498735386496	0.0301519
0.14752418693856534	0.00334397
0.10176243050246175	-0.0561893
0.14455887117370866	-0.0161412
0.2590288829750996	-0.0502438
0.23816743875716367	0.00133018
-0.019053158346809613	-0.00204342
0.05652009815700467	-0.00260472
-0.04241866099322878	0.0179699
0.06284182072285258	-0.00038264
0.12775691233841557	-0.00019632
0.27542413711186253	-0.000928103
0.13871441828779618	-0.0238518
0.2167697918514254	0.0107141
0.1974492656222652	0.0278967
0.21444676384764677	-0.00859727
0.16893263784031792	0.000982881
-0.017121899844436815	-0.0100336
0.16486385597417957	0.00591798
0.19323595181730838	0.0367142
0.18916879417502117	-0.0264824
0.0562731031356505	-0.0130424
0.03126305238040948	0.012978
0.22679536586624735	0.0350704
0.1399683977446885	0.0143091
0.011613287059544028	-0.0146017
0.13793787817629308	0.0525644
0.15574437719718873	-0.0130343
0.09205116470576524	-0.0155631
0.16245595114877026	0.0081264
0.30277850537536966	-0.0228878
0.16597367568005747	-0.0330291
0.19415462852767026	0.0018514
0.057851007537957334	-0.0454233
0.13964144137101525	-0.00122546
0.13972311155440323	-0.0261254
0.04724373565124083	-0.0445029
0.02585848444102541	-0.00281447
0.20227270768011033	-0.00450456
0.20923273436648426	0.022303
0.15986267840499613	0.00256851
0.11658381773380114	0.00234245
0.2694656687079561	-0.00437336
0.1263295437760884	-0.0156344
0.169070411313501	-0.012168
0.1965603288589233	-0.0243901
0.18812900810967328	-0.0371064
0.06209745086168637	-0.0112315
0.294249954095091	0.0322614
0.12219499680333244	-0.000269539
0.18514900023470626	0.0189921
0.2349943461107002	-0.0139988
0.17887197590574772	-0.0253611
0.22785791413936768	-0.0362789
0.0785570094685693	0.00268317
0.2472188073343776	-0.000466235
0.057422722151996564	0.000469196
0.13645895866826138	0.0039152
0.12272867679985315	0.0107105
0.20908047745836267	-0.00137093
0.1857991787870854	-0.00984119
0.18308927764018293	0.013745
0.22668821174407888	-0.038093
0.2296367376899065	0.0157627
0.12526128569055764	-0.0266044
0.33504759584120475	0.00652001
0.23151052147965848	0.00913509
0.26114620673685496	0.0288014
0.014216475809745206	0.00262154
0.3090097247258351	-0.00646638
0.15464277459428075	0.0116313
-0.022460654478091965	0.017662
0.31586308712892297	0.0261258
0.17906276798228554	0.0584305
0.26545547852524554	0.00566925
0.02890571636640818	0.0657147
0.19847953237174976	-0.0271173
0.08504958223285573	-0.0337801
0.1474818538610207	0.0195696
0.20183274019862188	0.0228463
0.1885896142526548	0.0163534
0.01655959946179102	-0.00970927
0.276825060193583	-0.00375611
0.18038800835082122	-0.015416
0.11066338706520547	0.00224372
0.06930817113270789	-0.0154727
0.13148657608822753	-0.0126936
0.12849944143113326	-0.0143766
0.0500786228093645	-0.0665624
0.14235137316219593	-0.00128681
0.24772640834255946	-0.0221264
0.13891343927043162	0.00169337
0.1776996331307847	-0.0137961
0.1317807299457611	-0.0188457
0.14462352052645258	0.0183591
0.22610395936233948	-0.00104616
0.13257046987867085	0.00946751
0.17526890146557014	-0.023375
0.1903835557838407	0.0181492
0.10252403778335892	0.0483844
0.07866772234766528	-0.0127447
0.2680931286590659	0.0293621
0.1914128786709976	0.0418604
0.11498645364797933	0.0140532
0.1713239567017218	0.0192802
0.12747761009725475	0.0157964
0.04613782457480522	0.0157075
0.04666203622248016	0.0277315
0.16158381662445223	0.0367355
0.11770375593876448	0.0207284
0.20095209217821128	-0.0337749
-0.017833065609794127	-0.0341163
0.22687159144301874	0.00759431
0.15207519876145514	0.00939826
0.02060627713967374	0.0176016
0.24030271948588408	-0.0125665
0.07983900967306064	-0.00262566
0.25824424296150683	-0.0337887
0.3533546632907923	0.0194259
0.32143486215205164	-0.0107322
0.3650108587589871	0.00949125
0.06522520394901891	-0.0110102
0.24865065547529192	0.0229012
0.1755302369593312	0.0183089
0.07999582435306901	-0.0211392
0.22698202889219787	0.0176441
0.1507491363617442	-0.0152467
0.1687943541393416	0.00590633
0.07528091301339532	-0.0365658
0.006543826592413398	0.0286156
0.09146839990279734	-0.0165118
0.22334631329781549	-0.0163593
0.13233304568901477	0.00831404
0.04079180081760626	-0.000596072
-0.0662190846840865	0.00713761
0.12756012185829713	-0.0211821
0.15252277676444342	-0.0330443
0.17294178339855895	0.0351423
0.301770007715533	0.0180123
0.07480368139722585	0.0346021
0.13487518719781014	0.00814198
0.16753783674121342	0.029801
0.16600033072568854	0.0174129
0.18568627020390255	-0.0182819
0.17799600300773005	-0.0159353
0.14063809487769705	0.00551735
0.17439861286341868	-0.0196898
-0.007844627736743907	-0.0295501
0.19974121417906815	0.021081
0.25927271480460534	0.00668634
0.047585965257603974	0.0130855
0.24501212298459163	-0.00370029
0.3647159759199125	0.023784
0.1843403682085372	0.0191978
0.19542369912615354	0.0218375
0.10052750220447321	-0.0777503
0.24181970900236843	-0.00155718
0.21893157128475085	0.00201491
0.16491462977176843	-0.0399752
0.1406268142552606	-0.00176475
0.14539647538407077	-0.0210872
0.07895307303121009	0.00187627
0.2094775186708599	0.0046821
0.29874622590658323	-0.008444
0.016359036627776477	-0.00645647
0.1574542594587054	0.00306213
0.01172813487269294	-0.0103567
0.08456041429286763	-0.00679664
0.18872711097807224	-0.0198136
0.22614379559712203	0.0146403
0.1343555454440935	0.0107642
0.11471008478141469	0.00213477
0.1833433547972252	-0.0129523
0.36962792936794864	-0.0126745
0.2533973533837306	0.011022
0.0500319381143022	0.00124119
0.18798934986470944	0.0403735
0.14091554621430485	0.0603561
0.14309937248155583	-0.0269571
0.13918549942148267	-0.040769
0.31001129056192445	0.00393268
0.1945065230544895	-0.00959316
0.33093034908158037	0.00442812
0.1870600025698449	0.000643891
0.09404026496598861	0.0117065
0.22309853810152996	-0.0390685
0.11734796293220202	-0.0381781
0.09564499472826331	-0.0015285
0.13176792974417129	-0.0080583
0.07524212682735441	0.0218334
0.11503171497415123	0.0305596
0.17644565598360315	0.0132329
0.12507056569699151	-0.0449586
0.17068227764621055	0.00542077
0.13763379531131886	-0.0305598
0.17879591248010315	0.0160835
0.22609658902162125	-0.0118466
0.1972977962949287	-0.00950411
0.26699627008260934	-0.00871576
0.10922187227984134	-0.0691772
0.1585567504719716	0.0153829
0.05332128651241803	0.00506819
0.15902572536414963	-0.000326195
0.20197065190608054	-0.0122279
0.07443199349823776	0.0470648
0.21117893639114882	0.0102517
0.14544697135692256	0.028578
0.1576529065743308	0.014509
0.138188065186325	0.00472024
0.13205440831486231	-0.0269874
0.30465243345688353	-0.0119127
0.20163215338450052	-0.00334472
0.10822632079679931	0.0141752
0.24400207521080275	0.0103314
0.006560152547663028	0.0293647
0.2226667177445118	0.0142115
-0.014201153320050798	0.0182722
0.11668749456226457	0.00304286
0.22496998214246622	0.0594997
0.05952487717015812	0.0437364
0.3252051858204731	-0.0144525
0.1193552526099667	0.0190362
0.0821027210837101	0.0190431
-0.0643669391061988	0.0206919
0.052849364958972585	0.00820208
0.3075947915170496	0.000722598
0.12063301922871598	-0.0232817
0.1913413971076487	-0.0196831
0.19922609241500464	0.0342118
0.1557503777915462	0.00140347
-0.035800893888862644	0.006468
0.10784702484130138	0.0151992
0.2002579447913283	0.0192245
0.3475930148058125	0.0115449
0.11902548657510939	-0.00416761
0.18972994513075545	0.0132551
0.19770051343138248	0.00942658
0.14249297229629476	-0.0385209
0.1326044468101393	0.00397791
0.0248672438910506	-0.0127649
0.06789822636747123	0.00232233
0.2739608497205034	0.00032566
0.06099895922324341	0.0158242
0.05514262843489051	0.00251422
0.340089487457054	0.00602726
0.33900039523066244	-0.0250347
0.3434436724182037	-0.0219115
0.23438301622293742	-0.00662067
0.11156159984626927	0.0389763
0.14315932106655072	0.00441336
0.16992915275576878	0.0234753
-0.026969568589109424	0.0158364
0.07270674348287935	-0.035535
0.20969084527090806	-0.00754632
0.11303123907611275	0.00877612
0.1389966681475898	-0.0101365
0.1697900596662705	0.0310785
0.2300892234844476	0.0206392
0.27374415987315315	0.0269199
0.2360785675953048	-0.00424757
-0.016156939943758598	0.00960881
0.2343790899838737	0.00468817
0.27829964102658816	0.0095648
0.05846768043885044	-0.0136093
0.11148139265283323	-0.0162615
0.2031758803201006	0.00419872
0.1610718680980872	0.0271858
0.2743542836517383	-0.0227896
0.08700584601930972	-0.0183679
0.2230192596077058	0.0201462
0.1712825616398426	-0.00736803
0.16194355883307837	0.0421937
0.332706018289518	-0.014966
0.27655322186150644	-0.00364643
0.16585209832545297	-0.00330882
0.25309686404952103	-0.0274195
0.08507826493367361	-0.0452092
0.2715019831645287	0.0164168
0.19401587753754598	-0.0380526
0.09694272873786146	-0.0353831
0.18988866538749208	-0.0355112
0.14238180879512866	-0.00688559
0.21205878614437076	0.00350519
0.19942636768970595	0.0243867
0.09008921481648466	-0.0241752
0.20551659639659547	-0.00120337
0.18203155350839978	0.0137288
0.1927793409785389	-0.0251574
0.1354848778452885	-0.024229
-0.03796808903922511	0.0208849
0.1811204758039707	-0.0434522
0.10872080822717478	-0.0047035
0.06582856777680465	-0.0287946
0.003542301658479557	0.0327253
0.04314759961306841	0.000837584
0.043404990860462	0.0130094
0.11400724435489215	-0.0150203
0.1289876983719201	-0.0330264
0.0014831867294181958	-0.0489506
0.17075405024249163	0.00188291
0.10854674040260777	-0.0171659
0.28331543621029776	-0.0402519
0.20513202344187714	-0.0153953
0.30404190856975893	-0.0199194
0.12123735194639122	-0.0224002
0.13657621020599936	0.00821006
0.02130091591611616	0.0327899
0.1368459503446324	-0.0124264
0.2669559245903181	-0.0111409
0.19296358125318835	0.0326311
0.2896754716499835	-0.0167948
0.2127956125262029	-0.0242723
0.18393015694033932	-0.0102524
0.21076533228354685	0.0164579
0.19516783494771112	-0.0716954
0.1430943903873718	0.0174041
0.06934006615459991	-0.032249
0.30557163120568737	0.0181788
0.18214317843149666	0.0197121
0.14874874580416247	0.00274852
0.19811343827490874	-0.0372736
0.13681878352988686	-0.0141468
0.19557924094748452	0.00850503
0.15947179818813395	-0.0292574
0.02331133334266407	-0.00779677
0.25518784517754406	0.00711951
0.11279745795596559	0.0055423
0.279245718081119	0.0177429
0.21435643050445488	0.00526244
0.17921015435984272	0.0340148
0.15253694476096363	-0.0467223
0.3089997593351303	0.0267233
0.16318805025734426	-0.00446621
0.32716379825225417	0.00490666
0.09127431193240579	-0.0419336
0.09233420946697592	-0.0268654
0.03162115039176986	-0.00158913
0.17609402739477636	-0.00171658
0.185903757794022	0.0288403
-0.05669468022044666	0.0188881
0.09155317131210791	0.0638343
0.2615188114324865	-0.0163145
0.23326679626190064	-0.0151477
0.20123499782140447	0.00294574
0.16411708538370703	-0.00608918
0.3224103074240282	0.00180575
0.18909536261487006	-0.00679665
0.2546901451254338	-0.0150113
0.1431148810569598	-0.0305569
0.07470931974509787	-0.00368441
0.06608331393606866	-0.0105076
0.23757235615957356	-0.0170503
0.07099032165900242	0.00290254
0.19455116658784186	-0.000251497
0.15593044374376686	0.0103877
0.09087054510602285	-0.00963385
0.1361016959087972	0.00246589
0.18133167673454184	0.0165187
0.008597108989123504	0.0333647
0.18641552232825434	0.0250899
0.0022428483614982874	0.0188725
0.12377847649186385	-0.0114138
0.26093643805487143	-0.0245315
0.0817259913078505	-0.0098646
0.07430041057478402	0.00739005
0.08075500685278988	-0.00193921
0.20205351798718987	0.00290536
0.07141412333338108	0.0103199
0.20563737797725964	0.00378146
0.24637094790817346	0.00705326
0.25253042128338726	0.0507612
0.1774692704588444	0.0140627
0.161332164977542	0.015174
0.03012678615037527	0.000819338
-0.05969805987970732	-0.0192507
0.29213944767820016	0.0028264
0.2522763012087275	0.0745006
0.21039214208823653	-0.00882752
0.15997661101899124	-0.0128182
0.012104309552922235	0.0171901
0.18035406627535677	-0.028394
0.2538523178449569	-0.00151854
0.23663998317786555	0.00472438
0.23225358647403388	-0.0039134
0.18727243695614995	0.0235331
0.23416123428179067	-0.0187305
0.1474642926264504	-6.91435e-05
0.1273455621726935	-0.0370504
0.09099451554555762	0.0456811
0.16230858451980637	0.0168171
0.20906876472744684	0.0370405
0.29710793814429465	-0.0115836
0.09336987944307915	-0.0298277
0.18866775628077334	-0.00620952
0.09978876782243616	0.00298528
0.10253786732546087	0.00166842
0.11057739359245042	-0.00424253
0.06691438300519628	-0.00918459
0.16528449563314923	-0.0254257
-0.05267485659345446	-0.0106726
-0.09665348772148527	-0.0193974
0.2146512436743762	-0.000279828
0.19789257181825565	-0.0254608
-0.04349461091758128	0.00237639
0.17297980855147352	0.0509464
0.1463203763539672	0.0164755
0.18283870775482236	-0.0112451
0.20365158972679515	-0.00958789
0.20518204536591214	0.0443401
-0.09796100081596112	0.0116568
0.27454342583476926	-0.0137882
0.35696786561781824	0.006686
0.14909603803043034	0.0319382
0.3028417134803612	-0.0157862
0.07448188905349601	0.017097
0.015342799025772832	0.0455178
0.1761375340672281	-0.0112083
0.2356151288644842	-0.010107
0.12377277442692476	0.00847488
0.12582669416988654	0.029416
0.2214458319174397	0.00757486
0.06231424732160863	0.0385127
0.25341791011387005	0.0102141
0.07090300438451565	0.00532851
0.12609124226901874	0.012957
0.1632446655500463	0.033746
0.08554094631748799	0.0598707
0.05539900285753849	-0.0233556
0.28805299443123183	-0.00226508
0.22967790891330267	0.00819872
0.08791343051795986	0.0608053
0.18115415138497779	-0.00511381
0.15835346887659668	-0.0202935
0.10984536922929714	-0.00386973
0.04466784948373981	-0.0311587
0.028695029005952596	0.0008439
0.3080275778088796	-0.00761929
0.12017029753469997	0.00408644
0.19109854540801907	-0.00311189
0.02534708523728907	0.0128065
0.21512106119534166	0.0129399
0.17878740951192762	0.00813695
0.09899521299429112	0.0252205
0.034090924494867066	0.0219907
0.25618177053661484	0.0289398
0.08490340587375748	0.0355377
0.10865028604076826	0.0160329
0.157834474931191	0.0212983
0.3637041442277018	-0.00417282
0.32630098712667777	-0.00136476
0.08276573777332773	-0.0120175
0.2165819174162167	-0.00627208
0.025433297857883327	-0.0104293
0.15730689895670547	-0.0279283
0.19616879738125015	0.0155846
0.03331955061421414	-0.0127632
0.05212857768559547	-0.0361175
0.2668068553278583	0.011705
-0.008147930229487786	0.0264676
0.10978571701980126	0.0157717
0.0042977420197601295	0.03746
0.21058586236958113	0.0235235
0.05522352761430143	0.0266882
0.21615182287499282	-0.0111956
0.25844229057378854	0.00570873
0.06468171988735015	0.00992867
0.06710557649760703	0.0248201
0.2899871636949598	0.0150045
0.19710063658335064	-0.00973775
0.1450190163562164	-0.00340505
0.042160103604590035	-0.0181502
0.11785174313830606	0.00655787
0.2789563695118068	0.00881156
0.0073505645476007134	-0.0114086
-0.03196147544639211	0.00142199
0.15399379168074695	-0.0314451
0.2966378791308269	0.0111644
0.1100898816747625	-0.0242829
0.1569388348400047	0.0227732
0.1567619550875534	0.0381731
0.07987439091826706	-0.00992037
0.09070147220143217	-0.00963934
0.21249532266268534	0.0278082
0.13893920595668496	-0.0158621
0.10774056133348621	0.0455406
0.18822057751404947	0.0403658
0.1723346531703036	0.00704867
0.21029971705269948	-0.0099666
0.13099547671005682	-0.0185689
0.21536019375896043	-0.0315779
0.09559014920120039	0.0361873
0.10879497769785552	-0.0105201
0.17190000192485053	0.0316916
0.2059250192209229	0.00418993
0.11435821028642196	-0.0211093
0.0348434272060806	-0.0128725
0.2664912360600353	0.0498842
0.17375610477032585	0.0215294
0.18726492092366423	0.0303417
0.28742927016252084	0.0199137
0.2442622322911902	0.0102927
0.01131161393855255	-0.0106655
0.020487817274378362	-0.00934666
0.027055961269576545	0.00731745
0.06655746803215369	0.0079342
0.13184689218080978	-0.00921786
0.20081802296443407	0.0380204
0.08734860044381154	0.00752453
0.15382701075708982	-0.019126
0.179607527415098	0.00241096
0.28528190325305136	0.0064626
0.17849638313829103	0.00950483
0.07469375943868302	0.0061433
0.22519608754674728	-0.0182444
0.1189414041361399	-0.0372561
-0.005955053658991567	0.0180641
0.20277232325782762	0.0412317
0.2428843552551407	-0.00192794
0.10448990868971132	0.0445302
0.07656507336473412	0.0226628
0.1368626987694915	-0.0053731
0.19627411737904818	0.0158197
0.17794873361815183	0.0310404
0.1600904665789921	-0.00416777
0.2924342837450887	0.0182498
0.14651648161856873	-0.00618646
0.2571981725628267	-0.0206335
0.19727999276325314	-0.0123212
0.19977236444991603	0.00892826
0.04907601127110695	0.0371962
0.16231185683288799	0.0239423
0.05542412630560772	-0.0151843
0.258497257773219	0.0288993
0.3468194851309471	0.00809787
0.056968883135058684	-0.00970519
0.1718263061378432	-0.00128948
0.18129013417839882	0.0485473
0.16732081113630975	-0.0101148
0.1423710343404844	-0.0153867
0.24791483549236945	0.00712382
0.152279970758026	0.0194948
0.1199241126051473	-0.0261726
0.2483458036229532	0.00267682
0.06901833204082304	0.0235537
0.05226363552442973	-0.0251435
-0.03903270281901345	-0.0126357
0.16337499627753502	-0.00390142
0.14089128712432467	-0.0269894
0.09377291216330495	-0.00240077
0.11555275711437524	-0.0514526
0.09637052231921223	0.0121724
0.15222611716174522	0.0114918
0.1783462596211972	-0.00996117
0.24583896028906985	0.015598
0.36871936589092424	0.00274468
0.14231963601069958	-0.00374254
0.10831819550692715	0.00341497
0.11912063262538902	0.00341602
0.03941895696219398	0.00318694
0.09726047744376178	0.01416
0.007673118925699614	0.0458717
0.161634641759275	0.00354217
0.24627342819129974	0.0137577
0.20982872830327276	-0.0256221
0.05008166828816503	-0.00585519
0.25757890180532317	0.0446308
0.06243058978477291	0.0113233
0.20918288383708636	-0.00842325
0.2475741509815077	0.0191246
0.14520416084616472	0.00588366
0.0038825428327077804	-0.00577683
-0.04542882569798189	0.00878817
0.2710414060278442	0.003443
0.11675010454973153	-0.0296009
0.26294320955049477	-0.0013726
0.10854801271000027	-0.0159274
0.04177456552803416	0.0153641
0.1278413530015479	0.000484961
0.13002113471884988	-0.00512874
0.30023948954524593	0.0133807
0.0969151178838659	0.0140686
0.26262130333555683	0.00230334
0.16884716303401748	-0.0316536
0.07634654456995715	-0.00849544
0.10588861652087567	-0.00327974
0.19025661860790452	-0.0115433
0.027017974390117123	0.0200404
0.24550736936123768	-0.0202493
0.08810962655633396	0.0080933
0.30383262789111576	0.0462367
0.0655113069956761	0.0099746
0.043227366718436	0.00329716
0.20022119962450224	0.0152742
0.09199841005559799	-0.0147432
0.057126236658753604	0.0171082
7.134134074487208e-05	-0.0112542
0.04431040903237796	-0.0155285
0.1360892214989738	0.00373145
0.2277402954558543	0.00140307
0.09531132118532176	0.0208397
0.19326978096225178	0.00860931
0.23309493574352083	-0.0213287
0.2389110666569802	0.0247364
0.23105160355326826	0.0139535
-0.02521684767665113	0.0261358
0.247864806528129	0.0198077
-0.002175309396017884	-0.0283397
0.09751247365419638	0.0374696
0.14779222285002175	0.0175115
0.22950078065177756	-0.00768141
0.1656166300907703	-0.0170891
0.24164226224669658	-0.00339048
0.2223792191577438	0.0233414
0.16698808646599925	-0.0536535
0.16576684959783547	-0.025934
0.21773208510759842	0.00739188
0.28109863692446835	0.0355374
0.2331196580060763	0.022296
0.19850683232355643	0.00210342
0.25322043894463125	0.0383397
0.013445694751782297	-0.027631
0.21719753794598468	0.00102586
0.2867595743475305	0.0261386
0.20485790612089963	-0.000318137
0.26829231592199076	-0.00721813
0.11897633767543941	0.0517005
0.2094373537142848	-0.0254285
0.2145255087446419	0.00910378
0.17412592889248135	-0.0199025
0.12381969815890116	0.00986924
0.24100688852024824	-0.027083
0.2013756940256282	-0.0182897
0.01060508535827118	-0.00296232
0.15171708561664282	-0.00111168
0.31504870244952543	-0.0600697
0.21582366170740486	-0.00747114
0.12478801166845067	-0.0415221
0.11351682094708297	-0.0211945
0.11722741170420639	0.00626745
0.0884896552396009	-0.00175642
0.2315524589187993	-0.0445444
0.1288256181364665	0.0235092
0.007713425742798374	0.0256139
0.04594134649229148	0.0196991
0.1519574312846779	0.00736663
0.20568593616204778	-0.00952544
0.15034577565122556	-0.0144595
0.3216615249932493	-0.0232866
0.20786140025493874	0.000493469
0.21160687533178038	0.0159796
0.017558743943459344	0.0126848
0.1308299183982201	-0.000300883
0.28675299776564467	-0.00486498
0.004663478065588516	-0.0417074
0.26591397228368774	0.019104
0.16575151274872124	0.00871778
-0.02612319548611782	-0.0237194
0.1506987038824787	0.0143541
0.15822309087231173	0.0174035
0.1580502520927843	0.0247479
0.1344320527082026	-0.00484184
0.04477751139577183	-0.0036453
0.22633538816872992	0.0117524
0.2725908566308022	0.0646358
0.17921119936418217	0.0272438
0.28028318874075514	0.0140011
0.14347728232027632	-0.0409385
0.16237968886617432	-0.0101064
0.13709988865437206	0.0120222
0.1912743054861914	0.0162444
0.19289396227402522	-0.00609371
0.23354116598458485	0.0339562
0.09311428270315804	-0.0104559
0.06516905288634155	-0.0107789
0.07907103875950332	-0.00855507
0.08661253448883845	-0.0256517
0.100431585088972	0.0137301
0.07695259585529353	-0.0430868
0.020836683862492433	-0.0138342
0.3091662983526066	-0.0441171
0.14631747006901688	-0.0253427
0.15409125581151284	-0.0176085
0.2450433102322604	-0.018905
0.08701709096354579	-0.0126986
0.12630097799351034	0.000801165
0.16070891933273548	-0.00309714
0.13158132018673813	0.00811083
0.13919376075139675	0.0022042
0.15010776023167194	-0.00902899
0.22717375415826452	-0.0311429
0.10523005551542962	-0.0106407
0.17920476943687666	0.00737495
0.2868219303468517	0.0018722
0.2001387043867531	0.010212
0.15948701615887084	-0.0147936
0.2067447877162534	0.00509706
0.03428601756839995	0.00889031
0.2667191330993741	-0.0389651
0.06581011813564391	0.0116711
0.11608028937594583	0.0329625
0.1346893094233058	0.0248071
0.20742597320246747	0.00935754
0.07456916906830434	0.0101077
0.027938548548854213	0.0494196
0.15841228055824885	0.0218188
0.1013455167216143	-0.0231361
0.2038793350570651	-0.0408675
0.21548536113240155	0.0184352
0.38599694809437085	0.0398383
0.062344762815780046	0.0390196
0.19581791299132983	0.0195576
0.19169431082265223	-0.0361526
0.09100495800747277	0.0140149
0.20431800718138454	0.0142336
0.14471408782151005	-0.00226443
0.13753457045777648	-0.0164185
0.03483645291147872	0.0129617
0.030452181623413285	-0.00429772
0.243588389221309	-0.027999
0.15322478128033093	-0.0150747
0.2516910340093607	0.015876
0.15023500162930317	-0.00626257
0.28450265834454774	0.000189928
0.1945934754562383	-0.00805491
0.13422699313316086	-0.00357044
0.06798061099196097	-0.00192137
0.12040409494124595	0.0281045
0.07014620262897323	0.0147962
0.1998680089146621	-0.0113802
0.3076780098824116	0.00302609
0.1429184456454749	0.0269061
0.16155133930389456	-0.017906
0.07738336173293063	-0.0297016
0.1671065900432413	-0.000909321
0.05726584347557935	-0.0185003
0.2151742253298976	-0.00486837
0.013076126057190357	-0.0329867
0.30040743523083785	0.0110401
0.25233683853344363	-0.0275732
0.06699811038430432	0.0135244
0.18249085448448793	-0.0044681
0.14594081979468923	0.00327449
0.17946348897228587	0.0132681
0.12628775217774316	0.0573375
0.17472282033615177	-0.0132556
0.12594957215489386	-0.00543169
0.04093910439109413	-0.0373421
0.1685600753937054	0.00800085
0.31029527941394686	0.00354796
0.038345404203531386	-0.00488732
0.1046544766635231	-0.0167116
0.08157657707925242	0.0172563
0.13807790491965294	0.011113
0.24375477416601052	0.0311914
0.16155200333039688	-0.031839
0.07793712561701151	0.00833928
0.04555388378257678	-0.0129867
0.1182421454900201	0.0194907
0.12712690683888775	-0.0266546
0.21685999543813034	0.00595432
0.045731576135086285	-0.0336131
0.1458445229787569	0.0244395
0.2264972862914472	0.015139
0.34628161447654293	0.00958338
0.08990905808334473	0.01563
0.22085108307452578	-0.0230296
0.1634084178600071	-0.00978457
0.31552224912292476	-0.0366552
0.17597505171560798	0.00980998
0.2978770082609185	-0.0455507
0.12568937494498778	0.00518198
0.29094769843726787	-0.030532
0.27185823937505454	0.0145394
0.2982759323499666	0.0341617
0.24444716300452168	0.0210215
0.24793687773181766	-0.0378889
0.22791274367247827	0.0165973
0.20857734431726907	-0.02896
0.13609304650731852	0.0133801
0.1377880826602951	0.0303195
0.2425189668254362	0.0252287
0.19923803754937985	0.0190702
0.12839162441039867	0.00964114
0.05159365584377451	0.0195312
0.11181065611499089	-0.017362
0.20814368731792515	0.0473991
0.2651007507039093	0.0271596
0.24609170632888397	0.00156855
0.24057961945093986	0.0215781
0.05377237055068592	-0.00659588
0.19423534650254765	0.0376469
0.06548453973280974	-0.0241219
0.19682775770562416	-0.0267839
0.15336380622194368	0.0181927
0.039889275335606295	0.0117208
0.20702587136038647	0.000862517
0.15953401330567715	-0.010816
0.24000381369308565	0.0319937
0.20011611458731562	-0.0338902
0.28536621249506566	0.0045422
0.16137306810750288	0.0171549
0.11851974870856993	-0.0325317
0.17450256519249474	-0.0117425
0.35749631815040567	0.01259
0.24036054118714842	0.0362979
0.08092745226902226	-0.016442
0.14777131987864886	0.032714
0.31574561556804065	0.0212806
0.18490052861159956	0.0197042
0.14454998081004075	-0.000113613
0.27713662610830503	0.0142202
0.24041694619089396	0.0420454
0.23911788956086158	-0.000833051
0.13164048956328325	-0.00228404
0.12384234986976675	0.00590226
0.19029842964703014	0.01471
0.10179715345010719	0.00922272
0.17159250055601827	-0.0227439
0.21260201033205517	0.0255378
0.20410120396494652	0.0224263
-0.0019908702329388033	0.0207131
0.13139786963305314	0.0130268
0.07483607778804699	-0.0130819
0.2171502014339543	-0.0297007
0.22090867100635336	-0.0247993
0.2165681952890216	-0.00938673
0.10366079810295245	0.0119195
0.1563862725012819	-0.000906248
0.12318965983555812	-0.00455832
0.24690804572509412	-0.00361186
0.11550200280796936	-0.0142289
0.21975414850206965	-0.00585019
0.13839673976044173	0.00722239
0.1289602701973547	-0.00427518
0.23392642061105337	0.00947242
0.32443168714945514	0.0050509
0.22466743928842123	-0.0410726
0.1656223602080387	-0.0116385
0.20067209584902246	-0.0120637
0.028660235602126487	0.0470602
0.15295808154656165	-0.0535894
0.25109759243368784	0.0054092
0.2727138723101389	-0.0148161
0.17012818386564726	0.00957326
0.0926352450302162	-0.0290729
0.16165787034374107	-0.012926
0.2182787240836086	-0.0155621
0.08747309110598478	-0.00269959
0.11461913307917988	-0.00426773
0.17187491473853908	-0.00285439
0.25183249176838507	0.0189632
0.15922417988555798	0.00726969
0.14526843358649763	0.00534043
0.1624766260676526	0.0169347
0.06231688875439094	0.011839
-0.0030643069381068584	0.0163085
0.34606301260163014	0.0148658
0.022714795605016238	-0.0191247
0.17363706454593897	-0.0127371
0.24669789170073894	0.0106517
0.1009633449858545	-0.0011254
0.1216519014622723	-0.021651
0.1821815105676846	-0.015508
0.24344450240201165	0.00205279
0.14896279802462334	-0.0571625
0.1420295766283287	0.00854547
0.20705262580585482	0.020208
0.20720394341717469	-0.00358107
0.04759680484859012	-0.0132011
0.2534847973109896	-0.0318139
0.2881531244912838	0.0205471
0.1916108155125547	-0.0254632
0.19316207374455618	-0.0330117
0.25162024597811516	-0.0212739
0.20023581974532595	-0.0409467
0.17389607690112346	0.0204461
0.15100716466787223	0.0175796
0.06606854488767691	-0.000600212
0.041286171625995835	0.00591932
0.26316080061318164	0.00616317
0.15727748073238546	-0.0218457
0.07419267394843691	0.0175013
0.05843981368703914	-0.0102511
0.08186287127049481	-0.00947653
0.20554502138834846	0.0191044
0.3019871609741345	-0.0116373
0.12946057571468206	-0.0349419
0.17514064168858562	0.0382454
0.10469480165074534	-0.0392477
0.1430533838858112	0.0231984
0.09745666042762255	-0.00615091
0.24820496613507015	-0.0581315
0.3143990088595882	0.0231067
0.07956982565798416	0.0022641
0.1428327933987042	0.0528376
-0.04282721785017316	0.00598061
0.29623364922512374	0.00132291
0.1133631372001353	-0.0267138
0.15073960306741155	-0.0216878
0.02406891907893711	-0.00237125
0.04141305827660832	0.0643149
0.11959723853177545	0.0178599
0.11274705347865108	0.0183844
0.17597937730458185	0.030651
0.05592463544475668	0.049592
0.02800832551595468	0.00647865
0.17341044775428555	0.0508512
0.06375199634615086	-0.0569662
0.2711537987881051	-0.0585734
0.09037868941272315	-0.0346077
0.134332012765199	0.0129612
0.20429887778028893	0.037968
0.11366314752498995	0.0132733
0.05929902863618258	0.0307538
0.11185872099372722	0.00502384
0.23313551664593346	-0.0129582
0.13484084577144093	-0.00779792
0.17778954853756251	-0.01156
0.1456241530318401	0.0252729
0.1308534933628076	-0.0167608
0.3039288079371238	-0.00641488
0.15785664626457982	0.0081723
0.1666711182017008	-0.00978443
0.09926245899596238	-0.0293661
0.0779580855589435	-0.00039794
0.1727015249967245	0.0388156
0.10909021787782086	-0.00759087
0.005841992676851386	-0.00911779
0.10008370544462317	0.0177681
0.1680157623420718	0.0291398
0.15181938429795616	0.00679542
0.18054564139930188	0.0291728
0.05849949548472761	0.0270869
0.10166178731957988	0.0014154
0.3051782768808109	-0.0267813
0.24378862971662174	-0.014366
0.24055519436570094	-0.0102132
-0.025711547094254737	-0.00285678
0.15623001426004998	-0.0118533
0.26756468341964956	0.00248185
0.2767286184646529	0.00726391
0.11362533125322295	-0.0346532
0.12476933201803111	-0.00553887
0.10745455944470292	0.0310102
0.2642918869026405	-0.00849125
0.13499227862713412	0.020551
0.2320397390428395	-0.0226008
0.30526901872022394	0.00910113
0.19972654745501567	0.0283228
0.2620274587861065	0.030361
0.247716579151117	0.00464824
0.2962130317067926	-0.0149491
-0.008499423224957213	-0.00868435
0.14354860157649524	-0.0151462
0.15523372881824235	0.0285749
0.1844434467380572	0.023631
0.09994274701303417	0.0185251
0.11719689384829962	-0.00558635
0.28097078756933874	0.00160682
0.12490451060435087	-0.0307681
0.23305959294449774	0.0194246
0.16862599380420332	0.014994
0.32743704256275397	-0.0165216
0.02552328979849905	-0.0195998
0.2617999531991099	0.00399373
0.24726968025128054	0.00984406
0.26762957305231116	0.0056082
0.06085587508629413	0.0357124
0.05768237484533703	-0.0119363
0.2514166126507406	-0.0235696
0.08708964011615299	-0.00802639
0.13928396751070568	-0.0471325
0.02877450823686945	0.0199324
0.08181908629228056	-0.0323225
0.2031969092191775	-0.0103795
0.2656783548078512	-0.0193005
0.2508805787776754	-0.0320295
0.21111983792537445	-0.0212805
0.03879723697255096	0.0465928
0.1454644448230307	-0.0561132
0.13250854100538362	-0.0213528
0.3440217270596387	-0.00866178
0.18241922635402638	0.0335843
-0.03419644319648226	-0.0131855
0.29967803520673497	0.0125492
0.3133617061770773	0.0386892
0.24118895444501334	0.00657725
0.1909352530203227	0.0205851
0.1654330570245453	-0.0219467
0.05342634036370722	-0.0170259
0.2546947747335412	-0.00776923
0.13314974803566512	-0.00471174
0.22893167832964487	-0.0260645
0.17139258436593258	0.0228058
0.14686030668571587	-0.0560846
0.1859378550560184	-0.00454583
0.19429845597050377	-0.0244574
0.15030032551081698	0.000218487
-0.04181563883391296	0.013492
0.33860442478568153	-0.0210259
0.26392129430130057	-0.00808426
0.04126953414140232	0.0042526
0.15331065743496877	0.0106704
0.2737120019627403	0.0249135
0.19564338130018297	-0.0452161
0.10584096108145286	-0.0228424
0.2027237010131001	0.0161088
0.27538716310503103	0.0110098
0.040064362991574703	-0.0384811
0.052958488576113766	0.0409641
0.2669110766362412	-0.0344408
0.08345181393276778	-0.0228241
0.17927157492651136	0.0233911
0.1179568582779539	-0.0250652
0.21670964327537243	-0.0255222
0.03444100962257343	0.002225
0.36638763165351523	-0.0135918
0.14069474983748254	-0.00978987
0.09796730388569524	-0.0100323
0.12009560455073953	-0.0286748
0.21396085766410688	0.0166741
0.03686308016221791	0.00949797
0.0259791046398021	0.00525764
0.2132008777344628	-0.0343209
0.21938350215640542	-0.0221296
0.06674092444392385	0.0094197
0.10345026337174641	0.0198103
0.1337298572768822	-0.00140002
0.13133908519739296	-0.0099738
0.09701328441757684	-0.0170152
0.15069908124846182	-0.0244188
0.20868744872900297	-0.00472255
0.16978134503888895	0.00177549
0.21705464350493078	-0.00215765
-0.0011364472256926467	0.0293228
0.05493198896045362	-0.015496
0.1146067462772809	0.0325082
-0.008058485082075307	0.00813938
0.22830704802440377	-0.0293542
0.06421251501071361	-0.0228907
0.13170806838865332	0.011384
0.24245043439626218	0.039459
0.053958108435404585	0.0115489
0.25628482657092333	0.0232356
0.14738964919913564	0.00548738
0.15750807663564018	0.023353
0.17805284150344913	0.0130066
0.19779280523888781	-0.0052846
0.07584518736779244	-0.0139651
0.14605673924900042	0.0157183
0.16992608017886943	0.0249583
0.10877496626093784	0.0567068
0.11946509619923995	0.00861751
0.2345154005992764	0.00191722
0.15357996622848855	-0.0213592
0.25549875218696366	-0.0156391
0.2998579852534853	-0.0226118
0.0368963644461802	-0.0270023
0.19177027760755244	-0.0226021
0.16832507311779873	-0.0200197
0.2377924061793355	-0.00495324
0.22752821937811327	-0.00312524
0.2105025867195936	0.0121658
0.25419551996003587	0.0324158
0.21924981574274888	-0.0205202
0.21674350248338964	0.0216527
0.17251573171753268	-0.00888042
0.025926233596696952	-0.0238633
0.2690192307256575	-0.0125088
0.12436431334323024	0.00893975
0.1429168092611145	0.0196433
0.36742412221284043	-0.0168028
0.287507414857444	0.00642442
0.2060010558229562	0.00219508
0.2258751726111654	0.0251918
0.08577667179883013	-0.0472241
-0.02678035738066748	-0.0201257
0.2069491293732664	0.013265
0.2746639191963985	-0.0106313
0.12644246195502604	0.00544637
0.20152715422326983	0.00945015
0.06989505561240306	-0.0303031
0.2760464210013469	-0.0212598
0.02381265265053045	-0.0145026
0.11510206117861364	0.00866827
0.10402109659420822	-0.00389571
0.15601520630788124	-0.0566458
0.13923793997181697	-0.0109313
0.1576159309521406	-0.033692
0.031028143306871377	-0.0169521
0.12159507878804297	-0.0102693
0.076221865272924	-0.0232435
0.2741654039859707	0.0200748
0.15737263533481746	0.0530552
0.2416803102525557	-0.0270543
0.15572301746486877	0.0298682
0.09960036787366872	-0.0110205
0.08650548572159486	0.00765346
0.22649993543646837	0.00758125
0.16456297414209176	-0.00518038
0.11815173875091212	-0.0118407
0.26406543849797626	-0.0163824
0.17201337162634003	0.0225407
0.1300740199006944	0.017294
0.1922344530641335	-0.0249535
0.3060821393553146	0.0088706
0.15457035617025258	-0.0486058
0.24143532101885606	-0.0160828
0.2786859880036188	0.0170593
0.20675194461110996	-0.0542529
0.20084445102737786	-0.0208865
0.13253103578917017	-0.00467115
0.15972855802076427	-0.0307504
0.25668227668900556	-0.00772178
0.1237419435200692	-0.0091316
0.13933272046300438	-0.000976525
0.05450952413718618	-0.0153552
0.16791826666513218	-0.0258884
-0.011698319427430761	-0.0301116
0.052917052880226016	-0.0122633
0.33264838184080137	0.013054
0.1186015551424953	-0.00944069
0.1768604553193388	0.00677667
0.17441264497278552	0.0166526
0.14997012663813453	-0.028588
0.19820747495257904	-0.00388123
0.20475656726235267	0.00464441
0.04275354047303486	-0.0136905
0.16304162761932348	0.00139938
0.1937906646649388	0.0381426
0.2729190937413984	0.00966486
0.17971428610045437	-0.00400203
0.18675894118464068	0.0186441
0.12205939125279447	-0.0254473
0.09475532668336233	0.0115645
0.12179551375599311	0.0319041
0.24792282234410762	0.0227877
0.08360026646341406	0.0188233
0.24124138310170018	0.00905365
0.12903326608952548	-0.0237481
0.14420912696387286	-0.00948896
0.0814675716994616	0.0100824
0.14255699425129195	-0.0245248
0.16940652847373477	0.00697264
0.20737160880437988	-0.00244934
0.04780810793962015	-0.0157355
0.2638699026934295	0.0139281
0.006848457100179373	0.017499
0.22091364624623924	-0.0181395
0.03395936661007234	0.0233017
0.1459893720035421	-0.00219635
0.10020649812728602	0.0149159
0.11144323121502635	-0.0376678
0.20785050822105997	0.0133751
0.13173680278829392	0.00408108
0.16644745656574036	-0.0131108
0.0790368089417643	-0.0244392
0.1959371179935616	-0.0107175
0.1124390511116854	0.00750876
0.12296679741204726	0.0564164
0.2319906151575471	-0.00258
0.14939499578969515	0.0453273
0.2563699347039175	-0.0186944
0.09422473980055292	-0.00317587
0.21890506215630826	0.0269741
0.09001979228633043	-0.00151485
0.12518555156761432	-0.0207791
0.10794450453679727	0.0393164
0.09914368832810551	-0.00938902
0.12989143546416398	0.01501
0.16218253090710869	-0.0369039
0.16325552820880676	0.0401689
0.03192172488263644	-0.00525044
0.18847753209972798	0.0203122
0.23404311346373907	0.0130541
0.008753793876187032	0.0266657
0.22437532709545097	-0.0037544
0.2685917879929381	-0.0308509
0.07055806865770876	-0.00458923
0.04339391421929448	0.0213056
0.33627108796028454	0.021631
0.1685864164672998	0.0294969
0.14496604698908672	-0.00253247
0.13061531743194688	-0.0134933
0.18786758679464755	0.012166
0.08432701338813947	-0.0160392
0.2145918514127036	0.0227038
0.0647047059937508	0.0146944
0.030692520424904512	0.0120579
0.19222105883540766	-0.00726505
-0.00790706187379729	0.0137642
0.21145631202652185	-0.0117358
0.31219406962856816	0.025193
0.14479136343466653	-0.00863117
0.05003398709133301	-0.00958423
0.12521808656615827	-0.0103766
0.13548615901245986	-0.025774
0.20169195026766815	0.0267488
0.08318464693881031	0.0107618
0.12605398129017642	-0.00600147
0.16670618910506838	-0.0105663
0.19335787017537207	0.00746429
0.11622293593179732	0.0161299
0.16996688336767382	-0.000120461
0.17703019994250255	-0.00578021
0.14316342211177857	-0.0267989
0.07411213195750409	-0.0182085
0.22802197171318897	0.028003
0.06269067500122455	-0.0169766
0.12483377154966079	-0.0326761
0.13910037808258804	0.00199522
0.13310834157536497	-0.0236533
0.24003905600531225	0.000400572
0.05266766300270241	0.0024221
-0.0477969291993901	-0.0370472
0.06756599918016107	-0.0108254
0.1276266470308122	0.00486218
0.19402901253585889	0.00160798
0.08191985058938181	-0.00789536
0.0831146812517897	-0.000405828
0.03668758923395459	0.0304245
0.23264454062767564	-0.0105359
0.32231406143723956	-0.00531871
-0.02324269654342389	-0.0151548
0.21527912615777883	0.0275767
0.14143695502072495	0.033403
0.06994660219616548	0.00543932
0.13589609642749703	0.0165664
0.17755096498246908	-0.00941286
0.09725499395888257	0.0436873
0.11437525858540154	0.0424151
0.23608892642601306	-0.0305629
0.12062821223230233	0.00502381
0.07117203930584173	0.0326047
0.11502636906295606	0.0117734
0.1454650124056143	0.0333503
0.015534340335185423	-0.054368
0.1712863167555643	0.0409235
0.015049760858082174	-0.0117867
0.17264047249553252	0.0120103
0.030556481723080526	-0.00756031
0.12692957602283078	0.00376187
0.1430643251924872	-0.00334954
0.1864245095366285	-0.019161
0.2260093894919494	0.0112978
0.15935188302634873	0.0464336
0.004370690241387369	-0.0430293
0.06916743939076558	-0.0338775
0.1606100256894309	0.0303626
-0.006634427777548	0.00203066
0.021634934438212808	-0.0413498
0.10001488520268606	-0.00560166
0.0610202431060414	0.0168459
0.09738394385116074	0.00471392
0.25128164386622265	0.00814305
-0.06423223488597687	0.00574499
0.1757666324245719	-0.00658304
0.26184595126032695	-0.00154054
0.06390566801788984	0.0163523
0.10821482699613422	0.00471257
0.3130410813056465	-0.00988276
0.06853794753200128	-0.00872296
0.13985814841509966	0.00843627
0.18367261924327902	0.00225066
0.20379737028035924	-0.00543773
0.19314049223531	-0.000175528
0.1351480323459156	0.00226708
0.13441758478387758	0.00338834
0.1514925897368514	-0.0260241
0.07067597939681926	-0.00991873
0.293995775554696	-0.00277379
0.06632075464593956	-0.0114147
0.09522143998494977	-0.0239493
0.2952683402688352	-0.00614785
0.13294038711030373	0.0169464
0.08357463057737056	0.0136932
0.10276182777314913	0.0180773
0.17042437237940972	-0.00709921
0.10906462163712906	-0.0226744
0.1823716228906829	-0.0067819
0.06315504111763971	-0.0148689
0.11746403667296874	-0.00103917
0.12146967348958007	0.00768936
0.03934386176163187	0.0273129
0.0787842409704594	0.0198391
0.0954569014127146	0.0222522
0.06764036630902551	-0.0138814
0.10024082216388412	-0.00579913
0.18944158434628924	0.00819155
0.09165938083274568	-0.00190207
0.107897728472894	-0.00992776
0.07966942692323023	0.0320438
0.08214812747673547	0.012247
0.3234698092414927	0.00802932
-0.020194271885143684	0.03274
0.1980813411841163	-0.0296671
0.11784476070239779	-0.0218595
0.14456753519990778	-0.0241909
0.06697898020954897	-0.0012554
0.1312032547883834	-0.0177431
0.048088917380342974	-0.00377012
0.025886045738773074	0.0204954
0.1857181570118172	0.00661479
0.1766815232108332	-0.0207037
-0.12840800115112042	-0.00266474
0.11749766635863462	0.0019532
0.01634248340554744	0.0273395
0.20016651590355483	0.0171675
0.15642770345098186	-0.0179964
0.21176377789232473	-0.00843318
0.1312686339207326	0.0359037
0.2830044503887833	-0.0302265
0.15037434665311059	0.0304368
0.2803524970747676	0.00477194
0.21179359406293236	-0.0299191
0.1070705646695266	-0.0345764
0.10719398600060726	-0.00776728
0.15171573441040972	-0.0204191
0.08218086708975476	-0.0110371
0.08041238522327773	0.0177283
0.16985337806391643	-0.0498808
0.14591901617188083	-0.0327046
0.2368236151884618	-0.0340165
0.19180610012741953	0.0460255
0.11096491566038115	0.0179144
0.10450424892754415	-0.00356835
0.10021794536116505	-0.0269601
0.08509651413665753	-0.00338562
0.17258894446538434	-0.0154112
0.19020425787905829	0.0207304
0.14422835767618536	-0.0331668
0.27081860102011135	0.00778237
0.2519463445215637	0.0104785
0.08198937538497925	-0.00217942
0.03089884420513947	0.0192382
-0.025393705537914233	-0.0133469
0.005146886552520097	-0.000207188
0.13308220636128923	0.017631
0.15036110202593134	-0.00728228
0.2970914318553301	0.0191724
0.20560843917226168	-0.018328
0.22893754725196094	-0.0177091
0.2922465629739938	0.0645792
0.27597312258980977	-0.0108544
0.13174877478313984	0.0333809
0.2576417649207078	0.0120163
0.047739311185993734	0.0246522
0.1763455404906807	0.0192354
-0.059266313468411276	-0.00581631
0.24802905431507324	0.0202798
0.2405028722542168	-0.00977416
0.10051458441432591	0.0382757
0.13727540321385245	0.0101298
0.1788039033249056	-0.0120957
0.1836750303125249	-0.017866
0.18426895209396263	-0.00580262
0.28135187693585156	0.00831168
0.04320480640166353	0.0138366
0.16881437036910046	0.0420059
0.14946111295866052	0.0385844
0.2180349628901398	-0.00502328
0.10867392741383824	-0.0037879
-0.018647098381707722	0.0213605
0.06894610468592388	-0.00372738
0.11070801953743406	-0.0357397
0.1388746752496764	0.00988628
0.1255747126028538	0.00810453
0.07156501782829035	0.0304407
0.3214423662936091	-0.0219239
0.09011222587214912	-0.00756376
0.23653222649798591	-0.0037204
0.10042857288850458	-0.0110864
0.18128696760042765	-0.0222894
0.24999177587198243	0.0205347
0.3295900176214034	-0.00706578
0.20254206792731747	0.0332282
0.12407479082449353	-0.0133535
0.24451931424361664	-0.0332605
0.06510911548064349	0.0160634
0.19980024670218743	0.0119668
0.13054089337507693	-0.0126894
0.17149590433183826	0.000910023
0.25408403810186064	-0.0177399
0.3326165689075002	-0.00439634
0.24399810270796476	-0.024944
0.08044395696372089	-0.0328535
0.2392523882489653	0.0362845
0.258354490967517	-0.0592188
0.04352778501087578	0.0271598
0.16939669115559486	-0.0137251
0.25669156995715886	-0.0111431
0.12261839161573101	-0.00970099
0.25547943366853837	-0.0252176
0.07927103117268572	-0.0347837
0.12452346405499853	0.0237044
0.05220626609372734	-0.0181308
0.19544093117202488	-0.0119093
0.18658613527685958	0.00166406
0.24361194841387915	0.013407
0.14004823032618993	-0.00637156
0.26217556673622255	-0.00679483
0.12328998221755912	0.0345668
0.1722975516342064	-0.00149523
0.2823145048490141	-0.00169677
0.12063247405967556	0.0252218
0.12417332915885254	-0.0314374
0.20015205302794506	-0.0441969
0.22816227031759362	0.0151023
0.0881779150503245	0.0028856
0.08818471043222167	0.0195767
0.0807475647457126	-0.0294366
0.09373019647936476	0.000310764
0.1991247378703338	0.00254788
0.21923116160714393	0.00458357
0.2215635008747397	-0.00919127
0.1442834069576549	0.0176883
0.21866836421288258	0.00233272
0.172883024545417	-0.00684667
0.2732883128734302	-0.00486281
0.13534786247457284	0.0165468
0.16374167739056295	0.00287102
0.12691805247360582	0.0262043
0.14521260931172422	-0.0024987
0.2177919711641771	0.0278907
0.02358939379619972	0.00590758
0.30600105383559884	-0.0101507
0.21957833722637113	-0.0188931
0.10489915269427291	-0.0114014
0.12454624432689056	-0.0172293
0.14096217817138224	-0.00515705
0.15794618434352206	0.0125624
0.2350116377931359	-0.0445905
0.20010641225240744	-0.002439
0.17234516592935245	-0.0127315
0.04718579217473885	-0.00291775
0.14872551324371458	-0.0213761
0.28964206748756705	0.00287394
0.052792904861463076	-0.043092
0.005502546121506396	-0.00469778
0.08680821617010737	-0.0128751
0.21713812468022667	0.0248028
0.1326334698743018	-0.000626202
0.25558709953255093	-0.0112107
0.27016515284306547	0.0112946
0.00799129884385737	8.61508e-05
0.1403164080154843	0.00434307
-0.037552489749178866	-0.00541456
0.24408270683579905	0.00262949
0.1441092694357462	-0.0145946
0.18689019340149318	-0.0196702
0.10978076402601336	0.0244513
0.23833485623263023	-0.0370854
0.1266041241134469	0.0121331
0.3072084306034297	-0.0187736
0.1650729508981555	0.0150239
0.11072817334076385	0.0128808
-0.047084966322904626	0.00824947
-0.02490194267608672	-0.0105335
0.0355399813675896	0.00714362
0.09051147288848439	0.0074759
0.11642730523481917	0.0283213
0.269241558079461	-0.00747545
0.09178595815730456	-0.0115044
0.25292766108481846	0.0198605
0.1003049327377541	-0.0135133
0.21213557964821933	-0.0343849
0.10677587434824018	0.0100011
0.057259714499223326	-0.0135786
0.08265090846222166	0.0570882
0.04966237410031264	-0.0600394
0.21168518999359281	-0.0367974
0.002288116246421872	0.0125745
0.2413886619753369	0.00260026
0.2579663255306703	0.00720722
0.21086729265074908	0.0306557
0.16142029781590023	0.00554583
0.29822086164180217	-0.0241281
0.2866340544145607	-0.0181451
0.1913866220346707	-0.0191376
0.02606228169729979	-0.017577
0.01449321558921185	0.020827
0.08825262346988451	0.0161137
0.0658926775680028	0.004884
0.177208234340869	0.00869449
0.22319278448593247	0.0372438
0.031650103117112645	-0.00842318
0.11554238614107644	-0.0322355
0.1602518090371672	0.0207685
0.041989337681090345	-0.0275718
0.1714553258574953	-0.0152121
0.2071137383659056	0.0062042
0.18713084561150478	0.0194023
0.09079223842000614	-0.00293794
-0.008572400261858189	-0.0146599
0.27354499045040365	-0.00106211
0.2381791879995371	0.0183864
-0.022795458172103	0.0187814
0.11161709071097053	0.00585387
0.1296193446004161	0.00658389
-0.060983763070854555	0.0169164
0.3266060403096888	0.0307581
0.17654040662858905	0.0219287
0.2235693616063121	-0.0103421
0.10342081237891669	-0.0355564
0.26733832786180756	0.0164137
0.026818945976701106	-0.00173849
0.15151907361882075	-0.00298496
0.0763717191163724	-0.00330564
0.203001914434961	-0.00315786
0.30321258037457616	-0.00615639
0.022999783805271495	0.0227232
0.24002194814755715	0.0163743
0.21115691498720454	0.00118423
0.1046471943782024	-0.0500713
0.2883603663000041	0.0231486
0.2090809421782674	-0.0112851
0.29370776428549666	-0.0153546
0.04469665164551538	-0.0448332
0.2543222663217641	0.0314061
0.22086428388969231	-0.00386765
0.11277180527599455	-0.0292142
-0.044927309036830794	0.0162461
0.060244823492401754	0.0193923
0.17403475054800036	0.0119468
0.1613026051838963	-0.00760652
0.251514829464005	-0.0068633
0.1738747130282123	-0.0309167
0.2815036148047226	-0.000470679
0.13455327144342674	0.0230188
0.12791243691723997	-0.013296
0.08539956821946362	0.0117556
0.034809897087841206	0.00403897
0.2243553343076354	0.0253385
0.16969532302255871	0.00312238
-0.000992090959814867	0.00949093
0.1616770813569365	0.0254856
0.23336936100864983	-0.00727882
0.23414498211495452	0.0214297
0.04834039871199035	-0.0107088
0.024692822853901345	-0.000664109
0.16933283917807343	0.0352131
0.1696089156102459	-0.00254621
0.05090846243718851	-0.0229273
0.12311950862854153	0.0298077
0.11690146407578308	0.0232921
0.26434482690063105	-0.00155361
0.07860362352219644	0.0153006
0.11108256149606596	0.0228279
0.11765043858939886	0.0351244
0.2190786274090352	-0.0126215
0.2197783806493585	0.00275781
0.13539107712755488	0.0275474
0.17023211708496563	-0.0203918
0.0526709744762181	-0.00291569
0.10892955029722719	0.0239895
0.21000517894655946	0.0248502
0.26499682511736744	0.0254461
0.15392367654565234	0.00604419
0.2054627053621759	-0.0387524
0.2617495955606531	0.00526552
0.09382713556264152	-0.0229311
0.030987207436820197	0.0269182
0.118986816967218	-0.00538556
0.22066803530527576	0.0242691
0.17820129002442295	0.00688524
0.1134282517057398	0.0443522
0.2117139909224928	0.00881027
0.17807847194361254	0.00993774
0.21264492795142226	-0.0108809
0.1675706769558308	0.0121704
0.19179922682877665	0.00818839
0.24875498488329456	6.86959e-05
0.29747713401179726	-0.0101926
0.1003873080322014	-0.00697743
0.23330415803916485	-0.000889937
0.2780565396610452	-0.0181247
0.11986580652338365	-0.00654061
0.12275766458636726	0.00925975
0.022228494486022047	-0.0328889
0.23541092960346913	0.014152
0.054887965713352235	-0.000359544
0.16355895275341048	-0.0156955
0.09466544084924765	0.00223339
0.1437287324532868	-0.0166066
0.11458792690691187	0.00397008
0.2948950907025262	-0.00690095
0.13230239054666096	-0.00547155
0.11210428501897256	-0.0285862
0.24497934052888515	0.00100102
0.010932882488487778	-0.0341658
0.11436197504955922	-0.0168298
0.09907344654522988	-0.00107171
0.16354027837360025	-0.0166679
0.12398806534659909	-0.0235557
0.2826236150477068	-0.00577497
0.12706477405208552	0.0079573
0.08517803069301881	-0.00671975
0.30846712402120474	-0.0255224
0.1854147473511607	0.0354576
0.12262673359407454	-0.00562202
0.1651732691586394	-0.0355978
0.24261952094422304	-0.015763
0.13931602873002258	0.0336778
-0.03221517269729006	-0.0166135
0.17893178920354208	-0.0188186
0.22825669605464058	-0.000720595
0.3421675241130147	0.0354202
0.19282582213144542	0.0224147
0.06354039396598259	-0.0294129
0.09900956787587968	0.0354039
0.26280858015019043	-0.0302675
0.14831746511775626	0.019422
0.16677952043422015	0.0041112
0.1263589780911107	-0.00606474
0.11986170122358121	0.0222539
0.10771677414401368	0.0107321
0.24446697140626114	-0.0282204
0.15349974281896847	0.00626354
0.07157599167892648	-0.0202163
0.298470604342018	0.00293201
0.2089108489338994	-0.000686103
0.2317568801471321	0.0113977
0.18036234234969248	-0.0162363
0.10723304494646962	-0.0347872
-0.009563104850882695	0.0435803
0.14609587064655952	0.0396911
0.14662482024052173	0.0307022
0.09292175537370945	0.0204123
0.29807223281523476	0.0404403
0.17397962088084531	0.0239495
0.015856570174207184	-0.00295685
0.03132899717419491	0.00956932
0.2790442470095159	-0.0026791
0.19842943302775365	-0.0209611
0.2338074690477045	-0.0227314
0.24328130251933877	-0.00660787
0.04398514626660496	-0.00228336
0.232467429986819	0.0161867
0.13711835904067832	0.0429845
0.20938075219008467	0.0214593
0.00044103849124977696	-0.00283899
0.013562812580991401	-0.0080078
0.19028693228887217	-0.0213867
0.13704210033929784	-0.0436536
0.09974073000864836	0.0051622
0.23770511188381221	0.0111138
0.24746024200644218	-0.000758695
0.031588461492532326	-0.0222535
0.21659320475396754	0.010785
-0.013080753267884711	0.0059626
0.29253235925565424	-0.00821227
0.197129714989059	0.013059
0.17300545652617313	0.0154627
0.21637804446518805	0.0280695
0.26617103262082065	-0.0415807
0.1727871402488402	0.0138557
0.10132053663667591	-0.0174433
0.17914192489864422	-0.0195151
-0.022192456783597613	-0.00299954
0.26820246863992053	-0.0253947
0.12925305316269145	-0.00799098
0.11845995484846941	-0.00970398
0.19358748222215888	0.0238716
0.10493488858767173	-0.00373609
0.10609036750616933	-0.000965671
0.2246553804532943	-0.00641623
0.09725600279799143	-0.0602449
0.2426328038292363	-0.00108858
0.08387154797556169	0.00501499
0.12458733969014837	0.0271345
-0.005082670876549814	-0.0194237
0.12472772667103939	-0.00197248
0.16319381991809503	-0.0231821
0.034051907487694544	0.0089855
0.2098761170591754	0.00908896
0.2471565559332041	0.0293409
0.13168486530485002	-0.0156042
0.06829498355999258	0.0128327
0.14209216644029435	0.0299177
0.16070177107895547	-0.0287034
0.3129059611118533	-0.00795628
0.1863989590618979	-0.00531193
0.11803203951757688	0.0117991
0.18891896676039088	0.019745
0.18954896852264808	-0.0230241
0.4022702327719535	0.0104808
0.03511292414809444	0.00850054
0.22994534473054506	0.0159965
0.13427519776601396	0.00338385
0.21208441731737243	-0.0335109
0.18433175640845276	-0.0227596
0.09587270459296215	0.0108275
0.037054757041389816	0.0103188
0.11800091849101123	0.0281168
0.07808971232866241	0.0261289
0.25120608017816004	0.010291
0.12569795972110462	0.0166935
0.2605046253436805	0.00771677
0.13905602074101955	-0.0227954
0.20123813178145	0.0278352
0.12249746575424758	0.021809
0.1863955523466638	0.00881327
0.10302543917997509	-0.0113641
0.16444945224135737	0.0194293
0.12430291003607347	0.0110973
0.39680709286661237	-0.00678709
0.06742097376405237	0.0377589
0.1018915990015375	-1.00573e-05
0.07886649241378071	-0.00393678
0.2736562361595446	0.00258689
0.16558490132930515	-0.00895826
0.20785738464492107	0.00534375
0.10808831319078668	-0.0333259
0.31897747243942765	-0.0255802
0.19832902045973416	0.0321535
0.10716520839907356	0.0135851
0.06090901751992436	0.0110112
0.08374089288663139	0.0274264
0.18237910090298254	0.00280783
0.21319789432273667	0.0208664
0.14003669869981084	-0.0107137
0.2746943130276957	0.0313109
0.3013707157745488	0.0500194
0.10293613892560684	-0.015313
0.1095896329721116	0.00312583
0.2339784957163106	-0.0180392
0.21236857285381278	0.0270483
0.1104712796650013	-0.00580267
0.2865684690872398	-0.0065875
0.10622665403351639	-2.29347e-05
0.21755494370656217	-0.00875964
0.2779854601493802	-0.0388848
0.13985513090477752	-0.0296701
0.17687021070708803	-0.0203045
0.06267587396310298	0.0469977
0.04831771908046823	-0.0127568
0.035438906265895756	0.0137581
0.2559213414338054	0.0367502
0.19166563385722454	-0.00558732
0.24799229554203764	0.00527625
0.05892893841976203	-0.00874685
0.20417285460905474	-0.017322
0.1632242397107689	0.00189132
0.18109694873509136	0.0271241
0.16054642689610854	0.00195456
0.23589462894940694	0.0189604
0.14814498057508058	0.0341686
0.23445592106461927	-0.00523018
0.24806906594607964	0.00952918
0.15430630647990626	-0.0244723
0.2477772584473541	-0.0122893
0.24355089943759434	0.040848
0.03474991990112154	0.00383871
0.09267031122460072	-0.0189524
0.1219402098147493	-0.00116863
0.24255358612930178	-0.0218187
0.2610123240366222	0.0145917
0.18507080081620791	0.00113904
0.10688289181567019	0.000228896
0.19386355859843768	0.0172762
0.21801549975685053	-0.0249059
0.07046697633311604	-0.019308
0.28567917900014933	0.017178
0.12053933447410226	0.0372043
0.009997018938636425	-0.00339493
0.1998682581677833	0.0187311
0.1470528383841027	0.020208
0.0746762627323314	-0.0180619
0.13474283470013157	0.00156061
0.10261175925775323	0.000133296
0.21961556839782942	0.00445253
0.14491297774287493	0.0154036
0.07062742142408564	-0.0311579
0.1509412619719039	-0.007345
0.1619883582074513	0.0122128
0.11176297382152925	-0.0223564
0.18802542994201316	0.00105731
0.11709926278563972	0.00209982
0.1521885401238518	0.0285368
0.21176635800208807	0.0120644
0.11115763380943827	0.000210357
0.08067319358441216	0.00598381
0.048191620388642956	-0.0337826
0.33360800965034637	-0.0301397
0.18298078223012493	0.0125482
-0.015096480426166958	0.0224589
0.21221341977795238	-0.0197153
0.12001282951377873	-0.0123681
0.10824727719958024	-0.0157675
0.19500749323591493	0.00704488
0.12643638244780295	-0.0109374
0.15855544851488254	0.0348493
0.26849938849712207	0.00131495
0.2702650003538993	-0.0199822
0.2437118176960314	0.0124083
0.2096644649012233	-0.0324951
0.18064748252925839	-0.0145135
0.02071012696186467	0.0413059
0.05924745183168032	-0.000602955
0.08885585212747671	-0.0138732
0.10873647923192592	0.0270176
0.22545271320975271	-0.00660802
0.0005462672171511975	0.00583297
0.22508946815786898	-0.00885478
0.2978096064030317	-0.0169795
0.08836771470215445	0.0230872
0.24116810330836666	-0.023668
0.08428795811010069	-0.0054894
-0.014718957322609548	-0.00549574
0.06879354205960951	-0.0120251
0.07383352165202105	-0.0107433
0.12041416740913001	-0.020287
0.015138607322834988	0.00662912
0.2253101640830012	-0.00886706
0.36803361197794926	0.00552772
0.26237741794701874	-0.0225853
0.20274844968118635	0.0372529
0.11585862515655408	0.00160612
0.14503951654110195	0.00193901
0.16900305535182283	0.0182687
0.1253275377092863	-0.00752407
0.16125689807685234	-0.0202795
0.11713480621602985	0.00578199
0.1656642860455629	-0.0143999
0.1256810563879751	0.0144749
0.25189672902956495	-0.00186385
0.13608504559928172	-0.0103151
0.08493323787377816	-0.0300668
0.2022255844592627	0.045549
0.20602514902319463	-0.0328273
0.08640266042636122	0.0227566
0.12859393306366362	-0.00427927
0.19634014764070123	0.0096197
0.18269170718069372	0.0119615
0.10548357547599264	-0.0447256
0.24870354569988906	0.00949092
0.12679382359806612	0.0190273
0.17170242946334918	-0.0226892
0.09662286836042082	0.0291725
0.1733872097156209	-0.00631357
0.24211152287162838	-0.0130743
0.15734381864779784	-0.0164105
0.10740673703739093	0.0364194
0.2604962723830523	-0.0110871
0.10623336005443179	-0.0183517
0.03215537590815315	0.0305775
0.11737477455013498	-0.0240523
0.3048310414142607	-0.00744454
0.23261555473637804	0.020063
0.21613478263156488	-0.0271765
0.16184165362181177	0.0119683
0.23688766330592556	0.00694012
0.25775042721139524	-0.0102342
0.15888550053984513	0.0169281
0.06710718617759698	0.000371525
0.0026615670860207223	0.00423905
0.23409928337333613	-0.0104626
0.15631146138167604	-0.00531994
0.023198516295158483	0.0115283
0.16477442202329598	-0.0202915
0.03809648442426765	-0.0208457
0.09577624855988535	0.0308618
0.20262650701266094	-0.0131791
0.2828297404643057	0.0274817
0.03752210158142061	0.0470666
0.09562580259696213	0.0160121
0.028896224225140047	0.0503324
0.18498999065589417	-0.0234973
0.24886577490355768	-0.00451465
0.05837078541785076	-0.0174112
0.1232326251760704	0.00916463
0.13735059647735295	-0.0218152
0.15931314276940808	0.00644289
0.05162503595031705	0.0153775
0.17399296805933814	0.00623691
0.24003139852407604	0.0101189
0.04048956044589487	0.0252993
0.09074534600553255	-0.00479296
0.048249966100283974	-0.0109066
0.1696335238076435	-0.00682796
0.13636432023782616	-0.0412705
0.2190517417357175	-0.0192884
-0.007870737796153333	-0.0323047
0.15763873913747128	0.0109165
0.1560376136038235	-0.0262812
0.09484231352995429	0.0275561
0.15792625708246694	-0.020698
0.1911376891659619	0.00728727
0.17556468815608478	0.0145557
0.16328005702664503	-0.0307424
0.18081041771574205	-0.0144218
0.18230346750630314	0.0171229
0.181550741269546	-0.0338226
0.2554580620188129	-0.0348909
0.11989398792959301	-0.000888478
0.22250862043308958	-0.0110949
0.14045877220464562	-0.0485318
0.13135716455394492	-0.0418509
0.27531088821125166	0.0262868
0.11159497746602412	-0.00314004
0.1634953284182034	0.00732561
0.10414016532387631	0.00285562
0.027577920044640068	0.00108764
0.18510201856991695	-0.00125208
-0.04450979080684742	-0.00491283
0.26344778941313857	0.0314595
0.2694571345565392	0.00746576
0.12210749903569156	0.00562685
0.23928411795429064	-0.011223
0.14890924849692969	-0.0238736
0.1668530682713007	-0.0271979
0.09232950943683389	0.023835
0.27449159609587487	-0.0273539
0.13371804193987882	-0.0387581
0.33003766000651225	-0.0221077
0.046259843755127796	0.0186786
0.2968532763233737	0.00667225
0.041712611436309284	0.0251327
0.15116377209910362	0.0191131
0.14096999444766856	0.0208132
0.15190070747658838	0.0218176
0.24381377420236033	0.0270501
0.06430186928548354	-0.0110695
0.21731809765521443	0.00938554
0.14259592744393002	-0.0158959
0.2248155270299203	-0.0325158
0.10454369990038732	0.00585299
0.1755701429651647	0.00263677
0.020957818761907016	0.0290338
0.20505683312921982	-0.0300223
0.16336594630643	-0.0410797
0.17021603601996044	-0.02292
0.015617095888151718	-0.00489824
0.20860055450224999	0.0113797
0.18312704828258608	-0.017196
0.2323961905719896	-0.0269782
0.0238451896764018	-0.0191884
0.15215984904047128	-0.0038125
0.10182532922907171	-0.000953523
-0.05401543385843089	-0.0222512
0.16892252564067936	-0.00431565
0.14834452592264952	0.0165141
0.2625462727061891	-0.0029759
0.15009249708923866	0.0209187
0.2150855821230087	-0.0131983
0.35844933689431263	0.00280021
0.19962592244343363	0.00956458
0.08441549994178758	0.0370524
0.04326534134716731	-0.0285369
0.11066305272629799	-0.0202601
0.15736351032514	0.0178699
0.29527695298882417	0.0319328
0.2337915331424831	0.03262
0.13798665867633747	0.025988
0.1437575904049007	-0.0231022
0.14372398900223604	-0.035715
0.27565310034629714	0.0042542
0.2418304920274334	-0.0237018
0.11304098063898435	-0.0253684
0.17032999505595467	-0.0229659
0.2332211320584182	0.00650584
0.17181764645928377	-0.0021907
0.14505054225595082	-0.00656453
0.24474484973042657	-0.020763
0.08416588267986974	0.0109477
0.20958258382744252	-0.000101
0.0727258136013953	-0.0390772
0.18931267045976732	-0.0230748
0.30186121435453345	-0.00919836
0.16491943801348696	-0.0157512
0.1789576533092957	0.0176935
0.31031743881947793	0.00905695
0.1196339371853458	-0.0133311
0.23934895543249568	-0.0287195
0.16953652926082033	0.0162187
0.03407022797583066	0.027221
0.20924880625915937	-0.00496575
0.24384096829998	0.0443406
0.22725285122839378	0.00895997
0.274130355109221	0.00393894
0.19585668904165848	0.0163186
0.14683009714187972	0.0115326
0.11178137711239856	0.0340397
0.19535768170135673	0.0363377
0.24050773904844233	-0.00270462
0.11180870125757464	0.0104467
0.11405824108385577	-0.0149685
0.0875699716986534	0.00267917
0.17062100804752878	-0.0187831
0.27242031824095825	0.0222525
0.21637222250183447	0.00203957
0.18608101998012266	-0.00809742
0.1900156185720519	-0.00201575
0.07902119394335079	0.0209491
0.10000404689563662	-0.012175
0.2622267248441961	0.0118016
0.05940218260461765	-0.00210316
0.13786270741138634	-0.00133984
0.23607475816311865	-0.00515549
0.11681268239547835	-0.0313605
0.20781320037133197	-0.0163217
0.21710612519496708	-0.0075679
0.015995242059228382	0.0326257
0.10903664123578127	-0.0150739
0.3202947621467658	-0.0102324
0.17710543957453634	0.0185649
0.2202646772467315	-0.0355671
0.14781003046646873	-0.00810742
0.21912615607989816	0.0128517
0.09579041358128651	0.00833958
0.19593526169349781	-0.0084975
0.24195847283644326	-0.00562996
0.0870426302437025	0.0226271
0.13232176905145604	-0.00176984
0.11524015902855958	0.00250417
0.08389716689479691	-0.0127849
0.3440959661619929	0.0315663
0.2781426982429948	0.00403631
0.24171037750869614	0.00283464
0.12490735638980556	0.0132015
0.1465421520093947	-0.0226699
0.31127214659459085	0.00589094
-0.0023893044941867858	-0.0582863
0.16224252019737123	-0.026576
0.1562947858428858	-0.0242478
0.24824730971815948	-0.0184451
0.21810316528590573	0.032827
0.12880854696221156	0.0132216
0.25407340997259314	-0.0162823
0.16520590211296002	0.0168454
0.23158884192869295	0.0201179
0.1424145545736401	-0.0115008
0.1656937156301373	0.0305728
0.12815019096428557	0.0337507
0.219119611026232	-0.0216912
0.2871999127419321	0.02016
0.1182381093988372	0.0296575
0.24046847240125996	0.0241058
0.12312545611642331	-0.02344
0.19330052211474008	-0.0276334
0.20502854572814344	-0.0573248
0.021841339137573225	0.0372466
0.0955966783514458	-0.0468249
0.10615119493066612	0.0035265
0.1973674292697407	0.00804366
0.03475064354917985	0.00226918
-0.016246308609017986	-0.0201424
0.17581166909645182	-0.00455514
0.09329201397157504	0.00431427
0.06575649243874061	-0.0122342
0.2256928139322498	-0.0204636
0.17341475266129244	0.0167679
0.17640577712331867	0.0366764
0.12358772562447272	0.00163409
0.21318529228739735	0.00989911
-0.04394769429611231	-0.00806224
0.1058132853394957	0.00339662
0.08504787826985559	-0.00537346
0.2354181446714721	-0.0254131
0.16257937779298468	0.00702256
0.21937375991484623	0.0266874
0.0971691118014763	0.0353003
0.11754825382850263	-0.0232596
0.12413853192260052	-0.00693008
0.12147919858524714	0.0262473
0.10061980258200492	0.0198338
0.23466103328330795	-0.0100757
0.10940286506807573	-0.00604839
0.11042864627127834	-0.0166231
0.09858514808618093	-0.00325603
0.20727878361279364	0.0195459
0.22442359612033932	-0.00345771
0.07343488671660148	-0.0233052
0.004822741952595103	-0.0192626
0.2501928118331917	-0.0123183
0.3047815499099457	0.0159282
0.2512039291178501	-0.0188422
0.22242729551008186	0.00374257
0.2322889706656544	0.0076971
0.18260384311853167	0.00744958
0.24698702588283553	0.00329213
0.03134464356623175	-0.0372547
0.27114517527428245	0.0278802
0.3263661743620232	-0.0376938
0.2366507536224307	0.0209771
0.16679350035669868	0.0109142
0.1586120817704647	0.0234747
0.07360101794344792	0.0242833
0.19686537719499278	0.0112653
0.09654176336306165	0.0176698
0.21166566640685247	0.0363816
0.07495022740543811	0.0155078
0.1535908381058886	-0.00354284
0.21475019538183057	0.00994018
0.3005276123369012	-0.0135506
0.07606223182419158	0.0341572
0.35931334078580635	0.0442766
0.26060583762935596	0.0176328
0.2147753813557601	-0.0157142
0.08912420300270381	0.00710503
0.09893973283302711	0.0394591
-0.07050782392028321	-0.0389674
0.1502495974210609	-0.025909
0.2625707038689649	-0.00782975
0.021813631745968513	0.0285931
0.07171963535591296	0.0089168
0.08949169363923741	0.0321156
0.19104063772529287	0.0172901
0.09328577989928755	-0.0406791
0.23597083247716943	-0.0211466
0.1614943577601708	-0.0103338
0.15458655169539107	0.0499327
0.13586159365210404	-0.0247417
0.19565353924255616	-0.00873575
0.14315730934498241	0.0178807
0.1469402241994187	0.0157099
0.21175460966447152	-0.00214883
0.1546182375767831	0.0333083
0.21890339992131366	-0.00947394
0.14233488427508836	-0.00401014
0.19326334142413237	-0.0123492
0.000902537341650743	-0.00223655
0.05553456516446436	0.00650218
0.13466785597489228	3.06012e-05
0.03345495844041027	-0.0506286
0.18847060242264013	-0.0178557
0.1702746104395054	0.0067924
0.22349943905248815	-0.0462395
0.1853178704003981	-0.0141961
0.2045364233409028	0.00491312
0.17962240411266192	0.0249315
0.2449504227608723	0.0310021
0.18697619953778058	0.00406377
0.32309842525572674	-0.0218821
0.0858744110442547	0.0279355
0.20824352982923686	0.0424986
0.08460264805036435	0.00077791
0.26631347175510045	0.0100145
0.21352491093065798	-0.0232526
0.18778788741513544	-0.0107883
0.11472530799651492	0.00139184
0.1574168869656147	0.00248021
0.11087948497597229	0.00661511
0.17714595290608107	0.00668423
0.20482531074621776	-0.0368944
0.20697106660461304	0.00201354
0.1321725351337413	0.0195232
0.2735872443943138	0.015266
0.2782275061911475	0.0189994
0.025847981150055942	0.0188141
0.1540640793820857	0.027747
0.03357702566680599	0.00582477
0.19165277323780133	-0.00222496
0.20123847791016092	-0.023251
0.1722914004114768	0.0171055
0.022082066349223516	-0.0182835
0.01278881415040577	0.00903297
-0.013356697839919423	0.0292592
0.1561381012741961	-0.00270737
0.19940077737244344	0.0283916
0.1830192583506077	-0.0324521
0.23838379828295964	0.007726
0.3144189423125588	0.0144111
0.14964479814826914	-0.00233933
0.20649102890456736	0.0232334
0.19692531979710223	0.020239
0.07037894699004336	-0.00570061
0.20611766915897123	-0.0292411
0.3100401977292394	-0.0234348
0.1958217440645082	0.0285506
0.25671871992441186	-0.0160021
0.17126843075756962	0.00957047
0.09711263562533033	0.0098084
0.23883578908369021	-0.00687985
0.05472048768688128	0.0157567
0.025109485098029873	0.0126738
0.21607840065762648	0.0100322
0.05039538102776476	0.011565
0.12852578608393267	-0.0132829
0.0652273795914559	0.024504
0.121418693089808	0.0278589
0.19316411028558741	-0.00318382
0.20842336958417942	0.0138333
0.17200157027790078	0.0485399
0.14530571736114303	-0.0338332
0.1767068839461605	0.0178568
0.3613682293650125	-9.6833e-05
0.3574283125399034	-0.0349554
0.09647242427704525	-0.027898
0.023791394316309902	0.0279713
0.023498422976266767	-0.0266234
0.14462600282574808	-0.00376162
0.1681147222642592	0.0147572
0.19975875642271196	0.0144756
0.13770150631601433	-0.0092526
0.13596891235927738	-0.00286276
0.27738614154825253	0.00532119
0.11328375369975587	0.00323086
0.10457694791910754	-0.0105643
0.28111710214767427	0.0080083
0.13495850930617717	0.0193794
-0.007148500341265596	-0.0368565
0.20220753756318158	-0.00142323
0.2826280889617842	-0.0227162
0.23817187738661233	-0.00399415
0.09896027319689277	-0.0115225
0.18759709610744285	-0.0130359
0.05501463035911478	-0.0076572
0.4152747737817138	-0.0250105
0.03042866221136756	-0.0312865
0.25791528426990595	0.0112281
0.0468371635936207	0.00154777
0.23619712034223517	-0.0315829
0.3462434559474452	0.00905954
0.2947884722981797	-0.0291762
0.24379507175630272	-0.0198343
0.20546279458446706	-0.00385718
0.24918115503846314	0.0494453
0.2011399409573472	0.00575987
0.1465066950430346	0.0609514
0.20580520730413027	-0.0106554
0.08523278835097754	-0.00893736
0.23795833325259705	-0.00405857
0.1261005692400286	0.00705039
0.04688736193263333	-0.0273853
0.026403009982273493	-0.00866563
0.13400860284058197	-0.0246554
0.12385799905521415	0.0316699
0.19479802536874968	0.00855897
0.09389696535995555	-0.0553941
0.06237147631440728	0.0058937
0.3395964831423744	-0.00788175
0.10442294894118744	-0.0248437
0.1667380234509751	0.00756035
0.12035752296016505	0.00559742
0.11237336271372501	0.0452132
0.11063442318310741	0.016208
-0.022673936574772166	-0.0222135
0.22609898083516472	0.0101138
0.303777860250913	-0.0253268
0.11246096871808348	-0.0194458
0.17723107477650898	-0.037702
0.12992198116817213	-0.0073049
0.11136548624396923	-0.000927494
0.14992954220829646	0.00242147
0.23520401180348718	-0.00938934
0.2599703405852221	-0.0144185
0.16485948221395444	-0.00126975
0.19290788709675766	0.0299412
0.2019200753247722	0.000822183
0.07926546261311217	-0.00716819
0.09040156689169855	-0.00553059
0.15271005763077264	0.012955
0.24021746037152605	-0.00671374
0.2653939482236859	0.01888
0.052918776129293944	-0.00249943
-0.03816552760180265	0.00412095
0.12168048359588439	0.000201831
0.12362382495856286	0.0203518
0.13000895904294082	0.0249786
0.20801689085561018	0.00019649
0.16534323428829978	0.00575659
0.3127965714039191	0.00643762
0.19566603705028526	-0.0494246
0.11886193106647903	0.0148313
0.004762196873851438	0.0157855
0.20623380847978787	-0.00123275
0.21586744522889326	0.0012796
0.006639211242085301	0.0367277
0.042624088809784536	-0.0228203
0.09912657880749362	-0.0329094
0.2996215251551688	-0.00609954
0.18945284082797634	-0.0506164
0.0029538520997259526	-0.016472
0.24448194087941372	0.00688293
0.24762674955109545	0.0253224
0.13983349173952175	0.00996768
0.19823073957909418	-0.0095384
0.08413762593432517	-0.00108444
0.24017079093585933	0.018658
0.14070883568438006	-0.0414924
0.10789628909392439	-0.049069
4.0595910228303205e-05	-0.00537067
0.19101213498926628	0.037707
0.08046713470513976	-0.00627958
0.2543849756692963	-0.00786656
0.12210088432489391	0.0240964
0.21243020883969338	-0.0117907
0.25714339155953403	0.0102362
-0.007452466635973409	0.00740241
0.11137690069276034	-0.0268397
0.21339302040160246	0.0273386
0.0909699497283837	0.0558131
0.12448285166810603	0.00401167
0.14962303746952277	-0.00714816
0.11856520012384206	0.0144429
0.19663383970733242	0.0187838
0.3418927178359331	0.00626942
0.2565848744455439	-0.0170732
0.17513214321583778	-0.0299151
0.17426381370497426	0.0226678
-0.005515747185443154	-0.0459696
0.0935291297425898	0.0155395
0.18413082010690326	-0.0138714
0.1243758175489702	-0.0267966
0.15768005443187422	-0.011
0.2489121306873697	-0.0225426
0.12347274135049159	0.0370563
0.22299287641293453	-0.00552129
0.1488374847549849	-0.00884911
0.21003202342912122	0.0452519
0.19974740164288265	-0.0147257
0.13958188238716146	0.0136651
0.22409929990541205	-0.0163992
0.1634565013298853	-0.00185816
0.15182649723701624	-0.0102138
0.11864395646970713	-0.00610322
0.2041883779634783	0.0359559
0.06267140223191758	0.0304539
0.16771884215204058	-0.00247813
0.09939781766178471	-0.00726523
0.16925892173122048	-0.0184413
0.14792262514882196	-0.0214075
0.17869152339522829	-0.00804374
0.24388246019577856	0.00775012
0.06986330236441614	-0.0227132
0.179423730808084	0.00126222
0.11405791168090049	0.0281993
0.12237561720690232	-0.00503531
0.2166335808060882	0.0126881
0.14062305151398327	0.00120618
0.12989016059758296	0.0277667
0.20610351564608745	0.00943777
0.26554709394030995	0.0133966
0.263910662549737	0.0216992
0.1756989222092466	0.00360079
0.11188514132023422	0.00633242
0.19030156311283772	-0.0117062
0.2286924804077736	0.00197766
0.18413436603872485	0.0379258
0.05367598104579754	-0.0222204
0.26440702639656855	-0.0261121
0.2628546968395158	-0.00681292
0.2442605029400331	-0.00286925
0.17168766745446942	-0.000223102
0.24479572387159065	-0.00572775
0.14742747374365242	0.0078065
0.13589645455161467	-0.0118864
0.2719340229791706	0.012758
0.2407221748076418	-0.0268476
0.14172456519010088	-0.00203427
0.27416492646681684	0.0272688
0.08474323858947373	-0.0694932
0.33193402928777926	-0.00585635
0.11910888366021032	-0.018214
0.21774963000627284	-0.0123479
0.21810177836379527	-0.0162393
0.15226384321706593	-0.00558847
0.09470457726217199	0.00213273
0.2604162682685418	0.0252654
0.11374484662039185	0.0179076
0.055121114763868044	-0.0476465
0.15514783442782265	0.0219192
0.16821170188479082	-0.0249741
0.20961619016090996	-0.000311172
-0.03198048037374794	-0.00808596
0.18774866585358427	0.0059901
0.1744453996281306	0.0400217
0.07907293762386783	0.00924975
0.2540399169653348	-0.002193
0.09120871566710897	-0.0124855
0.2853991404448602	0.0150912
0.13278706617606564	0.00333624
0.14066291349984503	0.0121024
0.07919680424318734	-0.038854
0.042838310786092	0.0134925
0.2096734788785481	-0.0113668
0.1448938356635861	0.00298056
0.1838229441884014	-0.0230111
0.044928632516132785	0.002401
0.18198956255917062	0.00987091
0.08425555454924782	-0.011609
0.13458499835785012	-0.000569467
0.2052724823905929	-0.010206
0.16018659227280085	0.00238928
0.2087132177872303	0.0188515
0.20849328526508548	-0.0233791
0.329764466867833	0.0154172
0.12316982981961437	0.0261793
0.2501261587718321	0.0143936
0.13833532900905396	-0.0141464
0.08151703539769692	-0.00668972
0.2680229322125904	-0.0168004
0.18992656131942506	-0.00373502
0.18468906717224653	-0.0409082
0.23804911630464964	-0.00582484
0.02025195651262166	-0.00806405
0.140157534399054	0.00485661
0.1516039591502559	-0.0296557
0.28285136480651085	0.0250658
0.21776477533156618	-0.00221596
0.07183623148999838	-0.00814121
0.1504381982401178	-0.0326922
0.07618423745298446	0.0164984
0.25294313740503077	-0.0156828
0.31294338327263554	0.0292242
0.2388835771145401	-0.00238525
0.09232370866381404	-0.0192539
0.19898828861338996	-0.0343976
0.16032997556550696	-0.0176671
0.1841411682857216	-0.00370849
0.13516282577342809	-0.0361924
0.12605665388054557	-0.0156462
0.1622688378940551	0.0186653
0.20303100699153895	-0.0248633
0.1544650510470753	-0.01915
0.15350705464858208	-0.00642743
0.11542105359682314	0.0503023
0.09848708478502945	0.0358523
0.17351148910883574	-0.0162225
0.13019431007408425	0.0015765
0.17955639877826504	0.0396455
0.05303464740646322	-0.027865
0.06699017281092808	-0.00304668
0.08114488770701077	0.028001
0.3061068013285795	0.00196019
0.07506624943145017	-0.0153694
0.1834169997675519	0.00338398
0.12989328857241667	-0.00649787
-0.02618988972515502	0.00566026
0.15844618499966298	0.00394054
0.1329749145400959	-0.00860099
0.0090552056917694	0.0193804
0.21167919883695416	-0.0097401
0.21919165968582444	-0.00520581
0.1890390299903877	-0.00227858
0.25977135548855884	0.0257847
0.35227301071306344	-0.00826992
0.06376058245360298	0.00740904
0.10235831350979481	0.0106166
0.22646427246477766	-0.00372813
0.007521777475642242	-0.0361183
0.09838106177212069	-0.0293435
0.11041592333653352	-0.0148664
0.040582720703571024	0.0103484
0.053148927946780056	-0.0126003
0.1677673125118279	-0.0162727
0.3107301981278965	0.0119302
0.2569546128541161	0.00839404
0.15812053329813555	0.0191044
0.1504342495256226	0.00560305
0.01932249983486137	0.0150464
0.24732483832575644	0.00395367
0.18945939359605996	-0.00726099
0.2940266727449572	0.033116
0.15716914011541883	0.0177708
0.22478572459965465	-0.0380755
0.18767830042352382	-0.0367452
0.3007392857171332	-0.0269758
0.23157719945697072	0.0109753
0.003602490033229122	0.048876
0.17814659319143294	0.012443
0.09563593402476334	0.00495899
0.05921850017913485	0.0253647
0.13772097046619353	0.00931458
0.2454849664888523	-0.0278368
0.08159414038754703	-0.0151774
0.14459916369402723	-0.0282994
0.16380565057248808	0.0116344
0.10203030718208031	0.0377758
0.3532353900211934	0.026116
0.24966329626713923	-0.0177077
0.1272363971254932	0.01932
0.20464183808912664	0.0107573
0.201826329927296	0.000364054
0.2111235844979319	-0.00719851
0.16308650918893888	0.0382876
0.24925754884681664	0.0166766
0.08421467992772454	0.0106286
0.1639457596764884	-0.0285609
0.30482312367470915	0.000274767
0.33788786556937134	-0.00914941
0.15467489221852934	0.0116515
0.14042288874034023	0.029987
0.1741279955324065	0.00490498
0.20112936061283823	0.00787407
-0.019245514686589988	-0.0082249
0.11356042142133711	0.0408242
0.06361570794460318	0.0163251
0.2859250318470642	-0.00356032
0.1455161541246255	0.015066
0.23550142097442125	-0.0342521
0.1545690733435201	-0.0086941
0.04747553604800122	0.0280766
0.2528542573426264	0.00297305
0.093015052392304	0.0171896
0.1106598905874332	-0.0109226
0.10441244365122572	0.02289
0.20244461682694484	-0.000359916
0.17020310389498092	0.0167094
0.39156177725161473	-0.0312165
0.21960127207494612	0.0178998
0.20496449866279398	-0.00656625
0.1280429992002286	-0.0133365
0.15948012475511816	0.022643
0.10356553241267635	-0.0189776
0.09751035224811215	0.00170402
0.06126206506179384	-0.00366892
0.1519176190933111	0.00516841
0.19335051442005474	-0.0151183
0.16881241775993036	0.0528929
0.23832085043769796	-0.00833305
0.22110879856102172	0.0179861
0.16449569024435515	0.00601112
0.11019768488815745	-0.00485063
0.24840462007290043	0.00809611
0.18622889243131185	-0.00264916
0.18599497507515927	0.0437832
0.20869340444137027	0.0117915
0.17018498154704226	-0.00191867
0.17827482504261455	-0.0515694
0.10778015458427954	0.0152566
0.10648934428352776	-0.0469203
0.033813832303602596	0.0134768
0.06036041147148971	-0.044268
-0.012869152351489442	0.0106571
-0.02779849943468079	-0.00787274
0.10510834804738335	0.0393883
0.15211370964829596	-0.0108641
0.29352803501262253	0.0249088
0.022105790523447192	-0.0233407
0.27778878781937183	-0.00345953
0.14926340803966717	0.0247994
0.15314528228490823	-0.027481
0.22483456138197624	0.0224059
-0.09053646478807889	-0.00913312
0.23938670409775065	-0.00133632
0.14038711000288095	-0.00855411
0.24189130650167354	-0.0186555
0.06417789426911374	-0.013044
0.16611158392109274	0.00596904
0.14444292685115973	-0.0351115
0.2881863923761145	-0.0414229
0.11062056998867491	0.00143599
0.09131661962113836	-0.015619
0.17855076084938726	0.0170129
0.08078008989816347	0.0227748
0.13207631778191176	-0.0380815
0.060248947827569045	-0.00402613
0.1993792844017392	0.0270084
0.16880576149663465	-0.0118713
0.2433825210148884	0.0225183
0.12728990377014712	-0.0063855
0.20429852233447648	-0.013407
0.04818498156932273	-0.0324316
0.1427827596648392	0.0309382
0.05966639201999668	-0.0193923
0.22945684577282893	-0.00673967
0.03485906464428155	-0.00834662
-0.048314773506747906	-0.0089228
0.16452537967878525	0.00545361
0.19537847739361838	0.0113514
0.15835246289606753	0.017694
0.001743144128741558	2.6595e-05
0.15007877435678768	-0.0319986
0.08208602328307928	-0.0494009
0.25791092656889186	0.0140643
0.10890048526409893	0.00976257
0.2440305240946329	0.00859749
0.16346461505119456	-0.00128064
0.1827323647298665	0.0084723
0.09171203074253108	0.0215535
0.13118021515147424	0.0112276
0.24790192013596699	0.0320788
0.2661507813935703	0.0238212
0.1872225112801083	-0.0284249
0.18784466534909203	-0.0144183
-0.06851389788310532	-0.0213522
0.20633175481551314	-0.0182426
0.170566468644338	0.0113737
0.07507490617705126	-0.0215646
0.03000747243701128	0.0179078
0.08410194220036515	-0.00947917
0.0671265564055424	0.000176529
0.1798740039184901	0.0478544
0.3539159869762444	-0.0310493
0.14241246066553628	0.00398113
0.11942388042818515	0.0560045
0.1286290573435171	0.0038065
0.07991002502989629	-0.0288072
0.16606443026610518	-0.0461235
0.14885070676939516	0.00161032
0.2630041534902426	-0.0103634
0.19921186596931023	0.019359
0.2951646723506415	0.00865953
0.2545863760932839	-0.0340588
0.06689020688746222	-0.0219252
0.14863973168187275	-0.0148729
0.18376707447794519	0.0531577
0.31224635538086104	-0.011199
0.11304354273855936	0.00644295
0.15143760167688636	0.000397349
0.20219867724411136	-0.0186452
0.21432318954521767	0.0541334
0.055822778759862864	0.0340758
0.08932350965534494	0.00204636
0.241930161006069	-0.0348162
0.26871016408664106	-0.00797811
0.04840001012236688	0.0219559
0.18482315186071133	-0.0198853
0.2158385970061356	0.00903
0.08331394932093614	0.041063
0.11932751693388702	0.0110774
-0.08315599619073599	0.0145566
0.15407421444264494	0.0224947
0.06933840039025595	-0.040961
0.11397963872371596	0.0093125
0.15605064921887873	-0.0165306
0.22021191054264724	-0.000102512
0.16514137647996416	-0.0228178
0.032198604103692886	-0.00902861
0.015589780908490475	0.0152535
0.008272586429068281	0.00709018
0.11774676832960357	0.00212001
0.229239058838109	-0.021155
0.22176582269180942	-0.00729739
0.047773218748118115	0.0113952
0.07442939030210317	-0.0217131
0.20683581391922473	-0.00800543
0.09791141522539092	-0.0180952
0.1282082629856993	-0.0065655
0.1942241918277433	-0.0330112
0.09082262295737838	-0.0194005
0.03466062413640067	0.0047037
0.2334105654228495	-0.0237827
0.03886535273311077	-0.00552184
0.1882159689597084	0.0245405
0.1392883215947729	-0.0451871
0.1854195800449638	-0.0143344
0.14618966514011336	-0.0274923
0.13984105023056112	-0.00543503
0.18226476049876741	-0.00127117
0.2825030800045298	-0.0136062
0.16519703216249787	0.00626308
0.22815789079086915	0.0159701
0.30188423232192624	-0.00909193
0.28110597765161477	-0.012986
0.07034917164806205	0.0215973
0.14250888747830315	0.0446728
0.21845712833661643	0.00179778
0.18269991897070836	-0.0212783
0.2095058818184163	0.0248818
0.24426549560831107	-0.0203082
0.26088369452325666	0.0228261
0.2122033025094158	-0.00557088
0.15780915963501274	0.00628731
0.015879797114496153	0.00414846
0.06980438371121016	-0.023399
0.15890727569082122	0.00978897
0.3426734183492524	-0.00145596
0.0076069005861760354	0.0178311
0.21265987269886255	-0.015001
0.030865656794851846	0.00452692
0.2456606301199401	0.0182195
0.19562665913815536	-0.0230915
0.248977410576946	0.0089447
0.2818751510644464	-0.0161674
0.1207952408090569	0.00469176
0.2663326896300947	-0.0312863
0.20189091076674703	-0.0152548
0.08889199214867732	-0.0233658
0.26395626273867	-0.0425421
0.24424786477458357	0.0233133
0.14261614029442754	0.0560251
0.21071510192642084	-0.0219778
0.049417743603711047	-0.0339962
0.03466682565227668	0.000596046
0.12865518630668543	-0.00869218
0.09251659154836069	-0.00696878
0.29868729223144475	-0.0196324
0.2595943115000167	-0.0150249
0.1725014572649846	0.0163658
0.38069528495825405	-0.0184486
0.23889353292254442	-0.0098154
0.1516190690227344	-0.00454237
0.10218890686594206	0.014882
0.10487791943569458	0.0266453
0.16440795435038758	-0.0310492
0.24234858044708113	0.00527042
0.23018651966494127	-0.0591134
0.2745713425298563	0.0342598
0.12392000757333728	0.0469072
0.20647618857139563	0.0235806
0.16933149717885262	-0.0265407
0.08706039947047937	-0.0268857
0.13811511351567948	-0.0257047
0.07824057709745627	-0.0355241
0.28488493638419543	-0.00649492
0.16555097578651295	-0.0390211
0.2193944056183008	-0.00628346
0.15250929573393776	0.0202146
0.049974334678709514	-0.00797486
0.1789382419546215	-0.0153308
0.14493754778841542	0.00688873
0.13703444534632708	0.0340446
0.10813531165855449	0.0176594
0.13788277098004836	0.00117054
0.38491696664460096	-0.0354488
0.20436025024076568	0.0043202
0.30034866135440025	-0.00643109
0.0976759868045331	-0.0239991
0.016193663824606193	-0.00856424
0.2121932539037353	-0.0017342
0.04407466698672837	0.0178759
0.20195613145030042	0.0152749
0.15250990248918345	0.00763377
0.192036608382486	0.0108096
0.14499154296169464	-0.0604655
0.3467448004928205	-0.00118307
0.2233360374636639	0.0039113
0.15314173318504457	-0.0319369
0.13284748190740922	0.0290878
0.17120823030885568	0.00991694
0.09206239299031993	0.0219643
0.10739881330530027	0.0120545
0.07425395155336555	-0.00467034
0.06672242282062492	0.0213316
0.090359364568876	-0.0269253
0.19878046963101884	-0.0447591
0.08957382200700147	-0.0187577
-0.012631340940491823	0.00947041
0.26575279220478076	0.0017778
0.0944431497228245	-0.0218245
0.16992428374647595	0.0156513
0.1768937626564938	-0.0385084
0.1952841425531583	-0.00393344
0.2742562817292522	0.00802286
0.139870246629135	0.00422894
0.012275679280526006	0.0325168
0.29423860114220657	0.0191346
-0.05620655364814627	-0.00553441
0.10457248118813037	0.0168383
0.10443000865389099	0.0292083
-0.02864372015326295	-0.00769163
0.21740673797882754	0.0178998
0.12843071938846068	0.00835434
0.06747092124249414	0.00155976
0.13759015752393433	-0.00937241
0.045921337307348625	-0.0199181
0.11428349814626268	0.0369875
0.2427152037232365	-0.0171743
0.2333629193221861	0.000691814
0.15007214963934976	-0.0278816
0.01905408100183293	0.00114262
0.051740642464707616	0.00519445
0.18503666207404867	0.0249669
0.19852588045576663	-0.0119906
0.13614064826982591	-0.00321486
0.20691399584516293	0.00928954
0.2624906816771277	-0.0311113
0.12724143406938182	0.0286709
0.2859931663054252	-0.0255416
0.060419517203746595	0.0515229
0.17095091802585266	0.0198004
0.16785186554996118	0.0074733
0.037046885759918956	-0.00765809
0.21928804672373425	0.00696013
0.029413016062783688	-0.015356
0.24461978510591184	-0.00257203
0.02107156687678426	-0.0269364
0.11851396155410371	-0.00899954
0.1354745991550367	-0.0411343
0.13070846488574095	-0.0218468
0.10091822260473922	0.023076
0.10211169201453221	0.0354171
0.2353756813458366	0.0509687
-0.014585824806913481	-0.000690535
0.19721313167708085	0.0147652
0.11703845006351178	-0.0150076
0.12837391141211996	0.00510642
0.2093598058117979	-0.0175664
0.27474083325882587	-0.00217049
0.1734595783580605	0.0045769
0.06964328288401155	0.00212665
-0.0384824019926458	0.00131098
0.2211742991789705	-0.0347972
0.08067601711125412	0.00555639
0.13341077687847783	-0.018876
0.04533634155133605	-0.0430393
0.28889830442176395	-0.0128783
0.16171582001007914	-0.0231448
0.13656044397631428	0.00169472
0.12688241819124987	0.0110114
0.18701846718882417	0.00633131
0.15450023876904767	0.0260186
0.17989063809416908	-0.0298559
0.16136792251978369	0.0164336
0.21957489519243256	-0.0475806
0.2446992039830587	0.00785648
0.31368225452811715	0.0221768
0.0977676178010261	-0.0443058
0.2136149350657185	-0.00218046
0.16840009321163849	0.0156575
0.20405897990297112	-0.00580562
0.07725725896265483	0.0404623
0.29169382816729994	0.00307543
0.17145687112413865	0.0185711
0.17583263116255304	0.0186236
0.30666203311047857	-0.0158717
0.08222585172995991	0.0315604
0.1685339459559346	-0.0116358
0.3351350496902052	-0.01212
0.07228566962725488	0.00896847
0.08187678833953775	-0.0082056
0.22621764464274777	0.00746699
0.2646544606995902	0.0133349
0.08769677077319213	-0.0226866
0.0406787383741923	0.0389926
0.055166206535454	-0.0116699
0.07325747289790134	0.00466484
0.20960273125673856	0.00525215
0.2994769417370125	0.0217642
0.20286117397170816	0.0034605
0.14718217781698778	-0.0147617
0.09253673863053288	0.0135624
0.32320428072014673	-0.0157958
-0.070148058265231	-0.00958028
0.05196265510391782	0.0147557
0.2291102038910396	0.0218387
0.21571791937429044	-0.0293537
0.05266966234366434	0.0113192
0.12206517474938512	0.0270768
0.22801341014633253	-0.0125603
0.01916693083898434	-0.00836377
0.15152703640199042	-0.035824
0.22161272178359823	0.0087663
0.2039097296852339	0.00244293
0.04607699488802434	0.0153854
0.1948082658577808	0.00687882
0.22554201058820575	-0.00768501
0.14254105669812583	0.0052023
0.13564788465594674	-0.0261194
0.22746997624769438	0.00934014
0.10920099277653869	0.00736126
0.14699427430609716	0.0324142
0.3100163033963819	0.0373253
0.15814434349856132	-0.00756814
0.17594021589805414	-0.0180102
0.17443424342457303	-0.00715995
0.13712000420591236	0.00332977
0.11824431078998403	0.0309909
0.03783015091314006	-0.0259601
0.20127839941391396	-0.00451506
0.10881923119288915	0.00818831
0.24632436001442035	0.00383504
0.08215066267256478	0.0142792
0.23481335252854077	-0.0241685
0.24609429696326304	-0.015566
0.013163292864462668	0.0164745
0.2944956207496076	0.0170808
0.1565532570218014	0.0155096
0.2728971967125117	0.0255479
0.18493463821329392	0.0128911
0.165833324833863	-0.00917642
0.23743291879947487	0.000895766
0.19530054585371492	-0.0126814
0.10384575807983218	0.00439268
0.15489538335361777	-0.0149655
0.09144600122958747	0.0233889
0.2242271892753912	-0.0230331
0.11183103678771016	-0.0151213
0.2532898124014462	-0.00976993
0.1464410796284548	-0.0270157
0.12463956354028498	0.0124651
0.13105012452238649	-0.00893952
-0.05181354813277129	0.0172769
0.17546960287125657	0.0294023
0.08901077043450938	-0.0380937
0.2609793130982926	0.0115879
0.1511945590575895	0.00902313
0.09018715783000329	0.0376023
0.19122688762029874	-0.0187
0.14590884810487267	0.00229521
0.15955112800282598	-0.0149933
0.1777475568473345	0.0127944
0.041630162606873265	0.0110645
0.161638882172266	-0.0123171
0.2669637499844112	6.54895e-05
0.24272947292493974	0.00517213
0.27683762285492514	0.00905247
0.15713296497180357	-0.0223743
0.19804751689862118	-0.00474586
0.17720884987029475	-0.00375117
0.22619237141571108	-0.0138802
0.07455805851102454	-0.00468623
0.10184285223006055	0.0123837
0.0321597874991134	-0.00300159
0.1030594063679212	0.0383051
0.09313873371983544	0.00176783
0.09361807210362065	-0.00429255
0.33115226104505363	-0.00268523
0.20844797867526127	-0.0383891
0.12783495866573574	0.00555472
0.045217560162216196	-0.00735377
0.16692000274761734	0.012995
0.15573174272697482	-0.0143229
0.23974827855711056	-0.0278967
0.09873625079798916	0.0476657
0.19096130209297385	0.0457548
0.06352761276597725	0.00578467
0.10714217819683887	0.0489175
0.07577986034745109	0.0171693
0.19882630268953277	-0.02175
0.16023756125163705	-0.00119317
0.14209951390846945	0.0190705
0.1375395585333153	0.0169303
0.10736719140733708	0.00340312
0.24271990638978366	0.0291386
0.1767780763076076	-0.0207345
0.2527103170406407	-0.0183597
0.21706998472213088	0.0278354
0.11635659459145647	0.0219478
0.11395653910675263	0.0162652
0.32620783355623223	-0.038088
0.3165978776887721	0.0169517
0.054071105352408666	0.00988769
0.28974773937249837	-0.0229375
0.14869327654949385	-0.0310691
0.20613418126046476	-0.00462062
0.15523631922508926	-0.0069193
0.07518398027570392	-0.0192559
0.2569093846245011	-0.00700898
0.10177055088977381	0.0172827
0.1160649434117333	-0.00200332
0.23744607009562224	0.0267057
0.2271802238780833	-0.0416027
0.19078736756002357	-0.0149615
0.13063831412436283	0.023971
0.24625745582792988	-0.00923641
0.16259347945898792	-0.000350086
0.2174441713478032	-0.0235466
0.18586268397212424	-0.0276972
0.20213787253900214	-0.0630689
0.17088675368491224	0.0106071
0.17822619848075344	0.00403166
0.24515958795688417	0.00344654
0.16741719205768069	0.0217784
0.2185287231644182	-0.000930044
0.08599316995740697	-0.0252217
0.18047060639245008	-0.00202642
0.02732742375036305	-0.0339309
0.23429596407367137	0.00353216
0.18990304147850423	0.00797113
0.2731360463676407	0.0138621
0.08106272926685218	0.025085
0.10586083763169961	-0.0302013
0.3220606379209446	-0.0047915
0.1299157605197241	-0.036045
0.07986027303116386	0.0274443
0.03459524907093809	-0.0413842
0.06874675183420985	0.00489485
0.26430724900393493	0.00591416
0.15428143189308213	-0.0273376
0.1156378188309715	0.00365428
0.28333440089843104	0.00643156
0.20960107943633682	0.04144
0.22844832109052296	0.00773703
0.10386381368386433	0.0151478
0.1771518093327851	0.0156343
0.08555132060055723	-0.0206125
0.17146566102741095	0.0251029
0.30856376510076294	0.00163453
0.15350901903426903	-0.00544393
0.06427425939450145	-0.0386185
0.15359665808804415	0.0064133
0.21550596943921377	-0.0190698
0.21604614028519076	-0.0212468
0.10540426006780491	0.00392026
0.22308757527445272	0.0257489
0.21577791253652537	-0.00268203
0.2180820550258763	-0.00909644
0.0891208006397355	-0.0561078
0.11833791501087368	-0.0248672
0.09409763994134603	0.0163376
0.2770862861453715	-0.0145704
-0.042082387762682805	-0.0400619
0.20946116678097132	0.0153652
0.14724336872541183	-0.0275801
0.34155180764912246	0.0162312
0.0030415709093643364	0.0129267
0.16253498330956395	0.0189366
0.0706177852445174	-0.0136683
-0.0003545883922098938	0.023694
0.023944451948045196	-0.0335032
0.3214322819384193	-0.000774373
-0.0006673534537953985	0.00119588
0.08561854475312322	-0.00558287
0.18056960363031813	0.0170012
0.12560520030600988	-0.00281281
0.0892007448291933	0.00648431
0.16478242165901136	0.0212294
0.17830274060126075	-0.0257052
0.11134675908483538	0.0231064
0.12382055962697831	-0.0148338
0.29436091451012036	-0.0284598
0.23591109229329982	-0.0311036
0.1396043353151184	-0.00239212
0.13042827460420633	-0.0175994
0.15611539271224703	0.00647564
0.21856051944641652	0.00302582
0.2603046037454121	0.0194646
0.21792691478314388	-0.0192487
0.1334405352173762	-0.00860445
0.08207389469024319	-0.0124442
0.17440449229382637	0.00376577
-0.022733518409994307	-0.000657564
0.13012452644991998	0.0134494
0.22594420428718498	0.000927265
0.102613957721988	-0.0414739
0.12447795026826051	0.00384835
0.25139625453176556	0.0338387
0.20633469800608767	0.00488842
0.10882762513661502	-0.0117248
0.22808508909596587	-0.00579032
0.10681544682058125	-0.0037676
0.23874965618779131	0.0248152
0.1961186509344245	0.00469004
0.16573046737031719	-0.00611834
0.20260594511355778	0.0161013
0.1032762761057715	-0.0383468
0.09955231852725371	-0.0218
0.17108691822469782	0.00553696
0.08125930306272101	0.0133894
0.16073703334266246	-0.0437986
0.06896768441637047	-0.0249298
0.13512682783112878	-0.0260436
0.1399484087893697	0.00496142
0.09466314394873147	0.0207924
0.1659281166361609	0.00604998
0.3328564542939372	-0.00647366
0.11512779355623586	0.0552581
0.13614640995807475	-0.0188336
0.1968856281586135	-0.0295085
0.05664414551144079	-0.0028902
0.30287331938855633	-0.00629396
0.23815159109954306	0.00634094
0.11415838954528418	0.0162345
0.07885978486618961	0.0128572
0.11647869040423552	-0.0158104
0.12946529883583854	-0.011247
0.2621876820160759	0.00334972
0.17641248157645115	-0.00551402
0.13360299514675017	-0.0344338
-0.012561633885246809	-0.0039238
0.31364776235342406	0.0173176
-0.01921808729626765	-0.00287177
0.05618999584545656	-0.0156797
0.34159334913376815	-0.0281905
0.09344825841499212	-0.0274812
0.24818337216417885	0.000145597
0.12996284247909348	-0.0513407
0.351641806362167	0.0143325
0.0960027192646405	-0.0188565
0.10526803422536792	-0.022123
0.06173972146685772	-0.019657
0.16828718939352563	-0.035723
0.1843961122344819	-0.0332698
0.21659295144088778	0.00879129
0.1039033675853933	0.0172502
0.13651735777855972	0.0203341
0.07902651129060556	0.00981695
0.22049093615838805	-0.0259079
0.2159992655317435	0.0113961
0.019751708102231078	-0.0354869
0.060217521754507786	0.00610046
0.09899475135935003	-0.0160096
0.1366500872965616	0.0231274
0.08090754462572934	0.0413662
0.16396802887454165	-0.00490561
0.1789657524664536	0.019159
0.23145295724606457	-0.00499207
0.23368536228274547	-0.0242017
0.17341912220408415	0.00746581
0.1043878860177333	-0.002562
0.27468354489859304	-0.0197884
0.19652138723432216	-0.0352803
0.10927909702405311	-0.00466549
0.12459282448618579	0.00930191
0.18321984016892406	-0.00696614
0.17217721188103613	-0.00653077
0.04893957278120973	0.0290749
0.11438620128046757	0.0196405
0.14199657894208176	-0.021239
0.13975146200442823	-0.00381593
0.1912171494841789	0.015159
0.12315083038794356	-0.0070498
0.1601633370613352	0.00474609
0.14590145554130193	-0.0451775
0.10160551793324066	-0.0012668
0.11772571780581387	-0.00349876
0.29479594316653673	-0.0275127
0.09167677301270191	-0.0179795
0.173940014778201	-0.0107888
0.12474822184944517	0.00896127
0.12132296269268684	-0.0286042
0.17029938967093564	-0.0212149
0.17267305682709794	0.0315255
0.263238361202874	0.0170816
0.15359182982178865	-0.00302284
0.19589382451147125	-0.00324553
0.18799904150811722	-0.0199179
0.19381511864083878	0.00930949
0.15012842218759423	0.0266582
0.08065438600335413	0.0152019
0.2371153706917181	-0.00288837
0.13080175530420013	0.0251062
0.05467843665558585	0.00283867
0.19191100236995914	-0.00171215
0.2893948435632752	-0.00427376
0.00942175680094901	0.0130322
0.20470554358109186	-0.0194083
0.13124931707416712	0.0422967
0.23438151660563275	-0.00229584
0.2271727706066036	-0.000246846
0.28604017806662957	7.49339e-06
0.09016783102836061	0.031639
0.346063039190651	-0.024116
0.1748871342398873	0.0114835
0.22076289419319098	-0.0464013
0.050940212409134746	-0.0565167
0.12776233456720942	-0.000255037
0.09323156652210188	-0.0175878
0.23554757712446586	0.00248925
0.054490514218397804	-0.0243353
0.14713158384332786	0.0280674
0.14753416610231043	-0.0261483
0.1671861681216286	-0.004611
0.06726584733379234	-0.0291262
0.23197495444105054	-0.0206397
0.14087609249135113	-0.0291537
0.1563939821570946	-0.0231444
0.08373830382579703	0.0346235
0.10751014530016673	-0.0425969
0.23540554856917129	0.0194525
0.1305035375066532	-0.00565254
0.13466139975758923	-0.0107519
0.17617934666470927	-0.023721
0.12719902258230856	0.0138607
0.14063584910524843	0.00216684
0.26879609555008377	0.0238988
0.21262268588773425	0.0273881
0.059163797243891994	0.0088128
0.10082437175450656	0.00700816
0.15478240290385575	0.000410014
0.10203774233686991	0.00107508
0.17942373923793759	-0.0027138
0.2935413795727407	-1.27452e-06
0.20505868087006776	-0.0144621
0.1502844624479315	-0.0225826
0.1312426254349718	-0.00372452
0.17636732076738842	-0.0167376
0.08916843183162257	0.0218936
0.15666596270326327	0.00748399
0.13266866053089404	0.0295808
0.2280915992698911	-0.00239607
0.1515517181818544	-5.172e-05
0.020218868463780085	-0.0165257
0.053360678651022814	-0.0459035
0.30103001571575094	0.00676074
0.18581369103417789	0.00858283
0.17897246416940124	-0.00876546
0.040578999787582434	-0.00299502
0.20841731926056883	0.0124452
0.2088738149829194	-0.00969393
0.13911863121787701	0.0101631
0.18548814489252527	-0.0207816
0.1738856248473098	-0.0121239
0.06372497233725151	0.0274241
0.11258749339371801	-0.0195409
0.021736887924739018	-0.0177901
0.1914877739803152	-0.0317687
0.16959552276106438	0.0243894
0.06340815492190482	0.00826501
0.2992026874899025	-0.0288812
0.22327855019581522	-0.0154068
0.019867477597639738	-0.0194703
0.08215142488111675	0.0102057
0.13457525671865697	0.0166812
0.22582400935937025	0.00770554
0.18510474478988978	-0.0108799
0.05380249286488084	-0.0257021
0.1808634027836978	-0.00938907
0.19741343464107422	-0.030326
0.26296519372852983	-0.0188712
0.23140545150947964	-0.0390023
0.22546754465666882	0.00554308
0.2258946469819268	-0.0107877
0.06973622979767856	-0.00220686
0.2768425433640465	0.041907
-0.05290854613728018	3.94881e-05
0.25131107664659935	0.0245275
0.22495175752872051	-0.0360491
0.15140772479329678	0.0100426
0.1285760883095693	0.0269224
0.07539445541303327	0.000649993
0.18939219378112734	-0.0239354
0.057881495970623156	-0.0268996
0.13255111788537413	-0.00934093
0.21427056239128084	-0.0263331
0.06975188463510075	-0.00233205
0.16821579188054564	0.0203643
0.17876881372810807	-0.0024853
0.1440668007706549	-0.00301014
0.11819747377127886	0.0109084
0.2796515830587174	-0.0120704
0.3054157765099646	0.0281892
0.21055031605780275	0.0151833
0.20403881368958615	0.0324446
0.16820646983012094	-0.0139582
0.18389847778512192	0.00903229
0.16267780045340202	0.0203549
0.11984853908676991	0.0287865
0.07342024352533733	0.0368387
0.12755048830497506	0.0193637
0.048037222875767754	-0.0347014
0.08142420015002796	0.00949606
0.21539984374787238	-0.00858364
0.17200484799140525	-0.0101127
0.21587789227392182	0.0110509
0.07171518102035634	-0.0144319
0.07627975743469702	-0.00342333
0.2497688900546715	-0.00490828
0.0899650097842126	0.0212118
0.20366672451835216	-0.0121748
0.11253862212676416	0.00379109
0.2039727777744723	0.0161238
0.05311451663894757	-0.0305676
0.13004265880872334	0.00612238
0.20304609383253078	0.00310455
0.15385318820175045	0.00668791
0.09806392260655108	-0.0061351
0.2777355865366442	-0.0256663
0.14392405779699038	-0.0218809
0.15611997589754445	-0.000896305
0.1801034053986371	0.00168546
0.3161886130866928	-0.00100136
0.20967594766223396	0.0328839
0.1696985234237584	0.0215998
0.033964035902534925	-0.0148028
0.16442650815307092	0.00126108
0.11354095974142393	0.014766
0.2176218172585258	0.0212286
0.13842575443717414	-0.00706982
0.19106284852658456	-0.0234034
0.0508370163251595	-0.00972576
0.013434970092919258	0.0212499
0.12405442270514233	-0.0372574
0.2671505957790486	-0.0127044
0.3015174063254999	-0.0393917
0.27204263603535145	0.0466276
0.22532331651883894	-0.00187526
0.21054903157969215	-0.00385236
0.2002060081030501	-0.00344156
0.18071338107723903	0.00660082
0.2418814141471202	-0.0323669
0.19980157969962314	0.0322179
0.2321368721435189	0.0125005
0.08390412793841563	-0.0364178
0.11071455402886983	-0.0135837
0.15786819512847916	-0.00297313
-0.008918542063823254	0.0411568
0.07911623217841532	-0.00519946
0.2606558577471289	-0.00392354
0.1429473900343643	-0.0300837
0.3017128242861061	0.00497956
0.26215736998542244	0.0228902
0.19053534459871607	0.00442385
0.1301520693606198	0.0154137
0.2549550603782547	-0.0345377
0.18696329975465067	-0.0333534
0.05714263668225811	-0.0219618
0.07853730859161932	0.00707278
0.0759198688590637	0.026707
0.25417675217716906	-0.0195863
0.08773731525993496	-0.0212075
0.2283769119648561	-0.00891293
0.13215408192861772	-0.00544348
0.2244167769355662	-0.0221398
0.21837953336477495	-0.0195433
0.1704481404993554	0.0141922
0.05790688861061178	-0.0158007
0.17202538840251763	0.00532197
0.2203209878239659	-0.0049913
0.08289950914847855	-0.00901847
0.23451076645057822	0.0373129
0.3315085304633774	-0.00287341
0.0686175440856783	-0.0148334
0.11452151842309462	0.0175004
0.2562789000890983	0.00358205
0.029002605663849285	-0.0389274
0.24053958546675192	0.0364026
0.2171111720489976	-0.034417
0.09585330502862677	-0.00732403
0.12648840056389077	0.0111377
0.259473942029891	0.00621733
0.09983756865276665	-0.00778123
0.15522814897725018	-0.0184476
0.11999068505619158	0.0155766
0.12475466674128925	-0.0294239
0.15674590120637671	-0.0376234
0.3196267611745234	0.00181646
0.07822951123046429	0.0164599
0.3256427696785256	-0.000753703
0.39036783882416914	0.00358157
0.07647475951385721	-0.015354
0.15457394648921538	-0.0155314
0.15009530324868597	-0.0109025
0.04737147477238226	-0.00951016
0.08864133267836827	-0.0100371
0.3529794070693639	0.00944106
0.29340940672336185	-0.0426306
0.259724903689579	0.0251196
0.12222322299931672	0.00849323
0.20903761300245494	0.0143604
0.17557001992283805	-0.0188796
0.005601758483213147	-0.0184539
0.10577958873483616	-0.00806852
0.08962285662763222	-0.0230877
0.2682629889770106	-0.0118236
0.1924463243177621	-0.0187411
0.07773608988189842	0.00476541
0.20881907833316266	-0.0361214
0.20854593996746804	0.00163676
0.16213973924106753	0.0187697
0.15505688124844766	0.0215541
0.16340326869366661	-0.00423143
0.1726521043880936	-0.0132363
0.030981425510011915	0.00461149
0.10670777117131056	-0.0161665
0.2489399892259259	0.0189594
0.24779377458777468	-0.0176191
0.34059759262528844	0.0467178
0.13738215886251687	-0.0177502
0.03734688906336863	0.0273936
0.17246763283891825	0.00776109
0.23374946006171024	0.00994746
0.1645725534657529	-0.0290982
0.0632331068149412	0.0022078
0.23581418907076343	-0.0194128
0.04915670500692682	-0.0338568
0.21310697364458184	0.0130156
0.26191881421504326	-0.0280353
0.18257989686652806	-0.0320879
0.26129708206600266	0.0199776
-0.03175789274454345	0.0212455
0.19777094372595555	0.00145245
0.07252180538836868	0.00216128
0.13723989130988598	0.000627161
0.15825927843461118	0.00110295
0.12929109621483834	0.0133749
0.2003925816469745	-0.0266285
0.23210678913221494	0.0260054
0.24153664705513045	0.0238925
0.06542991537922019	-0.00093889
0.20045728529150894	0.00799526
0.24079995981329916	0.00879224
0.08783827930070356	-0.018553
0.21383116062095645	0.0225605
0.08211790313874028	0.0421149
0.07269957579025679	-0.0240882
0.20027268077424962	-0.0167287
0.27794217564862983	0.0507021
0.18487253279286198	0.0286281
0.06238886368717245	0.000195156
0.07528049356067128	-0.00149558
0.07271385011894646	0.0479455
0.18753803212717265	0.0109757
0.10455857332197917	-0.0108209
0.12135903310060141	0.00947558
0.13640055007032037	0.0190817
0.2620210836797389	0.0287295
-0.006826791076880436	0.0114985
0.09881639085451564	0.0059736
0.03142435887308	0.0016732
0.2057049369169549	-0.0111673
0.03484624007661778	-0.00869148
0.20531667995492417	-0.0145065
0.23348708975951654	0.0220049
0.1757916557795526	0.0165478
0.22781521422904263	-0.0121731
0.19110657321764543	-0.000777279
0.13613992412926912	-0.000486443
0.16009904683887738	-0.00342641
0.11021995856028886	0.0170534
0.17601317222268512	-0.0207188
0.22044553404724135	0.0112923
0.09059378007074051	-0.013196
0.36058801933184653	-0.00202447
0.09751784203333506	-0.00992653
0.211473793735376	-0.030798
0.15514129129195248	0.00334184
-0.10575175335849996	0.0185023
0.03832214182937756	0.00458595
0.3110960580108914	-0.0243208
0.06480753769308435	-0.0373326
0.27742541444085916	-0.0030272
0.24774488522097032	0.0211226
0.24045453074186163	-0.0235417
0.029861264181446367	0.0326111
0.2410926339176504	0.0194484
0.1067403058449945	-0.0461247
0.14637469023421776	0.0328405
0.4219066716800956	-0.00617398
0.24327140923192841	0.0316631
0.08726416639629367	-0.0354118
0.22991493623707904	0.00532185
0.13654961987190609	0.0152269
0.13203527923775918	0.0150333
0.17126068628416438	-0.000868969
-0.01502666834316681	-0.00338996
0.17625886535814075	-0.0170175
0.29416363212280283	-0.015718
0.10067763369919691	0.0161957
0.1885544256832118	0.00277434
0.12226474538486155	-0.00617568
0.17979639362723854	-0.0191827
0.25074758354715077	-0.00673137
0.08212453221432678	0.0129827
0.20030185102607842	-0.039287
0.09079905625403352	0.00726829
0.14935846928900087	0.0298109
0.08404295031067446	-0.00229829
0.11802659806479852	0.0123618
0.0820054997356251	0.032786
0.1631263255340517	0.0125388
0.15383149244765218	0.0108001
0.04909891491736721	0.0208125
0.24591333441952143	0.00703771
0.10041872548190454	-0.0295658
0.15269567590724561	-0.0098538
0.0983815888432266	0.026731
0.11836060470926518	-0.0213859
0.20663533816462926	0.00542049
0.15886899704058313	0.0169088
0.1693196296705592	-0.0143371
0.16848915614403928	-0.0168041
0.1826991521910747	0.025753
0.23405162974770707	0.0150926
0.1694026924174549	-0.037887
0.1146572011332301	-0.00412607
0.11716220687069256	0.0268527
0.09405290858799202	0.0207878
0.12022395460420027	0.0168531
0.13886758975582633	-0.00556321
0.11442377843395984	0.006678
0.2136140020902097	0.0123483
0.13377868999134215	-0.0022103
-0.007218692344464542	0.02004
0.22618732685952245	0.0200065
0.11390837644564407	0.0180023
0.08843414554179893	-0.0398735
0.1395692269287358	0.0339003
0.034647714999734784	-0.0237166
0.0035947925794705903	0.00925609
0.2050725423607516	-0.0409823
0.45891256860278956	0.0374825
0.23396388603457563	-0.00419069
0.11591869742962894	0.0084978
0.24205682580552468	-0.0011067
0.2033019402052847	0.0340383
0.19309044573029754	-0.0254341
0.12722678519302352	0.0216497
0.22469101855111978	0.0297732
0.005318310993323412	0.00641941
0.09896866629363171	0.0163319
0.21376276190255794	0.0202887
0.25849253918385867	0.00303072
0.24706914844499217	-0.0073864
0.32942900581041673	-0.00892025
0.1360232000860808	-0.00886901
0.32536046959503634	-0.0101057
0.2756893352703423	0.0255471
0.050533481099261764	-0.0100842
0.04267764421986218	-0.014436
0.1004610013794546	0.00631928
0.17659537670978043	-0.0118558
0.33232335352738335	0.0123573
0.16827634701828922	0.0120989
0.16341423089585064	-0.00134998
0.056559679799134926	-0.00110164
0.11746498222453886	0.00820601
0.044686139867312354	0.0352185
0.20885751846195197	-0.0227414
0.2884576160186038	0.00777312
0.2833378264937125	0.0128584
0.3528860371720831	-0.0032541
0.2420544623495113	-0.0041799
0.20600484362618224	-0.00980588
0.16499738226199467	-0.0209962
0.1298241390432219	0.0161085
0.24073565714924638	-0.00749972
0.18667427725750202	0.000601735
0.2347576524060093	0.0197345
0.2584380174914034	-0.00443901
0.1642291339288307	-0.00274721
0.1808047108060706	0.0178137
0.05839394857230047	-0.0163773
0.09314912383254623	-0.0220341
0.2610401463808862	-0.00489292
-0.01000886946787083	-0.0237291
0.205437880355388	0.0144331
-0.0020120130363902086	0.0152727
0.28499133496946216	-0.0333979
0.044201743320586816	0.00753911
0.059449171214555674	0.0278263
0.11183757728247087	-0.00144403
0.20859672481901723	0.00137737
0.22778843689227524	-0.00570549
-0.052858759875684565	-0.00350857
0.18838432516410705	0.00558176
0.15078000442186418	-0.01714
0.14604879708317417	-0.0256237
0.2304452801783054	-0.0201042
0.15160498696006244	0.027435
0.16281232712859142	-0.026466
0.22902243766531638	-0.0206449
0.1368207500450016	0.0140571
0.08845601683015733	0.0249511
0.31566166457992145	-0.0157529
0.1495175921312954	-0.0338393
0.19716438910438197	-0.0307108
0.1607898396413951	0.000171465
0.13141562925164615	-0.00721233
0.2147940552910351	0.0134234
0.19195729463524414	0.00553806
0.15071292324805619	0.0183296
0.1559598309247449	0.017102
0.16521359275443637	-0.0101385
0.2934859535630785	-0.0288524
0.12266392405066562	-0.00448285
0.16168483725426708	-0.0160926
0.1082641482452453	-0.0214039
0.18641129268843726	0.0395796
0.3032154471288702	0.0179371
0.15782879046925075	-0.0163611
0.26917407059485415	-0.00596208
0.0912637323276457	-0.0128149
0.25445566750156046	0.000296098
0.188668927239867	-0.00406092
0.18440938816114041	-0.0141117
0.1445433979672961	-0.00551236
0.16011403079976044	-0.0239903
0.2968275903560781	0.0371108
0.23232934656405102	0.0180962
0.17187996141761025	0.0259757
0.11275562465434968	-0.0429876
0.177054701122758	0.017951
0.13442168180996128	0.0274214
0.0031042237194432794	-0.0314227
0.10868616092138093	-0.0111922
0.24929189689567513	-0.017655
0.10924945173841331	0.00209022
0.026170750257955146	-0.0218046
0.25772431615814534	0.0136681
0.20870395248214144	-0.0255489
0.1807566639455003	-0.00811842
0.18094148299081605	-0.000620493
0.15151358347427285	-0.00347443
0.26995672775612023	0.00866483
0.16934701983559905	0.0372873
0.15383232856736448	0.000867309
0.23147612852660523	-0.00329151
0.12282989302376766	-0.0137058
0.28202190723839643	0.0235694
0.341134626417724	-0.0228232
0.09783801462000188	-0.00252969
0.04772678112451564	0.00882818
0.1425976487117103	0.0307679
0.06552965725909611	0.00624594
0.07402519171844457	0.0221886
0.17789452023161365	0.00616183
0.21045015497186997	-0.0476079
0.1070150987638694	-0.00844341
0.15091489884060447	0.0275414
0.12471932997691147	0.0131915
0.06470765086938093	-0.0271776
0.014654621084660546	0.00717154
0.12867662672177835	0.00187915
0.17238508555651766	-0.0144566
-0.06714153264078526	0.00014387
0.1905922477170546	-0.0497135
0.2080177912206959	0.0230856
0.1136545465413932	-0.000850185
0.15985357351423524	-0.0360339
0.24916317550719322	0.0648505
0.06444308223757968	0.0280067
0.09705570811711176	0.0221891
0.2120662066588935	0.00680813
0.033072437143651275	0.00206107
0.12126414497142322	0.0770884
0.2487735375398058	0.0109392
0.10277936653351853	-0.0115122
0.08258707419092726	-0.00253884
0.054008640759311194	0.0104675
0.23643274885402527	0.042922
0.10484456847215239	-0.0251293
0.08240963322202681	-0.00963721
0.14930948520218446	-0.0232074
0.30647088660715327	0.0187102
0.2167404666203399	0.0471705
0.21571545920878926	-0.027396
0.07075126596039381	-0.0304467
0.15792106672835274	-0.000912373
0.27855647516860865	-0.0290945
0.17884041055746644	0.0166167
0.21981525877033767	0.0138179
0.11784047150021812	-0.0370328
0.201459282258736	0.0512558
0.016323113296734058	0.0102935
0.2885987453911561	0.00335149
-0.09476315976091211	-0.00496527
0.16435255402874327	-0.0276607
-0.03934345259447925	0.0281647
0.20328800380738765	0.0123931
0.02159228777487184	-0.000302811
0.05220050892664946	-0.000925531
0.31489901954489535	0.0124328
0.11587739338339519	0.0378418
0.326809690506959	-0.0182657
0.21854139157657929	-0.0110048
0.16997965670147736	-0.0185866
0.19611592231889055	0.00514571
0.19680442826861166	-0.0403245
0.16149149214493405	0.0136
0.1930034301232718	0.024891
0.19747355004453887	-0.0142945
0.10776632244182685	0.00186274
0.30189234629050965	-0.0084914
0.07161748827390577	-0.0148595
0.13245359036265977	0.0382784
0.17079871568744628	0.0341087
0.1910385450516161	0.016933
0.17669244859832117	-0.0133338
0.09441921899784486	-0.0142663
0.045699933789125825	0.0183099
0.16502541907237378	0.0456088
0.20407996352708088	-0.00745434
0.2259133630581892	0.00535787
0.23351768523727087	0.011358
0.2090407708822475	0.00248701
0.22843136175756174	0.0196411
0.20329195356860502	0.0472127
0.05984726675953996	-0.0381738
0.01249170470988688	-0.0062792
0.23452806111593208	-0.0143757
0.132765495106307	-0.0171601
0.06696566628466706	-0.0146796
0.016663334787360522	0.00386252
-0.0029590653788036845	0.000568821
0.08871607731506297	-0.020041
0.08459983378613346	0.0258485
0.1897642956885147	0.00903755
0.23332860302897634	-0.00496003
0.08090438326271268	0.0260047
0.2711794706395308	0.0299314
0.31797412193205804	0.00433496
-0.01074844968303787	0.0229917
0.21862057773635296	0.00469086
0.15294257619077173	0.00451435
0.2711653684580279	0.0195394
0.12049050932902076	0.00515785
0.12645011917180138	-0.0225879
0.19617312031535794	-0.0349003
0.10328097647264613	0.0166004
0.13363097542865882	-0.0283916
0.0694263145874972	0.0206967
0.3052868961819868	-0.00948855
0.08655163197879708	-0.0166071
0.23955382453273416	-0.0150987
0.09959500013357056	0.00738117
0.2389812708981346	0.0229171
-0.024186728071905195	0.0407174
0.2982434179469528	-0.0196248
0.11947411148878304	-0.00624584
0.1297831977146977	0.024573
0.12393378742717417	-0.00698539
0.12377552202619639	-0.0456754
0.18371203056655103	-0.00874439
0.3473525669048228	-0.00642709
0.1786717007802439	0.0168848
0.09683679545588522	0.0656991
0.2364754648535948	-0.00239875
0.13729157775882583	-0.0309027
0.15208071898587808	0.00368293
0.05472349862525814	0.0224104
0.14866258206433133	0.0164908
0.19025656612750386	-0.00593094
0.09154799480836398	0.00472415
0.12330015502650804	-0.0104225
0.19539330642140124	-0.00482962
0.024171906095335555	0.000414545
0.20542542242709874	0.0184767
0.25454175881717866	-0.0139575
0.30243049272530215	0.0265399
0.029038098931822964	-0.045916
0.15124368812309918	-0.00647776
0.022463854962243162	0.0253911
0.22644569402667014	-0.0377817
0.14763023029247255	0.0120262
0.13919700585170847	0.00925369
0.25492790095130136	-5.00863e-05
0.12033322026451902	0.010592
0.31791688568331045	-0.00444125
0.053125821215804066	0.0180546
0.278625604069373	-0.00358194
0.12103636148488317	0.0295743
0.041375152118653204	-0.0169902
0.12666995676089265	-0.00344076
0.1308545199880294	-0.0312185
0.18615441301546531	0.0087907
0.2672799928848472	-0.0246695
0.2028046036426544	-0.0189928
0.241488327278765	0.0306593
0.12326184310623561	0.0157414
0.27280327370257745	0.0073538
0.09388262442978396	0.000192188
0.24882592536820078	0.00820523
0.21897442543167792	-0.0393128
0.24198465325189586	-0.0178146
0.11604579280535067	0.0179709
0.18714120967318418	-0.00709984
0.24348708642661174	-0.0402396
0.10806995698323216	0.00529924
0.11327680711769962	0.0103029
0.1248389742850596	0.0232812
0.0908295214133819	0.0511297
0.09717162658535566	0.00263257
0.35504402196076157	-0.0123076
0.16328895361062137	0.0145729
0.07148044858966193	0.0104429
0.21519155826569808	-0.032386
-0.0256928659320881	-0.0200736
0.17270946458123193	-0.0375661
0.1376401695419265	-0.0641605
0.15552082721631907	-0.0061539
0.08238274014577733	0.0244676
0.051566055893372806	0.00972404
0.070684127885853	0.00950483
0.30837847992883427	-0.01294
0.1925638462657729	0.00163739
0.28434076240788336	0.0124423
0.21708642609495066	-0.00246584
0.14396897259260333	0.0100417
0.14690397044878328	0.017274
0.20362963931039982	-0.0249091
0.17847333003386684	-0.00469947
0.19778684608386224	0.00488869
0.2818695562175767	-0.0152645
0.12717592864672447	0.010366
0.10735332777038847	0.0259336
0.16447356926354495	-0.00585437
0.20608264347025818	0.00176432
0.08606789835302817	-0.000177706
0.08501496868858643	-0.0379369
0.24346282377693862	-0.00659256
0.039396564036764656	0.000597589
0.39266753922911163	0.00503698
0.2401283529649775	-0.0107575
0.2710216432546824	-0.0223513
0.27024672513074754	-0.0139949
0.15045841990628434	0.00695873
0.05886496541152102	-0.0359152
-0.035303883290709916	0.0129249
0.13035593992382327	0.0242519
0.12682260081734642	-0.00133546
0.30543246818819336	-0.0188108
0.18480240151772775	0.00047354
0.10130277109304268	0.0116925
0.31630272937653664	0.00793965
-0.018351428790480746	0.0141113
0.17771408978729228	-0.00499657
0.19547942160822052	0.0074646
0.2674477039133053	0.00400916
0.14173203436724516	0.0125046
0.06825886878028978	0.00330626
0.1943359944380145	0.0211444
0.308817807053984	-0.0195938
0.11192398165547114	0.0112699
0.2060587699396285	-0.0358402
0.2668029190464336	0.00715959
0.09601972239052418	0.015263
0.20653227270945432	0.0121689
0.002560085314660638	0.00837222
0.10643827111047392	0.04334
0.16916931988833342	0.0372056
0.1362195155727307	-0.0122811
-0.026569378810644643	-0.0084628
0.04803468530028662	-0.0168886
0.11013265367141224	-0.0359345
0.26210679123476793	-0.0163668
0.25621335757153985	0.0229612
0.09885108872082278	-0.0139458
0.22912231024065224	-0.00448084
0.3428007046233391	0.0180952
0.33752215720868356	0.00358414
0.271727255683887	0.0193873
0.04428143593209168	-0.0423903
0.15208131003169376	-0.0595741
0.11808086768971705	0.0202647
0.15954442569180863	-0.00943835
0.1410182131410437	0.018201
0.1416542443706151	-0.032961
0.2075131583057792	0.00673088
0.32378812993113804	0.0187453
0.1012725458863021	-0.0416789
0.11918433535137295	-0.0219418
0.1695808266560051	0.0123772
0.08690229704429472	-0.0261302
0.09861363935420332	0.0320667
0.27162478405475043	0.0187345
0.16949896652149204	0.0195051
0.25999012944537697	-0.0274851
0.09016425102617032	-0.00793183
0.02223847521325735	-0.00654406
0.2373579950365058	-0.00153959
0.19373724254399302	0.0232422
0.253064250849757	0.0253048
0.28337741140103734	-0.000384231
0.09211906842758687	-0.000277987
0.0455197280049354	-0.00465406
-0.00078916484798796	0.0122671
0.2738914426113872	-0.004588
0.1669495658844948	0.0226606
0.1169790788152504	-0.0275108
0.08306834890309862	0.0322661
0.09726249951860345	0.00563044
0.08055927123416746	-0.0157105
0.08787103014827322	-0.000558417
0.06535185744898281	0.0090564
0.06829697196642508	0.0220191
0.0910522011932111	-0.0132156
0.14108548256962877	-0.011611
0.2149907647502244	0.000397916
0.19681151501395688	0.00809627
0.184124959971136	-0.00528779
0.2440860058694363	-0.0274716
0.19351668712850026	-0.0485138
0.20216571487616544	0.026149
0.11055133599953695	0.0182147
0.0975939882456374	0.0172556
0.21797283959468003	0.00729633
0.2814719392853216	-0.00635552
0.09572509254107664	-0.0419568
0.024530429267545516	0.0316455
0.06144481139130569	-0.033666
0.1803334701639611	-0.0263049
0.11203885462277477	-0.0462828
0.20512729275262603	0.00937373
0.0852648140420611	0.0163222
0.18049963498124372	0.00379901
0.2557810040828589	-0.00829629
-0.019098276983804875	-0.0158804
0.10155487527108877	-0.0071284
0.06822070929375224	-0.03454
0.1077777167377454	-0.0160919
0.04407612581124226	0.00339163
0.2574408299063986	0.0189748
0.2282989137366552	0.0257092
0.06838078538370845	-0.0220326
0.1298476096246677	0.00678059
0.24853260969325047	0.0279903
0.14423177280798052	0.0270683
0.12556784215604774	0.00359599
0.3051198905722554	0.0172727
0.10033800690663923	0.0419274
0.14426002346231698	-0.00358504
0.1877593496239691	0.0282678
0.1315813204539229	-0.0240985
0.20020591438498458	0.0272935
0.11918352336292999	-0.0157723
0.12281387099491288	-0.039506
0.01564598581590601	0.00136549
0.16963495033937237	-0.0164514
0.02693447344473239	-0.0394835
0.07380138373436385	0.00505481
0.1021171497134893	-0.0277935
0.06662288590717325	0.0234705
0.3407195057613623	0.0133602
0.26135213468097673	-0.0142467
0.24281779348983046	0.0271845
0.20364194252083243	0.00647051
0.3095025009457748	-0.00799908
0.0435718495039225	-0.00573512
-0.037895017767743344	0.0143829
0.08369534357300393	0.0113039
0.2766437272771125	-0.0271502
0.18545788187918397	-0.00181612
0.10603192210951161	0.00331398
0.08147121893701248	0.0201637
0.0010730019831053852	0.0187101
0.20555972381186183	0.00128477
0.21112213262273305	0.00385404
0.1812805381655104	0.0217963
0.20681389204085662	-0.00541571
0.15159836824226372	-0.00227594
0.010663182963251664	-0.0198828
0.15288962523890817	0.0253396
0.18659473979932878	-0.027361
0.26180418098845765	-0.00217168
0.05546433509595365	0.00787099
0.13667752638229796	0.0385925
0.12019923766301734	0.00632039
0.2145594425896381	-0.0197513
0.11073992023829268	0.0242315
0.2161831425688796	0.00112753
0.13068965463058901	0.029869
0.19912100259063906	0.0218894
0.10175094887199103	-0.0216383
0.09090958290053743	-0.00275699
0.353282779861298	-0.00143705
0.2221698008237102	0.00640268
0.19796619607068552	0.0471398
0.1870077588313311	-0.00676863
0.029834528034620732	-0.000809515
0.24524911988416767	-0.0250174
0.19905641240512922	-0.0543704
0.16582473171121223	0.0176352
0.1282065865681586	-0.0121127
0.19043513731826234	0.0247158
0.25599775800185265	-0.00506562
0.237437706194008	-0.0239283
0.08458784012416737	0.0158816
0.023724436547421637	-0.025253
0.1146590301229215	0.00420635
0.13381154004903625	0.0161266
0.13486358953448413	-0.00763453
0.0918228455215655	-0.00193326
0.19553079068029505	0.000438589
0.19801609198915068	0.00777357
0.13421341540373144	-0.0254995
0.22904906270168596	-0.0267695
0.07985614835756423	-0.0347794
0.06163191331971813	0.00240467
0.17817468422987204	0.00746449
0.20176937790568958	-0.024268
0.25399445310973773	0.026651
0.16342614898147462	-0.00322011
0.24658938566173647	0.00999654
0.09788163710861825	-0.025159
0.1856033835006142	-0.00244094
0.1735035972198556	0.0245943
0.005119036860410526	-0.0107516
0.2590811299994522	-0.0291399
0.16319068582339755	0.028214
0.21667140770968513	0.000998128
0.09552521707808448	0.00466104
0.13601055988786495	-0.0441383
0.22177253172319028	-0.00861792
0.2618781602094503	0.0065616
0.08977158631140494	0.00802165
0.07842096101586082	0.0284298
0.27845979780566793	0.0228498
0.11741625767742804	-0.024347
0.10642457758426427	-0.0104123
0.12205806116298007	-0.0254391
0.07045670018660179	-0.0127218
0.19329049050105748	0.019903
0.20186469285654193	0.0270923
0.13116601119804522	-0.0158748
0.018902051245923708	-0.00617928
0.220017207550739	0.0223206
0.10061468531768573	0.0182812
0.1566515302145473	-0.0199638
0.021949693616173445	5.35289e-05
0.17692792439767274	-0.00613536
0.35172304333942456	-0.0158622
0.2608657182279688	0.00602234
0.21982298067706632	0.00932279
0.07080184382000486	0.0268881
0.20150589611139227	0.017257
0.2632065487060407	0.00343134
0.30674141181572295	-0.0100798
0.08508930994055185	-0.0247287
0.11594599461196246	-0.00959372
0.16965110054332186	-0.0404177
0.23654369683077625	0.00754969
0.1280352493947393	0.049246
0.17613577288807214	-0.0359501
0.12936547022519643	-0.0233507
0.10267068771137136	0.000897603
0.23174736163561352	-0.0881665
0.1499723958589053	0.0268789
0.1524590527029403	0.0274546
0.1703620231786813	0.0250499
0.11748116088936823	-0.0110511
0.10074936989329757	-0.0256012
0.01084993464111955	-0.0321636
0.14056212705099908	0.0105626
0.034043822506271706	-0.00076256
0.09642818743572017	-0.00581763
0.21766962716442007	0.00589295
0.3366834916724104	0.0157263
-0.03179988272607178	0.00651867
0.12095604824505864	0.00951146
0.02528473213904619	-0.0305788
0.20046003575952162	0.0190631
0.12876228352873326	0.0186504
0.06589063050296261	0.0175752
0.023255152251397244	-0.0106535
0.14160700334578954	-0.00511896
0.18481195427543085	-0.0176444
0.17749864498970788	-0.0303883
0.08895018939836818	-0.00965467
0.23603863627457125	0.0149472
0.147295693794843	0.0173087
0.22731075540605758	0.0460902
0.0007549567936526169	0.00614874
0.18140799387818604	0.0300228
0.2158864662320033	0.00783766
0.06052950900399073	-0.0200599
0.3954767182735209	-0.011162
0.11589813964742707	-0.0180463
0.27027405698392115	0.0400841
0.1873787888620748	-0.0207047
0.3023466004384117	0.027567
0.23333875952852018	-0.00832099
0.10882464487964472	0.0259865
0.06622100106533298	0.00463448
0.2754926898859167	-0.0251191
0.31882538912273983	0.0197608
0.02700674680738579	-0.0529996
0.016093348329090585	0.00369782
0.16141111192914984	-0.0137673
0.14053541631172162	0.0205376
0.09386949042612473	0.0453523
0.10066142280661551	0.00673436
0.1696256112425679	-0.00519475
0.15144781047284628	0.0225037
0.09788417233590692	-0.0137051
0.14668846806663507	0.0138808
0.2623969060406493	0.00153031
0.2151982172953765	-0.00547349
-0.009161231991939675	0.00215338
0.20533242665161677	-0.0114083
0.23443024937102513	-0.0144352
-0.012850542750884202	-0.0150801
0.20721034741117358	-0.0286501
0.21435783492652555	0.0233735
0.21096782491104774	-0.0158804
0.08900522124713224	-0.0369399
0.16612806107237582	0.0215575
0.17812126628886849	-0.00120374
0.16051987753711028	-0.0234968
0.011057245373528818	0.00080723
0.12541328889253073	0.0209681
0.2366524527030018	-0.0225865
0.19132987216892153	-0.000150409
0.11125542005990212	-0.0090354
0.13151509953698212	-0.0121444
0.1654110209702006	0.0119808
0.23122663807515337	0.0176102
0.2170813240854518	-0.00185021
0.03932326045356992	-0.0251907
0.16525424844132688	-0.0250433
-0.01061547002888028	-0.0350944
0.2580117072764031	-0.00752222
0.18855083274147533	0.0117563
0.27459188628296405	0.0474645
0.04187279249893739	-0.0312512
0.18260497428034603	0.0193859
0.10730825757953649	-0.0152867
0.1617270126150114	-0.0174854
0.15923440903626315	-0.0171284
0.21542550019073456	-0.031981
0.10483616006776494	0.0240358
0.09027478235161965	-0.0445948
0.030929270319763804	-0.0187021
0.20013158073764575	-0.0012479
0.1390648047518934	-0.00317459
0.311803059003468	0.0107257
0.14704471938662947	-0.00612051
0.1534408629421799	0.00200308
0.19798908334870774	-0.00399579
0.10226686453768079	0.0489654
0.250895454929601	-0.0171873
0.09135209454934756	-0.0172811
0.18916957518006358	-0.0299095
0.07713497360563537	0.00186367
0.3689701632426688	0.0175239
0.32160701180081375	-0.0196619
0.11967914601515284	0.0159599
0.008855890741576848	0.0140057
0.1081566764466323	-0.00435718
0.1448408802558072	0.0106379
0.17146058351291843	-0.0136965
0.1966329690080963	0.0157011
0.278478530493772	0.00261482
0.22055693893798764	-0.0219533
0.16242845918906737	0.017032
0.1643062403055184	-0.0405599
0.214292584147847	0.00266297
0.19126627668649254	0.0166157
0.20017266751704965	0.0186628
0.26199429495483256	-0.00858698
0.30811268994557917	0.00569505
0.14509187314270128	-0.0281592
0.2791717851124048	-0.00463194
0.022440443051255234	0.0181116
-0.011010685525116344	0.0156117
0.12770343920376884	-0.0217157
-0.06423896179546998	-0.00846334
0.23271611301146927	0.00659626
0.08749847747917514	0.0105283
0.19883953054409856	0.00928452
0.14368232649757362	0.0146263
0.0512062733153196	-0.0203214
0.22304131171592717	0.0276896
0.19151027574764434	-0.00193208
0.09136631603743274	-0.0372047
0.2211883062453176	0.0129947
0.15118417632760714	-0.019224
0.3286005349635449	-0.0483035
0.19054344090979367	-0.00635425
0.2511613184677202	-0.0340044
0.1042055201071109	-0.00266707
0.16122368758995295	0.00472755
0.1774123162499433	-0.0168035
0.10063669160606512	0.0128751
0.09001930613558536	0.00592086
0.2974143552057788	0.00804123
0.16647468720420086	0.0206025
0.03928724127481804	-0.0136175
0.011598755588237374	0.0230348
0.20880938702337173	0.0266876
0.088258205555019	-0.0251944
0.02632513435246947	0.0352945
0.02137364772021825	-0.00142244
0.1489512783606475	-0.0469851
0.05041844490435587	-0.0358204
0.20173691345448438	-0.0236713
0.08772625226366475	0.012961
0.16962400968851252	-0.0210016
0.2014960020740863	0.0198862
0.15583788295785275	-0.000981229
0.06506941251255244	-0.0245132
0.10391516221195142	0.00028213
0.2049541566468395	-0.0264085
0.13667115141723113	0.0152339
0.2320783982942944	0.00474002
0.1398871133503316	-0.00750313
0.24244097907432804	-0.00459547
0.15898041261327517	0.0385239
0.10118890485102365	0.0162101
0.06131931885161921	0.0219013
0.25192741586624046	0.0131458
0.03864705556518954	-0.00833048
0.031492684574334205	0.0191587
0.13714416060156034	0.00501385
0.19654954397776603	0.00458227
0.2778240474075117	0.024662
0.26866946302786354	-0.0320144
0.16902077431690885	0.0196064
0.07916911059536315	0.0048322
0.17356986690956175	-0.0023653
0.11712171700201354	-0.0224438
0.08980589996235681	0.00466518
0.13279794621385468	-0.00345556
0.2580845377597626	-0.00476223
0.1111070633158645	0.0232059
0.12556508338756958	-0.0222316
0.10234245559543259	-0.0122187
0.156578347896052	-0.0134958
0.11939795978282362	0.00108291
0.18707567636812786	-0.0263271
0.15532295883160854	-0.0388662
-0.049365532738053726	0.00714171
0.13484904094491024	-0.00337076
0.060621466602919685	0.00853292
0.329840729491002	0.000461529
0.052407853436190165	0.0146677
0.1686902961797781	0.0253221
0.16007609000349707	-0.0208363
0.24809177319864306	0.0250928
0.2630824900984687	-0.00890346
0.07672147940349323	-0.0303296
0.10104815590035116	0.0365005
0.06606341713884446	-0.0255909
0.027608062838216332	-0.0212684
0.24743048967460074	-0.022495
0.23975043880710206	0.0212672
0.2443014403922314	0.00850919
0.24240889389684675	-0.0151653
0.12135681607392085	-0.00695959
-0.04543337016026976	0.00405744
0.1459005159391099	-0.000198036
0.31243611578999203	0.0398388
0.14489655700135837	0.040942
0.1322191926576051	-0.00767048
0.21924089679307793	-0.00276117
0.10818857528478784	-0.0370453
0.1849145939711329	0.0112858
0.22212928254163422	-0.00990104
0.04443767916132583	-0.0219666
0.2519643904460335	-0.009836
0.0997304145086219	-0.00789969
0.15706036333330647	0.00758499
0.11238905451755868	-0.00642989
0.13035718506960284	0.00411404
0.03023691811536851	-0.00157439
0.0996717486163398	0.0118864
0.06596872898794999	-0.0183949
0.06321584501259027	0.0190187
0.167227966516633	0.0190506
0.011592265562782514	-0.00899642
0.024691197208857114	-0.0185059
0.2506019162676519	-0.00410869
0.16625288717254813	0.00440606
0.12263204311516059	-0.0114772
0.33566892919473884	-0.00261792
0.21894188358896988	-0.010356
0.16969380991277097	0.0312854
0.23725734047273175	0.0212967
0.09279934357693834	-0.0080195
0.07391613593353696	-0.0341494
0.2720313821727037	-0.0267334
0.23482951618749962	-0.0145669
0.2405032676465877	0.0176219
0.21804993245458215	0.0205842
0.08948669814197324	-0.0359457
0.02509717101968744	-0.0116836
0.14739278718193455	-0.0259273
0.27160154888028454	0.0205294
0.2802515200206017	0.0370207
-0.04242980931911259	-0.0036384
0.1047085517754188	0.0186886
0.09540462959874821	0.00277834
0.1416427119212392	0.0205245
0.15133435237249954	-0.00311888
0.011620688694857934	0.00823667
0.03869861598425132	0.00614326
0.12921307286673422	-0.00487164
0.2368766381162053	0.0119811
0.19735370546183476	-0.00440307
0.04847617880547721	0.00680079
0.26893278435748896	-0.0126852
-0.008684557113566565	-0.027464
0.15890701842958638	-0.00149515
0.27319575810821684	0.00909367
0.20945854125842517	0.00259809
0.2747183151452772	0.00864849
0.12516182081965635	0.00924415
0.24269569311262637	0.0162161
0.14745685145049756	0.000373933
0.15731279537889015	0.0425119
0.2285496434070926	0.0233351
0.21350679364573352	0.00619453
0.25636308494133636	0.0128782
0.127317002260796	0.001911
0.07405483113045526	-0.0245136
0.05278290452477966	-0.00618109
0.10458380288806507	-0.0139814
0.2316070934995853	-0.0408391
0.10874673243455281	-0.0273073
0.2684034372374248	-0.0506352
0.09582694407531787	0.00651808
0.2655701092045309	-0.0397058
0.23614695849081935	0.00372688
0.0365303847827155	0.0141964
-0.041438113101842956	-0.0330111
0.10027016973525116	0.0134137
0.23345249062059556	0.0344168
0.08245524773498587	0.0115085
0.17825252608818914	0.0361538
0.1038692805483536	0.0213827
0.09436145616977817	0.0361243
0.22169686029149713	0.00320873
0.10547672211391006	-0.0212184
0.34803303459796997	-0.00854853
0.06275200557236967	-0.0214697
0.2869041908233986	-0.034574
0.19000690221771885	0.022166
0.13419783295193782	-0.0149905
0.23409077365332448	-0.0194936
0.2651630102817632	0.0208461
0.22502065090438889	-0.0240497
0.04589274372739509	-0.00489708
0.13983156300404168	-0.00430528
0.141955738127942	0.0173389
0.21117904489518474	-0.0100992
0.1377628679546028	-0.0362373
0.11356084883683813	0.00693486
0.1849030027782682	-0.00387657
0.24152880512332336	-0.00469703
0.258204721564922	0.0138014
0.24281788677124416	0.0176578
0.17890323697416557	-0.0104663
-0.05164475087133967	-0.00681703
0.10966287449310849	-0.00512968
0.11001154601727824	-0.0309953
0.19435563600907207	-0.00800637
0.11046022263162461	-0.0119086
0.14320818191106063	0.0326693
0.057650397342914536	0.00675916
0.29948566234910634	-0.00453317
0.1316030051711172	0.0376246
0.1881042660812668	0.0660228
0.1550487898477598	0.0338579
0.23019470978810627	-0.00910462
0.24003041261915828	-0.012453
0.2770683407637511	-0.00999577
0.04687988613001607	-0.00510953
0.17837377071643887	-0.00393635
0.26611300456229675	-0.029137
0.08219535575093145	0.00266613
0.0077482756745659515	0.00885126
0.2862202298735988	-0.0102789
0.16210759975661834	0.0140634
0.00812692151113597	-0.04293
0.2330105960821643	0.0100941
0.0759483216051352	0.0325871
0.1927050732354112	-0.0120932
0.18284551781009703	-0.00240439
0.045812921475847486	0.0101332
0.061331554796097615	0.00462653
0.14035694021377446	0.00851455
0.19083822396064823	-0.0149127
0.12520379554622588	0.0136585
0.1239094381700049	-4.07471e-05
0.258070414407449	-0.0102919
0.19261570162990235	0.000387981
0.011432209640508563	-0.0172542
0.03633683931527129	-0.0268455
0.033815989860536695	-0.0432471
0.07999336602579146	0.00906226
0.11504248242106098	-0.0456289
0.08069812810580554	-0.0082781
0.22937144958645944	-0.0235319
0.05888724909746516	0.0273785
0.21610045086537874	-0.0189845
0.32339211705329524	0.0124087
0.20200313544058918	0.0217382
0.15954201006447954	0.0222662
0.15603096870182287	-0.0227053
0.11760828290154039	0.0179168
0.1200794858841573	-0.01122
0.3080810410662275	0.0214322
0.0355199689967458	-0.0291773
0.32719323715934806	-0.0133527
0.2631633094448228	0.0130927
0.19354102550868127	-0.0139431
0.11379850594805284	0.000803461
0.12217293165930819	0.0278049
0.04462614669641278	0.00590749
0.2534385421610909	0.0240944
0.19200584724749728	0.0696688
0.21961181208075412	0.000698376
0.14892795515283383	-0.0226262
0.03725325063102608	0.0338965
-0.0033441949128812736	0.0194499
0.21987467226371363	-0.00679247
0.2191165523828317	-0.0269897
0.1162196481017182	-0.00483569
0.1015519555229964	-0.0209111
0.14989292798328482	-0.0291983
0.045233435323506765	0.000221444
0.22185633748120603	0.00830271
0.1501970891379711	0.0149642
0.23125751430003375	0.00152104
0.08233374438480803	0.0272139
0.04021772123319811	-0.0121802
0.06770270125577947	0.0148606
0.225427131888729	-0.015255
0.3525326013822482	-0.0117068
0.103851085535445	0.00375522
0.08187030750218344	-0.0325424
0.19846439624538767	-0.0188309
0.01118421842170081	-0.0272843
0.1466256576491514	0.03412
0.2038723465579127	-0.0218596
0.34520140004170086	-0.00905142
0.20938525009439796	-0.00570031
0.06036538023798858	-0.0525426
0.13536991007696222	-0.00104074
0.27758727908283115	0.004112
0.19508163944692258	-0.0111825
0.011445309890062705	0.030412
0.11784388459452799	0.00905339
0.22617269237946272	-0.0258723
0.3095214688934885	0.0359189
0.10968903543805732	-0.0187042
0.21600232508180822	-0.0467889
0.2735654624159387	0.00512113
0.1610113557805211	-0.019782
0.13742248577837224	-0.0043347
0.10157584729009737	-0.0229554
0.25626973367330563	-0.00032498
0.15232695006196487	-0.000597035
0.05703590882558209	-0.00635138
0.18879551309432205	0.028175
0.25353793531911406	0.00749744
0.1668040477090128	-0.00688984
0.041379776698066355	-0.024547
0.18060245038261347	0.00313008
0.07411618673762681	-0.0268197
0.12811537270378373	-0.0257149
0.21346422978597415	0.016533
0.13609278496127772	0.0166597
0.1311771691319316	0.0166614
0.21832808893571198	0.00762365
0.06492070908004895	-0.0115376
0.19988745656753784	0.00565797
0.08882356934102233	0.0121074
0.16055870205032335	-0.0028808
0.0853512755720767	-0.032704
0.12514398588518963	-0.0169801
0.04438043767369443	0.00967671
0.20022676729584396	0.0124318
0.2699991032203113	-0.0150745
0.1941167976708661	0.00987427
0.2054768934980112	-0.00561232
0.13502633140221157	-0.0102866
0.07864840055848213	0.0299282
0.1132026540829494	0.0343806
0.1190546803574986	-0.00954302
0.31959793923795987	0.0180654
0.2639963833465462	0.0160429
0.07756627834221139	-0.0429152
0.1974799376234685	-0.0223418
0.10916654456601374	0.0241286
0.036468181790497614	0.0191098
-0.005973095646821517	0.0151583
0.17292964390943935	-0.0324758
0.21159794236799948	0.0256163
0.020909277369594217	-0.00221229
0.041950771489267055	0.00688394
0.24939047440497622	-0.036555
0.2027459641592257	-0.0282726
0.11388846287226084	0.0307473
0.1408540077407055	-0.0267891
0.06678679010849647	0.0249233
0.038187354248662604	0.0280355
0.14956532253664126	-0.0094345
0.17386715880201423	-0.0209944
0.03938865642846432	0.0414068
0.1847666603169166	0.0147075
0.2296530782617598	0.00551249
0.11390618127079252	-0.00713206
0.11317752653575648	0.0330778
0.05828039831062502	-0.0102335
0.20900520894777308	-0.000524387
0.25189353697464045	-0.0298426
0.22085519754931227	-0.00860621
0.04687555792373193	0.0507099
-0.08589526242731485	0.00917981
0.363617885187994	-0.00884644
0.15715783969821817	0.029821
0.07420483526353805	0.00112562
0.134587534539541	-0.0192388
0.16516781373146605	0.00254805
0.027158157051455096	0.055045
0.11541864804980512	-0.0128362
0.12239996394128784	-0.00399706
0.24498848514860247	-0.0167504
0.2584893788177426	0.0162758
0.047417849496685205	0.0167736
0.21700610707482632	-0.000320977
0.18981916364516108	0.0164809
0.12443826301863754	-0.014735
0.3097325585047096	-0.00990697
0.1683095055622086	-0.0111657
0.1368618916681689	0.0200965
0.1424973814885501	0.0153943
0.08509853836154094	-0.0210549
0.2049689412829107	-0.0188344
0.0712076604180831	0.00338577
0.18447435262586276	0.00400338
0.3593803998568003	-0.0339424
-0.01324618466036485	-0.0117057
0.24507625861160265	-0.00044202
0.15995813438194265	-0.0186963
0.06919803845266599	0.00588701
0.1462705792532809	-0.00638469
0.22137225289048018	0.0165086
0.3088400747901415	0.0221859
0.0724715920427496	-0.0131566
0.07275823631488199	-0.0129543
0.32830913805997053	-0.00628918
0.15312517550561489	-0.0188126
0.40934055504666256	0.00934232
0.30994189992351373	-0.0236628
0.1774609807959282	0.00702686
0.1086189630796065	-0.0184541
0.18626844402412895	-0.00667847
0.10241458949571947	-0.0230156
0.36440740731011584	0.0165325
0.26452016518387045	-0.00101512
0.1926006436002685	-0.0124368
0.1745256455916076	0.0228541
0.03204227264544298	0.0245099
0.35305277357024945	-0.0223196
0.14879613294586833	0.0156048
0.1865179126995589	-0.000432292
0.13563264286655874	-0.0281746
0.05583491575108698	0.0114514
0.20858975963126794	-0.0093688
0.15514343587574278	-0.0163666
0.3021387050154199	0.0159656
0.08300982894568712	-0.0100824
0.20691174369349355	-0.0185481
0.2110613397521711	0.0210119
0.146113967362145	0.00159492
-0.04022847038079838	-0.0218262
0.028315796793810407	-0.020143
0.15634999974858763	0.0178986
0.20104986848863618	0.0340137
0.3909254882486277	-0.0210641
0.26170329397396763	0.0124374
0.2225872827301641	0.0193015
0.056837204283671235	0.0175772
0.25551319539845346	-0.000624503
0.2973824642775192	0.00362983
0.20489623643842633	-0.000414448
0.14088696857903635	0.0079933
-0.011890673962523773	0.0192287
0.10112747456392167	-0.00934766
0.29323160101794976	-0.00351156
0.15276950129083144	0.0263638
0.10082855660228034	-0.00923779
0.24597688980153437	0.0389759
0.12160207109765318	0.00763306
0.1331559467626322	0.00662687
0.22996908740382144	-0.00580352
0.1478356349361096	-0.0148267
0.2598302614719829	0.0451991
0.22933259582806287	-0.0156178
0.08159862686004266	0.0192193
0.04552235690008986	-0.036121
0.16164224622245962	-0.0172312
0.2190664037494293	0.00121571
0.07713596970096522	0.021632
0.1662995110693136	0.00763483
0.3494071781845872	-0.0307642
0.22084415707431662	-0.0322476
0.24459666866655916	-0.0150288
0.08046855620632144	0.0079965
0.2012388461545701	-0.0309587
0.19635149513550776	0.00356859
0.23787760408471045	-0.0157618
0.2304919319143067	0.0602466
0.20577443474594034	-0.0362933
0.20574822473761353	-0.0227261
0.30204742319005573	0.00859747
0.26832290932645253	0.00401371
0.1251467759644246	0.0353307
-0.029166734248472017	-0.00311549
0.18784290607151669	0.0322306
0.16437421620704223	-0.0104637
0.23032848345237605	-0.0541237
0.2951979892243128	0.018539
0.3338937094581006	-0.0367896
0.23855152880778777	0.0265148
0.08480555801854807	-0.0562916
0.2617996283115316	-0.0159411
0.14127354753005644	-0.0214615
0.04696685722398953	0.0243604
0.29466632116974617	-0.022894
0.07754998658966349	-0.00111203
0.16079448595668325	0.0163273
0.2479905270093924	0.0159869
0.053594696080779165	8.37342e-05
0.13198697282469316	0.00341026
0.23248191201274288	-0.00510439
0.1776985383940332	-0.0179964
0.24965735882597045	0.000433622
0.21667910640319227	0.0323186
0.1462277300462068	0.0144056
0.18485338693533043	0.0165829
0.22875087894898335	0.026437
0.30842062234022277	0.00184366
0.3041324815625456	0.0222677
0.22844782632236588	-0.0161167
0.13712329628509926	0.00933222
0.1272029051495862	-0.0292879
0.18541385927961376	0.00565705
0.02328946759572013	-0.00232955
0.06176321340237895	0.0341267
0.23378048119591316	-0.0197795
0.1775495761966413	-0.0368584
0.1327992879088972	0.00186217
0.24846160852504665	-0.00587631
0.17393057374854726	0.00477826
0.08107415022708143	-0.025193
0.13835986641984058	-0.0229152
0.24732140812117262	0.0408613
0.21541336460154198	-0.00521631
0.1506048615868337	-0.0171602
0.3877021262153215	-0.0165929
0.2319373704414067	0.00456626
0.14492782234401788	0.0416511
0.18687539083955967	-0.00717598
0.3287062050309136	0.00466595
0.027383081382367645	-0.0321746
0.27978137110594853	0.0357885
0.15671674662113136	-0.00157141
0.1558856441093665	0.00627312
0.24730447568017677	-0.0169512
0.11903306489429509	0.00509084
0.10765394210520889	0.0119459
0.2426811470419242	-0.00879087
0.15137195719758098	-0.0172869
0.09566928600851049	0.0142873
0.2714827151283186	0.032727
0.09840747534102975	0.00577412
0.13332597226825144	0.0206058
0.12754533837310406	0.0264945
0.15952831608058293	-0.0191543
0.08372134909384121	-0.0203032
0.145859529367821	-0.0063029
0.18779002125974337	6.50502e-05
0.1946594739355394	0.0310972
0.2610586501148213	0.00826225
0.14688311286350253	-0.000400906
0.0525139529157688	0.0411289
0.31536819520202214	0.00916222
0.1213014430595628	-0.0329498
0.18602944264532156	-0.0462239
0.2884484267528469	0.00799831
0.2222593986891227	-0.0177459
0.06595627362188705	-0.0364519
0.2874194067376696	-0.0151644
0.2476045583320706	0.0328842
0.10285675027958129	0.0180812
0.0822909693393185	0.0143252
0.2674924388676335	0.00538282
0.11650494318082218	0.00667341
0.1979079952433531	0.0415252
0.026889425996494905	-0.0265244
0.22109391618710583	0.021446
0.2595378636457795	-0.0319882
0.13119955971852765	0.00633215
0.15987090047186991	0.0199102
0.018920652891769384	0.0282159
0.15547340672801227	0.0160098
0.038789214642815754	-0.0205462
0.0576669666502239	-0.021414
0.18414980296837768	0.0533849
0.11141766883149638	0.0304586
0.0914987871236447	-0.0173287
0.10301658141965919	-0.0305435
0.29238783510020916	-0.0272674
0.06505223971854524	0.00574174
0.22418853830743465	0.00042374
0.05435815008024917	-0.0173089
0.22799618210214917	0.00465858
0.1761097649068117	0.0335214
0.2665976836852104	0.0166308
0.15701150567251676	0.013097
0.1087406498920477	-0.0442317
0.09655295847547588	-0.00348776
0.11898128153316673	-0.00785237
0.17041176624788826	0.00112114
0.2991688599456835	0.0159979
0.17464953439123634	-0.000315293
0.12403177978210515	-0.00155097
0.0739383203214155	-0.0287147
0.1512359775983673	-0.00550762
0.06663181305836459	-0.0221263
0.0837011801244489	-0.000485341
0.10961209680508836	-0.0168933
0.03291829046837462	0.00893977
0.12560240601879294	-0.0425042
0.12475525848658392	-0.0356996
0.19424991651727141	-0.0265317
0.2454198282642663	0.0254863
0.20866560643633908	0.020431
0.20634610735014527	-0.020624
0.14173157978184514	-0.00873419
0.20897513753176652	-0.0169337
0.21933209468176085	-0.0363239
0.20511623812856347	0.0286438
0.13575796077494154	-0.027059
0.14925264164346308	0.0175832
0.2499422971866686	0.00872115
-0.02122836156980967	0.0431264
0.14637531020968747	0.00479955
0.0680703663670413	0.0184414
0.09107924384492666	-0.0180333
-0.008115523173063952	-0.00288808
0.2367774417853114	-0.0119282
0.2147944661584213	-0.00970105
0.22655480756814772	0.0554711
0.19987491480514002	-0.0249911
0.0004430775652178966	0.0161693
0.13356356611877312	-0.00544438
0.03459973161584542	-0.0299998
0.19546493979510252	-0.0209408
0.13342306628428965	-0.0765952
0.09255229130022298	0.0829161
0.195959423822166	0.00882722
0.11221830962829618	-0.0001544
0.29220888567815395	0.010282
0.16347523175247988	0.0302662
0.15352437093923205	-0.0280937
0.11893166757458969	0.0270719
0.09610133123466892	-0.00351157
0.14257214224613773	0.0058897
0.22899260436667582	0.00636283
0.034354087646587934	0.0333585
0.3173837149127809	-0.00738488
0.27135985973535226	0.0108027
0.1574135015295308	-0.00989872
0.15294867859122063	-0.0128315
0.18267931398808512	0.0137439
0.33301458300053605	-0.01301
0.08864205562382511	0.0212868
0.09138477308320948	0.0132465
0.1774470435274872	-0.00554109
0.25031459250195864	0.008523
0.11251981080048366	-0.00358806
0.12856275476050918	-0.0143197
0.1691615481688616	0.0106534
0.17652835489988972	-0.0158392
0.18878675922514354	-0.00864996
0.19727999684248482	0.0245418
0.10655972402959867	0.00408421
0.2042365630232728	0.0126924
-0.059755658436142604	0.00544357
0.22778692966337954	-0.0069885
0.18215900633405174	0.00230988
0.1344936608249942	0.0475138
0.21227929107886745	0.000528544
0.16196847991005575	0.046496
0.290968286707382	0.0369195
0.2610695025304492	0.00843724
0.19839461010414497	-0.00114459
-0.07175543962349837	0.0369151
-0.021979308076401673	0.00157775
0.1275030725809536	-0.0353156
0.2021684535287551	-0.0118265
0.2638995117611918	-0.0109196
0.12114024245194276	0.0100039
0.043285129099722576	-0.0398858
0.16891608233998234	-0.0278312
0.10588667577638551	0.017651
0.0654420717550562	0.0281878
0.13471665349023296	0.0190424
0.036606304921317	0.0332165
0.27765116554775626	-0.0367389
0.05940366913208601	0.0111556
0.10621302168099768	0.019666
0.1718653016297407	0.0388156
0.17747703196477285	-0.0076331
0.22655415827100187	0.000201093
-0.004472764844601702	-0.026908
0.0754871058058124	0.00953713
0.10637554636661473	-0.0127497
0.14487562253165817	0.0186146
0.01664366951799243	-0.0313231
0.10560657924092533	-0.0170806
0.30881614329070767	0.0396128
0.23056140447066487	-0.0236306
0.1898619214044891	-0.0137085
0.06149877015186282	-0.00289431
-0.03942544307992569	-0.0335869
0.1185471637857216	0.0166846
0.1901679412495065	0.00946643
-0.05528697538745384	-0.00275669
0.15942705670423446	-0.0256848
0.18334708458809687	-0.00955255
0.23801996516711316	-0.00269504
0.17317900356091798	0.00507784
0.1777305184209095	-0.0458191
0.20477341491319087	0.0112528
0.06612994523211224	0.0132775
0.03347442692266672	0.0152814
0.20738450728948318	0.00548659
0.10793216061432498	-0.0114411
0.06485372655222929	0.0107171
0.1477253537982478	-0.00223681
0.1806666714896914	-0.00336144
0.1351124776981251	-0.0233846
0.1673874699533897	-0.00189595
0.20419756106429973	-0.0343455
0.16167876688560337	-0.0310434
0.18872957987201575	-0.00847584
0.16623004560534246	0.0271937
0.032266056803720966	-0.014322
0.0891060247631618	-0.0186291
0.24288630343264417	-0.0171959
0.1395952950501865	-0.029604
0.13713243444316625	-0.0268498
0.168531358622187	0.00335714
0.1379434494469266	-0.00194762
0.12368104147376181	-0.0304584
0.1946215787049708	0.000685832
0.3931309599718014	-0.00591897
0.15002346926549504	-0.0214443
0.18830250995203182	-0.0357746
0.1927809983001182	0.004093
0.20591310640818353	0.000757323
0.08113238246356899	0.00328248
0.15487257313330557	-0.0102847
0.2504603785481183	-0.0130402
0.19705201755599971	0.00205987
0.25922282347562847	0.00975219
0.07724483568885784	-0.00859824
0.04656306992739599	-0.0289871
0.05093274794185582	0.0231182
0.17440787376711794	0.00156778
0.09236986752501689	-0.00194731
0.0649480662977165	-0.022035
0.17688921493629595	0.00160577
0.016678963953069573	0.0123355
0.08511967024889179	-0.00165763
0.32773678116079924	0.00723072
0.12580488992628636	0.0135766
0.26654545411806957	0.0209918
0.13501108875994067	0.00103071
0.15620800025096002	0.0128839
0.16848441613589268	-0.0147156
0.10042059672124223	0.00313873
0.06933499704097844	0.00693016
0.103452504920362	0.0164567
0.16780966535936054	0.0175169
0.23255284689004838	0.00139946
0.17554886017822935	-0.00940304
0.17292434351806651	0.0250766
0.19532834232665983	0.000632193
0.24745911597876688	0.000327835
0.20000788614561096	-0.00900561
-0.09914715319085625	0.0328135
0.19114202782533585	-0.0406797
0.21864772588629472	0.00278235
0.06037061967411276	0.0190554
0.1629143492526277	-0.000520317
0.25102950846023786	-0.0171276
0.16382923249165746	-0.0157986
0.16122825822126569	-0.0163426
0.1658250646307948	-0.0101758
0.11062761702830493	0.00919221
0.0928399550792847	0.00159935
0.17380960149001784	-0.0489321
0.20512237747869397	-0.0133218
0.20251766186758371	0.0609286
0.08028879892157474	-0.0414103
0.19680788713522726	-0.0149904
0.03439435696615764	-0.0388698
0.21419631817421084	-0.022883
0.11971012747676917	-0.0158724
0.1663378673110744	0.00128907
0.3115032110037883	0.0352534
0.2023354867610749	-0.0102837
0.18246093660050836	0.00412362
0.14308493754044913	-0.0197692
0.08553023273512832	-0.00212846
0.01387090705635672	0.0725402
0.2826929619919336	0.00428966
0.1499136898684092	-0.0161613
0.16805081543040953	-0.00117674
-0.003190280893915554	-0.0289992
-0.06399658878771944	0.0237995
0.0319750492462626	0.0284972
0.1346421229373296	-0.0115745
0.08017400861779707	-0.0255578
0.13088611705963257	-0.0590359
0.21626487910055522	0.0355485
0.09014794827732069	0.0365157
0.1660984958568462	0.0336877
0.13121972366187057	-0.00180682
0.28579742533528457	-0.015215
0.17902783320068102	0.039765
0.1955293848817257	-0.0086597
0.10102447635587498	-0.0312175
0.34676796772574797	0.00533336
0.07859849405716555	-0.00846588
0.35909202631380666	-0.0228751
0.022447187213888605	0.0345446
-0.029827410828042553	-0.0217303
0.05917062359865852	-0.00939584
0.14918947460095902	0.0339523
0.16494931064807472	0.0208941
0.2719873987767082	0.0290099
0.21541879472747816	0.000110582
0.26958406655131806	0.00911836
0.02126675547120553	-0.0278216
0.23259471955879385	-0.0440416
0.16579395584378118	-0.0112807
0.15039098785413652	0.00455309
0.15195162762319941	0.00951304
0.21172669317529577	0.00951209
0.21367001852839812	-0.0177235
0.1253720874764802	0.00473551
0.16728599388549645	-0.0156397
0.13982394339883034	-0.038225
0.10216759792169978	0.00246643
0.19871543739784436	-0.00757748
0.22495712704252163	0.0212058
0.07687673600478662	0.000211766
0.08186786398912732	0.0488376
0.027466107804807346	0.0433555
0.2786088962511946	0.0111019
0.04489167214519544	0.0211889
0.13831165652299937	-0.00224804
0.09824402885722629	-0.0450346
0.18017334383410247	0.000627934
0.1277244437632066	0.0221035
0.27468767261584204	-0.0189553
0.1711057826702686	0.0396192
0.10651227730488841	-0.00781994
0.2601923237582128	0.0479079
0.13565387496825318	-0.0123406
0.18414373493802522	-0.00585522
0.24439311404939423	0.0225682
0.13707676290175305	0.0257917
0.12557943964134238	0.00240389
0.1277017623286238	0.0197232
0.15085205219499692	0.00491621
0.06888134734772912	0.0088493
0.10299525928676907	0.0184464
0.13149098512896748	0.0106041
0.09986151232104845	0.0304925
0.324929370806947	0.0108188
0.10255001994711978	0.0117557
0.11528563057872523	0.0198024
0.050440471187753785	0.00806029
0.0601794558275197	-0.0297254
0.12883340137107918	-0.00592022
0.14279544839022623	-0.0186926
0.15713746250818733	-0.0236565
0.05048809324399754	0.043904
0.2464493413319384	-0.00893084
0.24132235575862526	-0.00752044
0.32616434541375144	-0.0108251
0.30352802724667666	0.0353232
0.13194513055310264	-0.0110376
0.22268406941189137	-0.0412382
0.11727914765417545	0.0414119
0.0596537618998759	-0.00709505
0.16595149077943155	-0.0355463
0.1712397505275212	0.00800931
0.08232403123061863	-0.012639
0.24803508715618827	0.0129098
0.1387041526122031	-0.00106958
0.2731355756564152	0.00305644
0.13878207221888542	0.0180098
0.16293095799425789	-0.0101639
-0.03853276474108577	0.027153
0.23110874490244476	0.0210292
0.10448016929428332	0.0192456
0.09670107956772458	0.00963764
0.2852915121709416	-0.00569834
0.301028760819557	-0.0220935
0.20794862818184406	0.0273363
0.05588168855397154	-0.0164486
0.15256231446015373	0.0495665
0.11877960476236264	-0.011634
0.2033178649668501	-0.0189845
0.18139547624326835	0.0124815
0.0925771327956945	-0.00535414
0.02909541664824213	-0.0102691
0.27362648147837904	0.0187832
0.2603701068302533	-0.0207322
0.16597942396211895	0.0116433
0.26022048071438736	-0.0259001
0.06676979621322594	-0.00368416
0.09136085454761654	0.0318175
0.21426199061334944	0.0176068
0.14548840541612376	-0.037624
0.23556820169560352	0.0265382
0.3716213796799523	2.81251e-05
0.2620154783822621	-0.0329144
0.11242822196097725	-0.0135116
0.24384226729557903	0.0207454
0.19930012312449996	-0.00560946
0.18943827982108688	-0.0169217
0.24467955038418507	0.00916719
0.1266838319685682	0.0223107
0.16159312109515778	0.00700007
0.18942492242398562	0.00300961
0.07311433524730349	-0.0202897
0.11260149352967098	-0.015169
0.24651867048172932	-0.0228261
0.20537025885970955	0.00588108
0.09951635418360888	-0.0195063
0.07208612849115248	0.0110436
0.2588437377164607	-0.0285771
0.1241762948193086	0.0138963
0.16231579197053492	-0.00899581
0.12098113077904803	-0.0484495
0.11533180984201181	-0.0135118
0.2249008806062062	-0.00153989
-0.03069612949453329	-0.00115733
0.03183149004407647	-0.0111962
0.2345225064280157	-0.036222
0.09362348101988219	0.00764483
0.0487095948871125	0.0123105
0.09446302115182531	0.0059065
0.23076734229430676	0.0266482
0.1252030879081486	0.0282043
0.25566778998393846	0.0059375
0.23993942021752296	-0.00118163
0.2523609017954061	-0.0143128
0.09060471656220968	0.0243576
0.17892824260626214	-0.0114829
0.24467982435634658	0.0388158
0.3185458598981568	0.0198299
0.13083585995320407	-0.0112302
0.12777532858719473	0.00395522
0.2388156568091219	-0.0291664
0.08060919519060361	0.0261845
0.07223291882209111	-0.0243085
0.19490393559511673	-0.0305383
0.18820202091938631	0.0149735
0.009958868010477942	0.00599614
0.09198221246993761	-0.00669563
0.2683414290277616	0.0167885
0.10463829973050966	0.0106577
0.31706476049604027	-0.00257148
0.2255373316896307	0.0129259
0.2790143590380159	-0.0144338
0.11037499782322957	-0.0138809
0.052736162550707615	0.0478171
0.141672077068441	-0.0303775
0.26541064847639806	0.0108135
0.2345358081675021	0.0337081
0.12223354722640942	0.0114034
0.053694541245772665	0.00264588
0.2317978954200196	-0.0025843
0.2022223501028447	0.0573847
0.32290148386229256	-0.0466343
0.07556287029948731	0.0430969
0.09917174270965655	0.0385968
0.05261509589226387	0.0136257
0.15209567846816185	0.0171284
0.13582798546795957	0.00537168
0.24143268477396104	-0.0191562
0.07779246828934515	0.040375
0.11365814597474246	0.0334668
0.17861550114012356	0.00239615
0.17482267394443346	-0.0129828
0.007750689036149337	-0.0108866
0.1581864285319609	-0.00126712
0.079467422292319	-0.0198391
0.013522706745151295	-0.0180253
0.18500955143488762	0.0173347
0.16073661601961065	0.0341767
0.001501634293088598	-0.0250045
0.19647225181173805	-0.0259251
0.2179774629966693	0.00222364
0.07340602398130164	-0.0324627
0.1977004697040341	0.00939741
0.20823778682373284	0.0199582
0.2784757547940367	0.00457066
0.15451055702229985	0.0145642
0.20738173409924468	-0.0153876
0.14518989377260993	0.0269941
0.22563061605480644	-0.00552199
0.09621547429031525	0.0135534
0.15451911500253615	-0.0089012
0.2809054494521068	0.0151833
0.047803550455633545	0.00552827
0.2524250360731809	-0.0233009
0.13587848537057087	0.00482762
0.07079863359852726	-0.020235
0.22855445403585345	-0.00103476
0.2668777895501692	-0.0240714
0.28607492296154025	0.00992006
0.09401981223099619	0.0116832
0.1395087759745685	0.0202433
0.2296817095555696	-0.0297036
0.07674518171482142	-0.0216089
0.09008865957182874	0.00439546
0.1453061279298179	-0.0142649
0.21305110086469126	0.0171305
0.24405101484893943	-0.0124254
0.1973464863697224	0.0152071
0.06843460685659582	0.0126836
0.12338381022136709	0.0190519
0.08697676811549787	-0.014189
0.20570653651048956	-0.0515578
0.2672529945857126	-0.00422582
0.1571085251266454	-0.000169981
0.07031703582002845	-0.0176004
0.42665496221904736	-0.0160252
0.08277180814507111	-0.0345794
0.2084031376187388	0.00245441
0.15467626535769785	0.0486419
0.2562748335688764	0.0324362
0.18241251224794264	0.0287247
0.30939380255682836	0.0120233
0.18830259086650497	0.0263198
0.21885935422692482	-0.0160748
0.1948488966596696	-0.00316371
0.30205256822311705	0.00578384
0.2076397249383182	-0.0447265
0.18324771541077817	0.00168372
0.16099675342262112	-0.00601773
0.1279641201468547	0.0186586
0.09910442836282762	-0.0172959
0.19254478497822453	-0.0208664
0.08865383347211582	-0.0148807
0.2334679737077497	0.0330528
0.03792505463494724	-0.0328318
0.1681864465365738	-0.0280271
0.15745183466919255	0.00536634
0.36488367519105286	-0.0197769
0.3182460413110284	-0.0494168
0.14519759245988492	-0.000142353
0.11366693368842079	-0.00662051
0.1778033100470509	-0.0157234
0.17870739984399395	0.0128964
0.3030298819361605	-0.0294876
0.2762420300816754	0.00236329
0.1402228898217217	-0.00315571
0.20376058048701434	0.0182621
0.09671095280038566	-0.0312422
0.12189411190252238	0.0184647
0.10268450419706676	-0.0185191
0.2432342018254859	0.0313083
0.06992253861806227	-0.00542009
0.18085403971370934	0.0196651
0.07109557941520843	0.0116658
-0.005098917824597093	-0.00916261
0.27204217142094006	-0.00356173
0.15205143753658207	0.027448
0.14477524791688406	0.000708025
0.2152892727439458	0.0132268
0.17327277367470223	-0.0353498
0.20088879595844122	-0.00511689
0.1384022550885931	-0.0306707
0.09162178185614342	0.0627336
0.306640415187191	-0.0222138
0.14043255280440317	0.00894825
0.15556298873208482	0.0148211
0.18382871302847295	-0.00104618
0.20123270120503078	-0.0567712
0.12634944295198705	-0.0430502
0.2357063532559248	0.0150492
0.06598615873613853	0.00346755
0.26004033515349706	-0.000549326
0.1517564857257242	-0.0147607
0.17306415353208	0.00920169
0.09028241110243031	0.0195051
0.08506666631808273	0.0195108
0.1154679709630238	0.0311578
0.05505963359610197	0.00409383
0.07806826958751362	0.0354618
0.27664536921525207	0.00275108
0.16549120341075235	-0.0100968
0.17320816751000948	-0.00906992
0.10571723123033783	0.0111797
0.2025611026671098	0.0162487
0.19709641244209078	0.0287744
0.14892211936585045	0.0110533
0.2369031965342389	0.00986249
0.17606358396325222	-0.0348823
0.06018721639490195	-0.0285562
0.02089263774426226	0.0326825
0.06907523843984167	0.00985977
0.31775868944485725	-0.00668939
0.05965421483746885	-0.000224885
0.25079887625547626	0.0288924
0.20550077710985168	0.00930796
0.10091066082394448	0.0143841
0.18430733379288927	-0.029138
0.31834095686097647	-0.0178368
0.2339038273484168	0.0105804
0.11605346365145217	0.00764157
0.2493985723518936	0.00832408
0.12279936517773148	-0.000482709
0.160439508175814	-0.00987936
0.1600368031214561	0.00852226
0.2599675266374284	0.0259858
0.2005486688052271	-0.0124831
0.11385610839910387	0.0198901
0.14186138213033164	-0.00289023
0.26716161709851255	0.0275356
0.08592180351665787	0.0228382
0.4064186328049013	0.0061286
0.1630355990705094	-0.0198187
0.14447100798698911	0.0085567
0.38308237239841364	0.0099385
0.31179156427063315	2.2047e-05
0.09026594481155147	-0.00446268
0.23226271993002293	0.0107881
0.0559954788400013	0.0330838
0.15746159648631092	0.018525
0.1467022612801378	-0.0243475
0.1100953923598019	0.00534024
0.15870773579020722	0.0227122
0.17839403625565986	0.0336909
0.14612408029546886	-0.0105736
0.1958324948203077	0.00972502
0.2452228353455451	0.0128345
-0.009829284166985683	-0.00531722
0.26141799954383677	0.0377265
0.18084901160579428	-0.00403016
0.23780495028529502	-0.00893558
0.1889512757437884	-0.0205881
-0.062424648752753574	-0.0529047
0.046471823444262324	0.00868009
0.11378699563225363	0.0117173
0.133479386814054	0.00794269
0.15077992430526435	0.0221634
0.14345840066487167	0.0144771
0.1405395432172291	0.0283612
0.15944368537044296	-0.0230309
0.2644326031899518	-0.00518707
0.15582237610012645	-0.00718082
0.16460335618679106	-0.0290648
-0.020123098983269385	0.0132273
0.22807214266780862	-0.0170043
-0.033390938931618555	0.0372005
0.2714152042969812	0.0187358
0.2578872464091305	-0.00947739
0.04956734256640993	0.00812735
0.24617722754156932	0.018651
0.30962483418053	-0.0235361
0.12263909861305769	0.00676056
0.20929474104156862	-0.000331339
0.24673179656429547	-0.0342937
-0.009498092928973334	0.0286517
-0.06840546000777843	-0.00989638
0.14217823341422306	0.00240269
0.2603303062923076	-0.025227
0.1371671678994557	0.00589416
0.19005296717660913	0.0294247
0.21715540002836423	-0.0244597
0.06156910459062479	0.00636727
0.07842503229887163	-0.0236274
0.10197194569555922	0.00591874
0.13024065584604877	-0.0323002
0.1786258060787669	0.00977336
0.198865666278535	-0.00149646
0.18066395351136982	0.0116591
0.24548749279205428	-0.0272305
0.23456933394529056	0.0100314
0.172750342518617	0.0164184
0.2608645969405081	0.0232177
0.07582621734678495	0.00430718
0.031756675038583426	-0.014835
0.15909339169262066	0.00457176
0.169448788460719	-0.0110312
-0.035965576733366186	-0.0133152
0.08757403094806637	0.00761414
0.09278227003753738	0.0319379
0.2274084041651222	0.0310293
0.2526208426402968	0.0146497
0.1650449727288093	-0.00458823
0.21349471225984948	0.0228973
0.21266869353864262	-0.0251387
0.2713618691604552	-0.00277432
0.02970767826558834	0.00129751
-0.013316582717968652	0.0302856
0.211974632405457	0.015698
0.22366454625482257	0.0114377
0.1883080853958374	-0.0123513
0.3041826567061942	0.00692972
0.1521386120735205	0.0299951
0.24214175522726894	-0.0176199
0.1828054283719998	0.00770093
-0.08694040718859816	-0.026154
-0.020287909162812413	-0.0118695
0.23649121817349358	-0.0349318
0.1443377665436755	0.0133809
0.09905684870382901	0.00587193
0.13061144070114902	-0.0197706
0.12200218573690902	-0.0132231
0.12051442182304219	-0.00544987
0.16304703321200384	0.00180435
0.29779402772900965	0.00617742
0.31726311130370183	0.0425388
0.21999791233278687	0.0069236
0.11175648157747366	-0.00671948
0.11151748098252987	-0.00899611
0.19146565402533255	-0.0233545
0.0417617827686451	-0.0155232
0.2269545948288353	-0.0235253
0.25167735102163863	0.00318209
0.21247289547470968	-0.0371448
0.2830842792920804	0.0129267
0.25182732915364703	0.0150038
0.03734635489554303	0.0173871
0.14807015072261734	0.0274222
0.02497751635650216	0.00598963
0.07211026347226358	-0.00865105
0.08294078682361694	-0.00161813
0.13952622580963522	0.0142554
0.3978655202666631	-0.00615656
0.25267590723463257	-0.0340169
0.10065302493768456	-0.048245
0.16330247240642115	0.00801243
-0.026492655468512198	0.00506783
0.1465528063203424	-0.0033797
0.2933054011070933	0.00292189
0.08703651473420719	-0.0436672
0.2883542607933835	0.0151253
0.0453086996161563	-0.0138497
0.15241242272335978	0.000365347
0.02278506679810541	-0.0125615
0.07169591603107192	0.0170656
0.04158368188776244	-0.0125007
-0.005633597712825673	-0.00771609
0.13668025307244622	0.00191894
0.18615413389506086	-0.018634
0.18779833133902993	0.0214525
0.25403566236139324	0.00701478
0.09804062603175491	0.0079627
0.147729574469582	-0.000329766
0.14682593476811562	-0.0128289
0.27606220013675314	0.000456056
0.0024295985345362723	0.0102206
0.007784715668025631	0.0217384
-0.021500501769143497	0.0176901
0.1713781095043143	-0.00590777
0.1780383974552312	-0.0220069
0.08872922797826532	0.0135252
0.009486817830801486	-0.0349143
0.2573606563766992	0.00784353
0.12469325678328134	0.0431089
0.05302029525943786	0.0124855
0.19634240585589963	0.0514827
0.321556769992954	-0.0227377
0.06349374601158966	0.014871
0.21039845372870056	-0.00459287
0.084395468572307	0.0297174
0.27048715634026854	0.00817942
0.21255621389919976	0.0256264
0.18756378579049982	-0.032079
0.17332106843771697	-0.00836626
0.22482530551958713	-0.0176278
0.11156170477458995	0.0112479
0.21460823571326879	-0.0152582
0.19925357206264213	-0.019197
0.27807538631721657	-0.00363253
0.18310346777341052	-0.0267049
0.1319048945613223	-0.00911369
0.0034018199688327587	0.0108259
0.22933716409461763	0.0300727
0.09208843954636348	0.00365728
0.07521859916930304	0.0277348
0.052205515614602016	-0.0200087
0.17221513274038588	0.0361643
0.09451801528755403	0.0243124
0.09133320731466733	-0.00732838
0.2175165276945014	-0.00771845
0.14749764459051035	-0.00408349
0.2384671090571511	0.0200378
0.1894060061065018	0.0064976
0.3221047626929704	0.0191169
0.1342880157252962	-0.0140723
0.2309747990320204	-0.0240023
0.09207936818201905	-0.0106036
-0.013338191159939282	-0.0101827
0.2501666661726195	-0.000666388
0.016948542129661626	-0.00370956
0.18779958841741987	0.00750002
0.09501923248667617	0.00767667
0.2652662189644248	0.0275402
0.26428838899194396	0.00852493
0.2409452761567756	0.011528
0.13762900135519346	-0.0187445
0.28349250129884196	-0.0365839
0.17209834089078058	0.0304277
0.08200801218232404	-0.0020533
0.2259194046501891	0.0194753
0.20143692260307813	-0.0174393
0.02563410085132933	-0.0311369
0.01278151926779375	0.0404041
0.31120685209589116	0.00844982
0.08945687799826377	-0.0214777
0.07969434943901893	-0.0224443
0.1336339558142853	0.0120561
0.2600610801813568	0.0103633
0.24952570242021319	0.0257983
0.2660040003005391	0.00312627
0.17269899916569414	-0.0119907
0.11942220721887505	0.0116595
0.20208283840282298	-0.0132119
0.15106996527367675	0.0317727
0.16780608429928814	0.02464
0.16271029585409408	-0.00889467
-0.02634497721175593	-0.0242518
0.22765264547053762	-0.0133079
0.1828497704821807	0.0423664
0.10045665561269303	0.0470179
0.08056265309763545	0.01125
0.1543043398148172	0.0232008
0.21483046615415738	0.0314013
0.1746899943027246	-0.0052683
0.23849039956806758	0.029219
-0.07739275425106784	-0.023587
0.24245390758161525	-0.00597345
0.11517636938912837	0.0414353
0.06016170411002851	0.0367221
0.19708696416457722	0.012888
0.2505381950869803	-0.0220586
0.21779660592781355	0.0144686
0.1886086937328628	-0.0109207
0.19640591373282582	0.068025
0.2813404824289934	-0.0113126
0.1331967700268538	-0.0193882
0.11804688624102701	0.00514641
0.07374673867178048	0.00550776
0.24218715253296683	0.0145929
0.20618882538948688	0.00476622
0.01936039847670603	-0.00262796
0.1929293357255294	-0.0239322
0.36967351791725683	-0.00585981
0.070185502086587	0.0166736
0.30590488702535923	0.0317842
0.27145334916828767	-0.00930228
0.1525493582748404	0.0207275
0.23993435253633288	0.00644877
0.17136516146344674	-0.0141304
0.26465169151337525	0.0102291
0.1482600961101999	-0.0129983
0.2236844727965583	-0.00110595
0.06596812656159756	0.00945176
0.15425042478295992	0.019185
0.29834655032669605	0.0232216
-0.024948609693548476	0.0188779
0.13716315482892208	-0.0317804
0.15434589873209217	0.0456691
0.16162126470875796	0.00617146
0.018726474782168306	-0.000881923
0.2282703153766249	0.0183649
0.32898308370622625	0.039305
0.08687408157174485	-0.0195457
0.12910714578624552	-0.00680753
0.07872656602993006	-0.012425
0.08776778704618787	0.0400696
0.1839740120310789	0.0161143
0.2512275750403202	0.0138107
0.16248354432302917	-0.00266601
0.09532413677993791	-0.0236388
0.29074374753771776	-0.0113865
0.06882160741316383	-0.0121785
0.235787616480343	-0.00289876
0.27548252631266656	-0.0465148
0.24145810676047622	-0.00881719
0.24907271320743277	-0.020616
0.02528361531836156	-0.0455294
0.10238017413328254	-0.0593953
0.11182657127140574	0.0357094
0.07483520764849551	-0.015589
0.2882211605135432	0.0348873
0.20129836938792625	0.0371245
0.2731807353319865	0.0134842
0.10025937805960426	0.0304581
0.14059594599812564	-0.0315595
0.07786006402287392	0.0280144
0.28707808872379414	0.00243069
0.1068982006332355	-0.0369182
0.0894790653300002	-0.0295554
0.11943024002746569	0.0205355
0.11090860328897212	0.0257812
0.09778578855691807	0.0210852
0.18402158689507883	-0.0336808
0.16318374115564316	0.0018391
0.10951957555253135	0.0429978
0.1706481649612616	0.00427683
0.043675900447048194	0.0524525
0.06765189691227709	-0.016192
0.13332512496475135	-0.0031164
0.1931625426070666	0.00171748
0.11977668262183869	0.00963539
0.14494454498336282	-0.0181412
0.041891114944782495	-0.0126115
0.26543628382195394	-0.0184251
0.16089291447948212	-0.0228595
0.0898896877479426	0.00581622
0.06911092810706715	0.00746318
0.2436645845322461	0.00471887
-0.06339623905081072	0.0216492
0.20783842106096362	-0.018062
0.048655574734263865	-0.00817838
0.10841985924899195	0.00934231
0.2527108251856107	0.00842586
0.27666404433206376	0.0166052
0.29213583597808357	0.00855962
0.2651279897330532	-0.0107405
0.21086044580011032	-0.0311698
0.19548099279556494	0.0252714
-0.0030610082037675346	-0.0343027
0.07041787704976427	0.000623862
0.06367601985568644	0.0163632
0.1539023140016855	0.00688973
0.25468178745222464	-0.00334966
0.18366086853954336	0.0228204
0.12572007648145994	-0.0209881
0.30870642244093893	-0.0212757
0.09586623674565772	-0.0246342
0.08537347562400273	0.0304298
0.07605077226053351	0.00523268
0.08762520007079556	0.00953489
0.20797459355344414	-0.0210705
0.277613175153933	-0.0145783
0.1603042194886954	0.0136009
0.1699235260089342	-0.00123193
0.02101283279737246	-0.0114947
0.05555189403808863	0.0047873
0.19706611276158473	0.00942606
0.11395285323155764	0.00856961
0.07472211978974684	-0.00917893
0.17668489032992188	-0.00559307
0.15636820837273918	0.00314455
0.1465007914127806	-0.0234159
0.18208275185836198	-0.00642629
0.1282990076012224	0.00471932
0.1531960599544793	-0.0344635
0.008106345300304478	0.0300768
0.1435151523586148	0.00529563
0.2330356876953931	-0.0334246
0.21699616938976352	-0.0106493
0.2387183426164525	-0.0191075
0.2942882979676773	0.0027664
0.13489912778950486	0.00333895
0.21294141302966973	-0.0416708
0.24264696974999472	-0.0182313
0.14542530198920586	0.0311433
0.2638446388050794	0.00636042
0.1816747313569119	-0.00830256
0.20433313937625638	-0.0277257
0.08019680876327732	0.00881139
0.1596481833627052	-0.01974
0.19872755842489379	-0.0199595
0.32219879962416526	0.0122797
0.21355057682894363	0.0290575
0.07688871591276147	-0.0112516
-0.011324973870778594	-0.0173401
0.1852154274816732	0.0323336
0.25251855518205774	-0.00218248
0.1628728659815944	0.0157409
0.21714008271759017	0.020777
0.12478916357734075	-0.041651
0.2133435461359246	0.00784484
0.1655968597760389	-0.0342092
0.14692422507355524	0.00168806
0.3547934205962581	0.000560606
0.09374938256323975	-0.0135675
-0.05213937863277952	-0.0179886
0.13513082734751392	-0.0181693
0.11826172511889264	-0.0253123
0.15817336786232353	-0.0149486
0.2465911141631891	-0.0264019
0.08470464563655007	0.00398627
0.2047433215586724	0.0194611
0.2794377735394059	-0.0320329
0.05154756594794968	-0.00513235
0.14492608138089297	0.0358992
0.06456152255524181	0.0115507
0.17250147895432894	0.00356482
0.21461663228346592	0.0147139
0.18203304717571928	0.015564
0.0639138145700213	-0.0186999
0.27913987412039876	0.00121264
0.24003888346550936	0.00583113
0.19018623472782117	-0.046394
0.10402012898976654	-0.0268083
0.24323326110785967	-0.0285249
0.160481179532809	-0.00545199
0.2398421756413046	-0.00207486
0.16589161930821072	-0.0126118
0.21943695086735537	-0.0103421
0.12410828878902701	-0.0202519
0.10519018987274407	0.00694502
0.13364552757240078	-0.00800917
0.10733555489688272	-0.00525205
0.19364381954382617	0.0373534
0.17216419863158952	0.0126478
0.1368479815268812	0.00143592
0.09972044381528813	0.0342121
0.2830652181154566	0.0109941
0.213326127635659	0.0271524
0.1354684333427646	-0.0264959
0.06574435597456427	-0.0336835
0.2874147374301277	-0.00525341
0.1500326711744774	0.0100665
0.10614656426832778	-0.0085166
0.3121882647732534	-0.0067819
0.0857072999194968	0.00822374
0.20365564265613995	-0.00647819
0.08019709289538897	0.0115148
0.13937349657279824	5.29125e-05
0.15617472736484886	-0.0100237
0.16135938423801088	-0.0044696
0.07593509446809349	-0.00629627
0.12718996352149597	0.0210395
0.28445025312101613	-0.00535539
0.13433563771448015	-0.0134916
0.16802659360311056	-0.00273293
0.1627549394697553	-0.00925692
0.1312355104594408	-0.00883501
0.15591812357885002	0.0228395
0.0116608651381429	0.0469818
0.2801009494326004	0.0022865
0.15795726818902428	-0.00201299
0.17597178531293828	-0.0116164
0.24079223544826658	0.0313883
0.2472540249754385	0.00737999
0.16060112138367855	-0.053636
-0.015695978146828393	0.0227218
0.19552798292691545	0.0034682
0.1833037068808228	-0.0250911
-0.008064982311565104	0.0245292
0.13880674172078705	-0.00456597
0.19738235806769797	0.0158812
0.2844402141778728	0.027041
0.18043174323097716	-0.0203523
0.03088140893728081	0.00922712
0.1299418248401915	0.0307425
0.1688127079736412	0.0196362
0.21369368854199597	0.00886052
0.22349942530620312	0.0267757
0.18023438078944828	0.0039734
0.1894621186793786	-0.0324319
0.05687706964595861	0.00879581
0.14997576924420392	-0.0330097
0.2949770495656372	0.0253828
0.2411128109375074	0.0243682
0.10182404797494572	0.0117584
0.12642495280552624	0.00496175
0.011295804439071832	0.00527437
0.10741400867036607	-0.0206578
0.10266556955613179	0.04691
0.14363810596832646	0.00892024
0.22059581527910962	0.0170561
0.16223890394384066	-0.00585439
0.16078456772790906	0.00928457
0.11213008711182963	-0.000949966
0.2665458857380425	-0.0273233
0.13875626119502535	0.0137868
0.03885287061757046	-0.0245112
0.05989449601713372	0.0142005
0.24231048182382997	0.00418141
0.1562925489410287	0.0085815
0.18114872977005103	-9.53053e-06
0.078179453339042	0.00434534
0.2117919497573802	0.00975777
0.1315719228397796	0.0210712
0.14393248333115172	0.0218427
0.07408797789565602	-0.00748908
0.12322601971528126	0.00668088
0.1658032411692524	0.000380097
0.14131214876160555	-0.00270616
0.13667131887233563	0.00179977
0.17236047214201727	-0.00549993
0.09126514144495303	0.0219817
0.1818922459052934	-0.00550611
0.18502983266731576	0.040351
0.18142424042574296	0.0212653
0.31024174977414204	-0.00680323
0.17508953532123453	0.0408633
0.15282994326063595	-0.0126165
0.21952353126899232	-0.00295545
0.08781084786735999	0.0117155
0.27110627792415587	0.0216474
0.14202124035755376	-0.0373283
0.1718842234727842	0.0182995
0.2645305179880606	-0.0140888
0.1501864519943043	0.0173376
0.27904364217814975	-0.00410981
0.14866147879690214	0.0032129
0.09182462182510867	-0.0194437
0.24299997377076368	0.0364292
0.04684880176885755	0.0237349
0.09200811844183797	0.00294253
0.2654489271632124	0.00363805
0.1233289805935258	-0.00346425
0.11518224572323013	0.00861693
0.07378039076377255	0.00962172
0.213298262650086	0.0146002
0.044672154724089516	0.0277373
0.1902181672528507	-0.0238354
0.16908350504852113	-0.0471543
0.18739119126402143	0.0146355
0.20587149498357377	0.0235946
0.15997295979119805	0.0209606
0.1892456709816829	-0.000883389
0.21880975151754467	0.00880538
0.03264243714819413	0.0508322
0.2618280460382903	0.0168028
0.24215653424086764	0.00348679
0.14798664979770498	-0.0050755
0.14044073548015515	0.000957181
0.19515004790078724	-0.0135952
0.24391772799337386	-0.00480496
0.23394722979645718	-0.0341875
0.21309415424428937	-0.00208067
0.03648561708878357	-0.0140452
0.17211995114119244	0.00679772
0.14792839103002325	-0.0265895
0.05528100439173085	0.0284828
0.19115254227278214	0.00088759
0.06310659412531233	-0.0198211
0.03423600141233949	-0.00632171
0.1764172595873271	-0.0241609
0.0894997667474002	0.00925755
0.09598073022878253	-0.00448402
0.08217944719568539	0.0188478
0.10089088382967767	0.00867555
0.17901469819043989	-0.0292561
0.07633978565885048	0.00864124
0.19416352522306438	0.00916006
0.21049376932702915	0.00125165
0.28644557044474434	-0.0023322
0.23056353934507268	0.0133735
0.040845503548152556	0.0238908
0.08248751868250877	-0.0179556
0.24977211999054846	0.0194029
0.10000083066780217	-0.00626397
0.22762054135700488	0.0244772
0.32923386542646366	0.0104472
0.25058686798329954	-0.0147109
0.0938207881885928	0.00473663
0.10758464060979468	-0.0106962
0.06653945017284596	0.0040966
0.10904488675060167	-0.00127297
0.07443642578584078	-0.0122273
0.2074998202016565	0.0259512
0.1901704002625619	-0.0390585
0.2567018877885979	-0.00524632
0.17819062292426532	-0.0404626
0.015359557611466379	-0.0190582
0.2564187564900798	-0.0098999
0.25052189599152613	-0.0123735
0.22892883871936542	-0.00254092
0.22546677434716408	-0.00866279
0.17904957233569144	0.0040765
0.20159994625341468	0.0494324
0.04411182837629893	0.0396872
0.15886088207140056	0.00234321
0.21044981965617596	0.0146569
0.21393827511718302	0.0181363
0.14874970928680237	-0.0346955
0.2642236017758443	0.00715392
0.1643475224857437	-0.013793
0.23639511425610743	-0.0263333
0.31487685406781785	0.0194201
0.11247603157797872	-0.00711374
0.24478523716477238	-0.000363793
0.2023017979297573	0.0114154
0.2844476132480405	-0.0102323
0.08463082748877883	-0.0250237
0.07775659140091101	-0.00866223
0.20793577280568026	0.0133907
0.2669915094423389	0.00266217
0.2907945926412064	-0.0144903
0.13964431991966786	0.0123133
-6.208454244822624e-05	0.00257997
0.049538234881482866	0.0273111
0.11440576595921767	0.0105666
0.17462106627163151	-0.0281612
0.18911420029892226	-0.033799
0.09541560568140307	-0.0220253
0.14302863453766768	0.0113159
0.22240078681842038	-0.023259
0.13351488319843205	0.00379179
0.1064415196727229	-0.0204936
0.11146369793096166	-0.00462053
-0.036513948721298546	-0.0408694
-0.02845685344446344	-0.0178666
0.2902116093743688	-0.00522588
0.07093651539190693	0.0481575
0.18200363958293111	0.0347997
0.2634166090883932	-0.0406448
0.21173295179344942	0.0297389
0.15802387478396338	-0.026114
0.16789396770366613	0.0221654
0.25271704055985506	-0.0101926
0.13679008593199993	0.012463
0.19831513411869345	0.00305937
0.16495954676366562	-0.00538502
0.1285799091411118	0.0193154
0.14568360926207669	-0.0116112
0.055263216518918745	0.00720454
0.1652542061303786	0.0441652
0.04127956699355107	0.0133607
0.14345704813836144	0.027045
0.14296319590575188	-0.0338407
0.24109880755996657	-0.0123732
-0.027229815815014623	0.0337571
0.2904863401801146	-0.0274028
0.20096889322530992	0.0061123
0.12149087129324368	0.019308
0.11556519427029109	0.00221854
0.1291075777446773	0.0415972
0.14500555986130356	0.0120786
0.10855757091813975	8.13809e-05
0.1584398951608699	-0.0179737
0.21476708536304442	-0.0130441
-0.009153014355075633	-0.0247044
-0.002187196554985284	0.00420218
0.18797646240433766	0.0105158
0.24962287127864202	-0.004754
0.1317461300311114	0.00802052
-0.12292440179806574	0.0280523
0.1535637480802525	0.0235718
0.18144633978329028	-0.0101186
0.2468889956546897	-0.0442398
0.08915713948367263	0.0233275
0.08414923512215895	0.0213296
0.30985716619086573	-0.0091894
0.07156150567189308	0.00492726
0.22456585688691819	0.0265166
0.014015620574980632	0.0318337
0.13413442742339549	-0.0146832
0.2081869567663643	0.00732793
0.3112283492893542	0.0107925
0.23331949234744914	-0.00466522
0.07911736109695354	-0.0214138
0.04186274126877341	-0.0112621
0.050884905188358746	-0.0248342
0.1997533155817562	0.00696464
0.3082640958160086	0.0197946
0.1744575455862861	0.0125984
0.20295869815187334	0.0203007
0.04321247857839604	0.0154333
0.11496831029156461	-0.0212691
0.1567759682100044	0.0278552
0.17245876041480626	0.0277475
0.10309120015954759	0.00308863
0.22783976209228482	0.0035051
0.2097267109847265	-0.0259786
0.16554010489035612	0.0235304
0.28649183145413926	0.0143217
0.2920812062239752	-0.00152016
0.08594072173758484	0.0292457
0.32603150281847115	-0.00916771
-0.036497399567466185	-0.0185236
0.0764111602797474	-0.00444869
-0.011947378049710609	0.0576486
0.23425976347563873	0.0104631
0.1178291933778773	-0.0401092
0.19518910914038481	0.0235239
0.3030574354562345	0.00649886
0.06433170445775711	-0.0171641
0.0937039305510969	-0.00305808
0.15619699924482947	0.0311821
0.23147695051064343	-0.0156997
0.27526234972460867	0.00363538
0.23223268826572951	-0.01692
0.07367555846970913	-0.0448172
0.31568836369236625	-0.0472434
0.1670201789520672	0.0259719
0.03378712514387301	0.00112291
0.03204494885943411	-0.0204124
0.33357236795223316	-0.00152637
0.218947293127693	-0.0443624
0.13413486945739636	0.0117396
0.1361421787510517	-0.0489146
0.058759349826361384	-0.0130713
0.14637161485646238	-0.0195273
0.22886008554732587	0.0217362
0.23747171056619806	-0.037526
0.08089440639933125	-0.0168465
0.30472709172968854	-0.00733364
0.11115482085855097	-0.000713728
0.04076896216785365	-0.0189971
0.062259668399001475	0.0257541
0.09704427218177498	-0.00112335
0.2662903881280864	0.00459336
0.24974259901180385	-0.011844
-0.025516329537478764	0.0528684
0.08890432770335481	-0.000555358
0.11207101423529657	0.0189491
0.09362264695836887	0.0339124
0.08157438320905111	0.00503856
0.07552352684076277	-0.0113404
0.19327423483370312	0.00577991
0.286960033998975	-0.00211612
0.15071305873668264	0.00504238
0.05232143759909642	-0.00127376
0.13617880281914865	0.0425087
0.12547398839221902	0.0104749
0.16392412655031505	-0.00919999
0.05631969947504568	-0.0186008
0.08416997934153037	-0.00602704
0.1202643206673882	0.00569522
0.16987026112793616	-0.0124467
0.14750835348606278	-0.0236336
0.27760779026124577	-0.00458233
0.15994267214272773	-0.00364046
0.1817621136757144	-0.00272033
0.20936117268931018	0.063456
0.15928910114139758	-0.00223921
0.1450648423383611	0.0320737
-0.013463651446155023	-0.0394409
0.1270810304385551	0.0159157
0.2526306806499208	-0.0160388
0.0236677196410475	-0.00442019
0.06128788410971826	0.0206124
0.11796768882354101	-0.0235136
0.20752049008448092	0.0163312
0.16787328271290025	-0.019107
0.07665225946668076	-0.0332524
0.25002804798385253	0.0354509
0.13050001890360916	-0.0130277
0.15173628032614805	-0.0111051
0.15394025477593246	-0.0231617
0.016023968422142824	-0.0120755
0.22255844230957536	-0.02016
0.21695014378715277	-0.00112886
0.01796599961530785	0.0223299
0.17321144996146856	0.00968325
0.1494843137769665	-0.0218119
0.3622922473880659	0.0340538
0.11258261562222527	-0.00919802
0.13214833594147837	0.0249997
0.2203680633072267	-0.000239951
0.2332286002017169	0.00211851
0.23205923892946248	-0.0157453
0.25627141452555235	0.0350881
-0.04837834473995416	0.0207787
0.22622805880100164	0.0155593
0.3278665048892506	-0.012516
0.18809890957277953	0.00558455
0.08711836912455025	0.00242889
0.07092365200714731	0.0127172
0.19510306942871433	0.00793654
-0.09541507535949525	-0.00370022
0.23281003161629318	-0.0104712
0.28099160038300336	-0.00390157
0.21733782700862084	0.0205363
0.10485174338795655	0.000757759
0.11280381129576188	0.0229719
0.1965382804923276	-0.00685967
0.27992229779007843	0.013041
0.16164587767840366	-0.00777388
0.08795891052987405	-0.0147391
0.19672555512720596	-0.0207689
0.08193591176638	0.00338575
0.07925833503173317	0.0424196
0.22940137057109022	-0.000356946
0.16621447343867352	0.0164292
0.19734781171654325	0.0263346
0.20008202199294248	-0.00951599
0.07166362419897777	-0.0127791
-0.06273128767321472	0.0275618
0.20756969971496508	0.0309747
0.21173959042716303	0.0228258
0.24918893110702417	-0.000908559
0.17639181927878025	-0.00372105
-0.007977263048535474	-0.0381543
0.020139218721793785	-0.00202979
-0.035594004465143325	-0.00918271
0.1930475121902631	-0.0165348
0.08475553640828921	-0.00594109
0.31584272382476175	-0.0113915
0.14283577216305732	-0.0127914
-0.06317021496724225	-0.0350918
0.07254347004306941	-0.00644344
0.07316762778051607	0.00950223
0.25213895783386353	-0.0101101
0.22410028637903678	0.0188037
0.09256499084599888	0.0059967
0.23681292822509759	0.0278055
0.2622703832291631	-0.00229322
0.1777553326540885	-0.00167844
0.2132471644335739	-0.0338131
0.0953761786443325	0.0445201
0.21128374087524207	0.00630611
0.22662031117719056	-0.0137046
0.1731393456745611	-0.01127
0.09790260967837167	0.0400895
0.08690690564981565	-0.0116845
0.18141518247138358	0.0168103
0.14147704482383944	0.0049058
0.2238452481678526	-0.0390614
0.2048489768879034	0.030219
0.10257316208360635	0.0176907
0.19185928944763758	0.00904173
0.23366935743290376	0.024455
0.16596547711064585	0.0311634
0.08827110605261049	0.00167329
0.18754965382188116	0.0092868
0.13275074532740966	8.56284e-05
0.15514212982030964	-0.0199198
0.2996299701793281	0.0049877
0.0970116593237525	-0.0134845
0.024938917646447754	-0.0341291
0.14956651481622973	-0.0104733
0.1466098088268781	0.00635674
0.0794806921459409	0.00176171
0.108133344908078	0.0105075
0.11415364014658701	-0.044941
0.07776869546179091	0.00244001
0.22411230961684542	-0.0123255
0.11941939996276256	-0.0195947
0.09917798871357661	0.00964498
0.19424763121874183	-0.00590301
-0.008493363409201708	-0.00433708
0.16057944736841312	-0.0317904
0.13381087941905903	0.0370519
0.2489191058978499	-0.00214668
0.1428066122519468	0.0173833
0.1684703816151072	-0.0310025
0.05096477099483807	0.0428266
0.03207802170087276	0.00644838
0.2032687539414238	0.0224172
0.37389536553516234	0.0125122
0.2443387886618582	-0.00874716
0.22398866786189595	-0.0232544
0.07311141158343228	-0.00589935
0.25942176644346593	0.0172002
0.33207646735452506	0.00245011
0.04282875676708917	0.026202
0.22458394756540007	-0.0096765
0.3502914357101263	-0.0293407
0.26812066368972126	-0.00430628
0.16230911245079613	0.0249963
0.25982807402786734	-0.00847938
0.12997914860829657	-0.0138774
0.1369974110817424	-0.00950841
0.24637569116708438	-0.00575523
0.0774715596542106	-0.0195038
0.12021400175333036	0.045294
0.2763720629411605	-0.0204863
0.04816264245641024	0.0252157
0.15584964207107746	0.0118688
0.18315265223852958	0.0228105
0.0678133342347391	0.0259493
0.07861364336173314	-0.0343992
0.1404511938197532	-0.00988417
0.003570822946820074	-0.027309
0.12225860557655935	-0.0169675
0.1375765758721412	0.026086
0.25144395338961506	0.00468327
-0.01821658030654341	-0.000398371
0.2889634359948956	-0.0106132
0.07749905693795067	0.0198164
0.11171617152242565	-0.023933
0.16071247317263107	-0.00417866
0.06929920466304089	-0.000265355
0.14250938917490547	0.0152767
0.054604109089203594	-0.0337607
0.1353537683104745	-0.0137092
0.11668788737161705	0.00679901
0.08344975254889803	-0.0178781
0.2061684837314163	0.0247196
0.25217393941189564	0.0116806
0.17197317635259	0.0268884
0.2562329546140262	0.0163339
0.3548680569784952	-0.0176096
0.21849224658399835	0.0086176
0.22781120738702768	-0.001876
0.3082134863076116	0.0142625
0.29121683268302856	0.00213246
0.1608988815978948	-0.0281034
0.21706135897889695	-0.016513
0.01327940843120485	0.0358723
0.26563960067607667	0.0316013
-0.13948076807087692	0.0207048
0.2858054823302284	-0.0195454
0.1012491947478984	-0.00627374
0.02048169292475428	-0.020832
0.145857601969178	-0.0293347
0.18527192107207577	0.0202462
0.17776617291836277	0.00159268
0.19416005144172271	0.000653659
-0.04824454004444615	-0.0105286
0.19754225329915204	-0.00251733
0.20320214539920461	-0.0109709
0.19584443477438362	-0.0197495
0.27852824255594577	-0.0146761
0.23976404169872917	-0.0118609
0.1443240730420905	-0.0134447
-0.05279097050814816	-0.0172726
0.16596532538149583	0.00392285
0.1441794296420647	0.00230208
0.03766045653863057	0.000302473
0.2872037403940363	0.0206297
0.20407995328201056	0.0013937
0.11599583803590338	-0.000251524
0.13894387754461587	0.00672441
0.19415314800081854	-0.00234365
0.24746301695782624	-0.0110209
0.1650417258632921	-0.00699316
0.042428837866807775	0.0280476
0.10176207428107767	-0.0267868
0.2845392615990209	0.0137767
0.14010926861460354	0.0335841
-0.015587800077842526	0.00952319
0.18639790401214576	-0.0361144
0.2312662473432821	0.0280618
0.1424742425518547	0.00434056
0.18438790073953745	0.0150989
0.14194772769521558	2.00182e-05
0.12502598979090807	0.0114279
0.16363818109506417	0.0148748
0.17175060629093492	-0.0226326
0.00787261373173685	-0.0237649
0.1546676576519961	0.0106831
0.10641552820555096	0.0227541
0.17835787749874846	0.00350483
0.13831081919701968	0.00013151
0.16986039531015393	-0.0159508
0.21882073639225244	0.0193623
0.09334186331133691	0.0302194
0.25342806110580024	0.0128906
0.019002721864298844	0.0127161
0.08122616717083829	-0.00699412
0.29787186617615014	0.00874864
0.1168219826542025	-0.0033759
0.15652615088347194	-0.0148904
0.1648777530118989	0.0195218
0.34319142556386667	-0.0124988
0.0654193851354218	-0.018913
0.16655338892177574	0.0563228
-0.0018349620454333124	0.0193132
0.13250426768310458	-0.0108456
0.18785513948887264	0.0292744
0.121455059658796	-0.0265907
0.0989559728996802	-0.033385
0.09493471002528882	-0.0114163
0.09424913911381363	-0.0342631
0.08770314048886475	0.0278356
0.1387012504430825	0.00711949
0.08314561260999186	0.0108323
0.07324732013119746	0.0183021
0.08451393333725177	-0.0382661
0.17025535293838404	0.0103726
0.2608219251268356	0.0021615
0.13525118109427978	0.0222873
0.17404657471279245	0.0358691
0.1652166646603526	-0.00921374
0.15026365779626366	0.00126713
0.12379645964604527	-0.0314325
0.12886678612973812	0.011229
0.20391896591402286	0.0175094
0.23549850509046333	-0.00477474
0.10515880961677981	0.00788381
0.23698280854195072	0.0273562
0.061207256375297635	-0.00132385
0.14516535985917475	0.0370641
-0.012958106982130627	0.0087745
0.16998890323226934	0.0169392
0.21268059093298958	0.00915101
0.13031366507073494	-0.0106912
0.26373028112338825	-0.00693964
0.15728664286726993	0.0302867
0.207370215091456	-0.0133759
0.1555654845514627	0.00479428
0.15372338933015287	-0.046218
0.2144034299619159	0.00590439
0.2766314337017261	-0.0338379
0.006256103820141021	0.00349194
0.11107461403385756	-0.070954
0.1486286846005011	-0.0414188
0.29473889885011845	-0.00119571
0.136001319885039	0.00420037
0.17202961912946566	0.023229
0.07619365791029473	0.0269424
0.15017324480412944	0.0241158
0.06473717361611525	0.0080441
0.20418762465687662	-0.0149121
0.08832460754677969	0.0164461
0.11888497043342827	-0.0150903
0.13541745247333514	-0.0191712
0.26815413296399265	0.0107785
0.20008250235108632	0.00360355
0.208619799266969	-0.00957604
0.11240771731837405	0.00909652
0.21362214842070862	-0.0431921
0.21011047884154355	-0.00328448
0.1716273969710874	0.0229081
0.1374798361981693	0.00675229
0.23599333307806408	-0.0453078
0.1346883711519246	-0.013232
0.31468837428949803	-0.00153468
0.10724794716562079	0.0651351
0.10952981096392947	0.0136703
0.1255035040321756	0.0112269
0.21903141659986738	0.0354951
0.06335170221251145	0.0100209
0.257328161796236	0.0122755
0.1460183984637075	0.00666615
0.042632359580908184	-0.00846691
0.19070105211488161	0.0173461
0.15160136105532054	-0.0111311
0.15319258784086418	-0.0412988
0.10809701136048659	-0.00837421
0.10610631017077336	-0.0511055
0.12223148383782376	0.0456387
0.08537932099145558	-0.0132353
0.2455732215667564	0.00277402
0.0818895858023651	0.0268205
0.15668395486014777	-0.00411342
0.14986846948654062	-0.0260118
0.07977393066045856	-0.0435292
0.2123143862072977	0.0207892
0.10807218746743119	-0.00945972
0.1367687144091551	0.00700732
0.19537460849973176	-0.0034183
0.16037396175360594	-0.020302
0.22871313138716642	-0.0185194
0.17058570135648296	0.0122438
0.21603382036348587	-0.010271
0.14076399003395818	-0.0222475
0.29675539472355145	0.0194431
0.10151476199955721	-0.0145256
0.24826835344765055	-0.00917697
0.23590646783693958	-0.00717749
0.12725365626801738	0.0277099
-0.0012746761089929392	8.64311e-05
0.17249418055729437	-0.00973925
0.1590518241547764	-0.0193794
0.12088290951638596	-0.00711017
0.18556575660611446	-0.011129
0.17510129322816054	-0.0221198
0.09264166584924677	0.0251997
0.16770985833856605	-0.0226253
0.06992382003754172	0.00331446
0.18147214358133468	0.00212445
0.13247200716358776	-0.000948223
0.11943138019959344	-0.015893
0.17481278181561588	-0.0432119
0.0926513126871274	0.021766
0.2777058826484668	0.0499862
0.013677943094374739	-0.00341834
0.20878318764578038	0.0105045
0.1644920491190802	0.044898
0.15162264178278073	-0.0109808
0.0286814725982886	0.00312801
0.009236909805812632	0.000619702
0.20905206383092326	-0.019346
0.2689130846158882	-0.0128543
0.0942017319065246	0.0234625
0.05856072683194742	-0.0134104
0.115527114065073	0.0164795
0.16875273894828527	-0.0190446
0.22797794756572373	0.00829239
-0.03120726268695646	0.0329249
0.2468310907185545	0.0118706
0.14206695404609643	0.0253721
0.08008968063371961	0.0156703
0.06327894650132238	-0.0378139
0.25258252596421943	-0.0101687
0.1560781512003909	0.0319467
0.29050586194199607	0.00063865
0.2800293513063671	0.014249
0.20204471861206158	0.0098588
0.15909603717961326	0.0323426
0.20970679237256645	-0.0125051
0.23956564359774926	0.0369003
0.1345013451081837	0.0234976
-0.0599727368507585	-0.0267233
0.2391819353758464	0.0022996
0.15002574171084881	0.0472682
0.06962538883044875	-0.0165642
0.04474785525729244	0.0104446
0.25676130395364793	-0.0054451
0.13148668545303566	0.0218547
0.06340044625478243	-0.0158403
0.14189980374258535	0.0127781
0.18210056342098488	-0.00497075
0.09684502293886815	0.00536602
0.20117366110272986	0.0135861
0.3274962427760591	0.00687772
0.1856167085299926	-0.00128599
0.052332352215277274	0.00694209
0.16582754139898578	-0.019949
0.0466102997457887	0.0184191
0.05864850050672329	-0.0111813
0.21440581129412453	0.0193784
0.1892164661157903	0.0318347
0.23220678757814703	-0.0138722
0.2142048272946622	-0.00796548
0.32821303891025494	0.0381011
0.15772038755332665	0.0341373
0.13920188228619934	0.0404278
0.20521930994862195	-0.031588
0.09826749246264689	0.0255378
0.08495547700669677	0.0208042
0.2961921113399615	-0.0200141
0.20915691814917553	0.0205006
0.15393431648832556	-0.0277213
0.1295527619724683	-0.0089603
0.15598831050972312	-0.0383405
0.08078781147613305	0.00469127
0.2683753675755805	-0.0269183
0.17505470412384003	0.0234494
0.13345921842030664	-0.0446285
0.2282323363471177	0.00511906
0.015832356988811795	-0.0259609
0.17538600348602446	0.0121352
0.024509869768544613	-0.0013303
0.1315576391823624	0.0245296
0.20754587140836997	0.00369057
0.2314522292116344	0.00593473
0.20336047883581185	0.0257926
0.23585295361152747	0.0213666
0.17259799564001932	-0.0111578
0.1492830357906946	0.0121335
0.17194727916071226	-0.0063906
0.10107463038283233	0.00470887
0.16178321173953122	-0.0018039
0.19189384271475554	0.0199985
0.10694875540953504	0.0084283
0.13778601019207734	-0.0106774
0.1717144601689391	0.0290324
0.23260763314683613	-0.0550262
0.15063566317479918	0.0284276
0.0776371566563525	0.00667696
0.07132244730230251	-0.0361019
0.20069988942675182	-0.000932674
0.11249988383480844	-0.00997535
0.24347239441736637	0.0252891
0.21979525455674895	-0.00441905
0.06351980704207091	-0.00808839
0.18528560142354214	0.0107003
0.12461649643855116	-0.0322767
0.31753978323243476	-0.000146223
0.12630319524637273	0.0165477
0.22241200533794583	0.0022406
0.18309067818734132	-0.00106086
0.1430785515542753	0.000840769
0.31327199042176734	0.0267351
0.19771518461996623	-0.0234743
0.2207411545454806	0.0237984
0.1217017366553368	-0.00171778
0.08525938369341947	-0.0326593
0.15574957586831464	0.0433234
0.02945210350211298	0.047289
0.21529602091120245	0.0312606
0.24022117031365856	0.0303229
0.11615292246278573	0.0058394
0.22925582453859197	0.0120596
0.2528473331190344	0.0517612
0.14726219246434094	0.0143117
0.0957445643196392	-0.0126761
0.26494184479222266	-0.00928771
0.20074732481618965	-0.00200204
0.23660555798870955	-0.00729792
0.16004897303026175	0.0240469
0.2784959010787506	-0.00700994
0.15982502516183553	0.0109615
0.27792538016795015	-0.0203308
0.09960940279333676	0.0243922
-0.0068883090352251	-0.0208801
0.24294255014902696	-0.0102131
0.1684032880872139	-0.0364079
0.018117405418170435	0.0269705
0.10516890123920668	0.0163842
0.28253437312272744	-0.00186087
0.19553689918237072	-0.0311437
0.15961659242269866	0.037843
0.18022443433146126	0.00186827
0.09828188990720117	-0.0482085
0.16746384560504377	-0.0240412
0.12245972135249994	0.0215793
0.08599378808785563	0.0481093
0.13406343918644514	0.00456457
0.28990508720695807	0.0379798
0.13500935351428267	-0.00401023
0.04575819440097076	-0.0123205
0.2567921684179811	0.00239495
0.05063148557851705	0.0026769
0.21168825043849043	-0.00116699
0.15233159621571926	-0.0120929
0.10756812225071638	-0.00713383
0.2037998151114651	-0.00483142
0.27223027140619754	-0.0110733
0.13621491083257195	-0.0176947
0.20300630007769918	0.0350932
0.09967016562463858	-0.0155344
0.21583848977691245	0.000217394
0.2011071787524471	-0.0342345
0.07264410564250749	0.0079883
0.12525733631471603	0.0270076
0.15899311207846412	0.0188335
0.11616045726567033	0.000824933
0.1266660786852864	-0.00620156
0.1385278604965493	-0.0119001
0.28649392445475375	0.0266696
0.024512448331838712	0.0206915
0.10975022399067268	-0.0437819
0.18054626030354923	-0.00874227
0.328260192851838	-0.00460271
0.31594803556238316	0.00716292
0.09823431776978338	-0.00415058
0.05103275129824412	0.00410186
0.06347417057582241	-0.0242858
0.07596268141665449	0.0149546
0.057978493638717134	0.0104305
0.15766018340710888	-0.0197363
0.21931508681676673	0.0155225
0.13716056759616596	0.0334934
0.20565310604286863	-0.0357233
0.045464415952802394	-0.0023212
0.21615973014699447	0.0364695
0.289483893883487	0.0201981
0.16073134653065843	0.00767517
0.2508313355397573	0.00187213
0.028437054848961453	-0.0407259
0.17829860393448413	0.00298861
0.018478099178074806	0.0417856
0.2616908559895416	0.0127012
0.2520401385205202	0.0309262
0.2521961951543872	-0.00494697
0.10455556800628907	0.017923
0.07186791729091908	0.0147539
0.23563539162315364	-0.00446096
0.2344742243503366	-0.00772581
0.14753887997086784	-0.0209882
0.08336218479899553	0.00218176
0.16963392802615718	-0.00465835
0.16470090419507724	0.0113153
-0.016455799239984286	0.0280781
0.22697966017321397	0.00635437
0.06205001328272256	-0.0390578
0.11976784633990589	-0.0312284
0.29699895324531994	0.0340992
-0.018198816734312968	0.000739417
0.06986107678992957	0.0205662
0.016734559731976385	0.0104894
0.11791298960285819	0.0179798
0.24272134323793162	-0.00505322
0.027233777487421923	0.0398688
0.2687895546965936	0.0194663
0.18428451620252034	0.0242483
0.10702595460658673	-0.00599798
0.02558195823103875	0.00841295
0.1443864309028376	0.000669277
0.07111658708935197	0.00924487
0.09271181344452187	0.0328312
0.22079638097085216	-0.0152456
0.22889543656843003	-0.0298987
0.12952093697424252	0.00139526
0.29799234559302973	-0.0148634
0.06615261315870044	0.0271838
0.08124238824429415	0.0207324
0.09834404269506244	-0.00734428
0.23487302255529882	0.0169477
0.23200996705289284	0.00208178
0.061862242835695073	0.0225017
0.19956565016803757	0.0312693
0.24705158417640993	0.00506849
0.10443575778765687	-0.00629098
0.16208589299783113	-0.0487851
0.07765301068883287	-0.0203334
0.03237984381016947	0.0124987
0.26353245778803513	-0.00774483
0.1270715218389375	-0.0269093
0.21907984953908166	-0.00333437
0.11712764658108925	-0.0147771
0.11967939806027689	-0.0350653
0.27699171767094266	0.015047
0.04172794461937945	0.0131485
0.11329515298224566	-0.0436598
0.21985766584129443	0.00350945
0.1876868209950964	0.0144547
0.32194662905926025	-0.0175566
0.27706637802053796	0.021225
0.01679979274971707	0.00145827
0.24292674324660612	0.000251974
0.2892059276973185	0.00529338
0.09465816418832426	-0.0167817
0.19170327793040867	-0.00667301
0.18171986385976482	-0.00679417
0.3050342630088061	0.0259712
0.19781353811505745	-0.00622796
0.27034480769693564	-0.0106161
0.15684125474098082	0.0129993
0.1508377181558731	0.0339054
0.07660047771416392	-0.0286228
0.21518074435145892	0.0281878
0.20022180572113185	-0.0231155
0.2996017248999624	-0.0202823
0.09880193694504895	-0.031146
0.14299496659190866	-0.0137619
0.2527025842901502	-0.00247529
0.16382846598534703	0.0165642
0.040237485539525476	0.00733776
0.27408128089297323	-0.0139054
0.19711038456886412	0.000437824
0.1705694964508483	0.0206685
0.18331546555792863	-0.027168
0.006117645575959849	-0.00812114
0.10421552842775314	-0.000415382
0.09720080038118739	-0.013158
0.130028527460561	0.00720475
0.03892168676590909	-0.0369618
0.17619358424182843	0.0642116
0.27983061462876474	0.00235445
0.016379242630000585	0.0259012
0.2107322276602444	-0.0351936
0.19024097036075902	-0.00207432
0.15212100928114086	0.0161229
0.08556970340491313	-0.00585813
-0.032002822424157494	0.0292362
0.0016496174478252943	0.0119016
0.16178838847636592	0.010382
0.18006019563527834	-0.014637
0.237737313354075	0.00384809
0.2630701919885413	-0.00942141
0.21836761333480825	0.0347197
0.232013573211245	-0.000886856
0.1154491371274775	0.0119509
0.07897530597491599	0.0189203
0.2079095513421291	-0.00671099
0.041800463686111754	0.00675911
0.24731242603610445	-0.00482049
0.19224984635735454	-0.0014417
0.10898062177109417	-0.0267194
0.13989519614066143	0.0053134
0.18859338277383342	-0.00158583
0.26217903705049295	0.0303193
0.2051914090526428	-0.0259138
0.3033934406219409	0.00870252
0.19129778363672476	-0.018248
0.1851446245198872	-0.00212795
0.06907754290239097	0.00761354
0.14828370905310237	-0.0018773
-0.07329679251829191	0.00691958
0.30697459723714243	0.0310768
0.18199253514942396	-0.0178178
0.21459178774987894	3.63051e-05
0.0819092410230824	-0.00853299
0.22452229009356478	0.0243277
0.1327650385056225	-0.00206992
0.20423201506168887	0.0437638
0.211073725602181	-0.0134081
0.22515502997273568	0.0142436
0.18234032477344123	-0.0270994
0.26096370489666715	-0.0529679
0.24659726440864738	-0.0104471
0.08991848195393712	-0.00234139
0.21198774083455077	0.0355575
0.20281553811972003	0.0361651
0.16443745049296402	-0.0163902
0.07261019618277609	0.0327537
0.24876401773297374	-0.00314359
0.20371756527312285	0.00991439
0.11997240053259034	0.000767394
0.20107995122846092	-0.0126521
0.21879748833986484	-0.00202912
0.40809737955877345	-0.016945
0.3089415573285194	0.000441618
0.20453384752183779	0.014988
0.23953848861621882	0.0175426
0.16398155487192828	-0.0172868
-0.0020885177558385704	0.0124293
0.22850883491173848	0.0312226
0.1950820224071678	0.028125
0.08936834597784854	0.0254103
0.10372377987348416	0.0121666
0.1933938527070142	-0.0101142
0.24689692738559296	0.0064444
0.22444189003681536	-0.00771332
0.17022097194632343	0.00439619
0.32206552188551457	-0.00146756
0.03761843804678625	-0.00419165
0.2549629865384662	-0.0241948
0.09709443539430063	0.0196355
0.35218502985007943	0.0188669
0.09661313749874693	0.0231773
0.3054119031034857	0.0373456
0.17084767243046678	-0.0130374
0.1165255866150654	-0.00283614
0.2636099622460477	-0.00823038
0.1465271621063837	-0.0442649
0.2338978585310195	-0.0302652
0.22146874293023555	0.00847233
0.13905557007652544	0.0214167
0.21223330992933392	0.0239274
0.2463494354066138	-0.00736751
0.21098877887177456	0.00294053
0.196350469085767	0.0281214
0.12903859890633104	-0.000920185
0.1947494524766702	0.0165498
0.13777319022091616	0.0119212
0.1322966431615094	-0.0214645
0.16031211655506422	0.0172608
0.12841460711667227	0.00203492
0.07194046246981681	0.0112535
0.1061547570856351	0.00725145
0.21335948962756568	0.0410708
-0.04370991181438773	0.0173186
0.14063848069530682	0.0324757
0.09269797328285818	-0.0340988
-0.062051455767729545	-0.00126355
0.12168085692788769	-0.00560552
0.0999387887203674	0.0307116
0.13491781109987647	0.026337
0.2131616571550483	0.0256308
0.23966711769317062	0.0225859
0.030500611307199214	0.00709909
-0.027744700248903312	-0.0122986
0.12781933475440752	0.0210291
0.21467590558604555	-0.00886845
0.25764967848892495	-0.0318262
0.1925958935234921	0.00839873
0.0927005710499342	-0.0116577
0.26240987164337515	-0.00801817
0.09404871581623	0.0092963
0.11217022260605453	0.0169492
0.13296890550225146	-0.0239302
0.17995035763139777	0.00636403
0.27782721750873796	-0.00141061
0.19014474222712754	0.0224471
-0.005826340760553496	0.0152287
0.19761985036703467	0.00186673
0.32164641341843325	0.0405955
0.21731528193084557	0.0147155
0.22710762489340475	0.0336941
0.1806404661157815	-0.0291634
0.1656584337302861	-0.00156276
0.23007111848164868	0.0287812
0.14863780523290396	-0.0409233
0.1517610832949573	-0.00946686
0.10126639567059685	-0.0469949
0.1584095012311551	-0.00956789
0.1346346344258228	0.00683914
0.08957575409933542	-0.031548
0.26748960365810065	-0.0125398
0.1345674137635799	0.000101794
0.20944702508637644	-0.0045379
0.05957314514881903	0.0192423
0.2119706092484362	0.0111731
0.13845103476721773	0.00185197
0.09558064917029394	-0.0154442
0.2737686396685061	0.0275354
0.028019205919840504	-0.00666149
0.247388967030889	-0.0140003
0.05024082063360517	-0.029995
0.2993264246213964	0.0136439
-0.014760253676855213	-0.00649981
0.05233095810355986	0.0217628
0.06745409500602415	0.0327324
0.10425119601764878	0.0157936
0.17233752593560275	-0.0210839
0.10196019641532214	-0.00435249
0.0480235501749053	9.39125e-05
0.07691853322339602	0.0147074
0.1802471900636471	-0.0526584
0.20550858338640227	-0.0319214
0.052693074190265775	0.0161316
0.1252155721735385	-0.0169268
0.1980734084142288	-0.0143585
0.06593713878102984	-0.0497355
0.04587092445946777	0.00216522
0.12527450077331775	-0.0293767
0.1805077718033552	0.0091099
0.11235469198418326	-0.00864697
-0.06651338058618068	-0.00202844
0.1059943069580105	-0.0144053
0.12907508421421987	0.00948004
0.07272036053462569	-0.0352862
0.02354615898051704	-0.00471588
0.2695349485389687	-0.00178604
0.07223123072880189	0.0171423
0.21499386092780082	-0.000206793
0.2392709240937221	0.0137945
0.09686259392210346	0.00681225
0.15984538395862885	-0.0307915
0.08624034218155367	-0.0565171
0.15963912018091303	0.00210751
0.025990938187475856	-0.0473468
0.23723906742109988	-0.0198408
0.26937381820942846	0.00618745
0.12057569261269306	-0.00937878
0.1676679134301818	0.0189564
0.34648706900524145	0.00271881
0.1807583327654895	-0.009611
0.1884682137787314	0.00607984
0.07487497865544897	0.0264437
0.017286977214718738	-0.0138807
0.10255832263286915	0.006864
0.08962385858681032	0.00238036
0.09136144642848078	0.0290164
0.2305360502878891	-0.0252042
0.17658764914287353	0.0131407
0.30686975000624994	-0.0136055
0.13620071776302756	0.0182429
0.25235333177099517	0.0126187
0.18394751410387822	0.026527
0.08501376385905741	-0.0133259
0.27375614490225114	0.0212029
0.09034064352668893	0.0210704
0.15854836421054552	-0.0566546
0.18659110900602568	0.012485
0.302523169845933	0.0587518
0.12575397600896965	-0.0226127
0.198600414145544	0.012391
0.08055041704433637	-0.00536318
0.07144669892355816	0.0257922
0.19536887248834753	0.0403133
0.18245486151626877	0.0097705
0.17957399483096473	-0.0255325
0.35421756649345143	0.0225278
0.24006388169006984	0.0192291
0.13925260647473228	-0.0119515
0.3169640235910848	0.0254154
0.16937869077583456	-0.0242563
0.25812598972547224	0.014022
0.08368408938134125	-0.0361563
0.2095986313899484	-0.0105595
-0.027181040527296953	-0.0224403
0.1680817101306957	-0.0222874
0.0687478114929134	-0.036276
0.16746783674544852	0.025032
0.24101406706454423	-0.0199167
0.0751095860932007	-0.00875937
0.11001249459224179	0.0208725
0.21833781061133348	-0.0527544
0.1100141193474447	0.00374942
0.18203755462219226	-0.0310548
0.00875497200695337	-0.0187265
0.16024042892184734	0.0309929
0.09081049250313637	-0.00408612
0.2619687346612547	1.24573e-05
0.212360131011227	-0.0166356
0.24744894597942801	0.0227365
0.16924776030674354	-0.020725
0.21890395918319588	-0.0207779
0.21781588492424456	0.0245609
0.26665836835185164	0.0147441
0.016040285274868078	0.0112553
0.2955081167055959	-0.00451243
0.14877109337851965	0.0358982
0.2021286950652886	0.0296395
0.2007815883647715	-0.0284378
0.11317488772450271	-0.00943557
0.09335406198086921	0.0273736
0.290146736091074	-0.011432
0.2459875392420354	-0.00852486
0.20252952741351735	-0.0256996
0.13775671005493118	0.00341154
0.14825146002144338	0.0194824
0.3673228536859399	-0.00535861
0.17334031677385184	-0.00328532
0.13171186763939136	0.00791871
0.17609971744477315	-0.00388587
0.05119652147071995	0.0134076
0.1934339571772433	0.0151213
0.10069943039671414	0.00589503
0.26505027819354127	-0.0185751
0.3351223544648487	0.0311448
0.09559164165198783	-0.0357111
0.11340690753237836	0.0153128
0.19010035583717913	-0.00274546
0.10273350733903801	-0.0100884
0.1591521286169024	0.0211975
0.30379636359206735	-0.0304586
0.21783749094608088	-0.0123966
0.12060754177940398	-0.00661868
0.2419063493838274	0.0235486
0.0031645947931844133	0.0107445
0.056523665180026286	0.0168327
0.2599772514207552	-0.0104226
0.26210541776326	0.0266123
0.28168623237496526	-0.0202318
0.042690457128052	-0.00992816
0.17502125125595944	0.00189347
0.23808910629469365	-0.0028656
0.29758142902451457	0.0156683
0.09435653610084985	-0.0180486
0.2318082177897089	-0.0137573
-0.0221705181733245	-0.0144738
0.17548686595446797	0.0523567
0.26671251365958193	0.0277176
0.17013268102638734	0.0106026
0.20988803251686372	-0.0125622
0.26703209869267786	0.0239503
0.11064184535240364	0.0106002
0.18840870242244714	0.00331278
0.10187122016966034	0.00622857
0.09366956317537917	-0.000648538
-0.023491279154012484	0.0217541
0.1112091635361585	0.00769621
0.15124852524615817	-0.0264952
0.13564198673757746	-0.0134772
0.30423645152474676	-0.010413
0.1614319338946188	-0.00138542
0.25411304895707576	0.0129907
0.09499800618209737	-0.0229394
0.40596825833088074	0.00232906
0.1316329842463921	-0.0117744
0.3323185932678699	0.0187858
0.16855348074138143	-0.0153903
0.1238027794459688	-0.0370109
-0.005622979224551181	0.0278916
0.18273017165201144	0.00621952
0.08872632883378297	0.00671363
0.2694913412605599	-0.0238564
0.2927203945354849	0.0265536
0.07164051449951057	0.00224616
0.10865832860015291	-0.00827135
0.15731076880115966	0.0456716
0.11366041446656093	-0.00681485
0.34979279278464354	0.00813824
0.19163518726207418	0.0380197
0.3154838749510511	-0.0455585
0.14037449622624174	-0.00524315
0.06425593825298066	-0.0472038
0.23875947565434702	0.0149277
0.15495572093068347	-0.0167907
0.008596896809236719	0.0109768
0.22747310807193366	-0.0158615
0.1618801427631561	0.00438542
0.27684040061911863	-0.0317809
0.29794121781197946	-0.0119318
0.17506129678497323	0.00187291
0.2878171724285394	0.0226499
0.11435962706662418	0.0539674
0.09826938880249304	-0.0133648
0.10806835444416997	-0.00410733
0.2039601966399589	0.00895119
0.1625569100784852	-0.0210211
0.02023528359920326	0.0222418
0.06400732687994702	-0.0265815
0.17534482664551693	0.0451704
0.2569284541847203	-0.0323995
0.05441500015631947	-0.0322905
0.32842928846306096	-0.0432779
0.1887658962080574	-0.00555824
0.2974968590064824	0.0139444
0.1814700517459219	-0.00529439
0.09213690189413186	0.00683894
0.12599475516100714	-0.00149186
0.13650787352105562	0.0261035
0.13270558173573907	0.0139444
0.2273978258221202	0.0258563
0.09601830428794977	-0.0236789
0.26606468936935973	0.010338
0.07325549743800289	-0.00728629
-0.009715184395170419	-0.0110813
0.15598081673609498	0.0219313
0.2274141139980585	-0.0197828
0.21019164480597458	-0.026703
0.06895022280554908	-0.0199671
0.1703683323695839	-0.0184375
0.07469332171204653	0.013228
0.28093777907075335	0.00630017
0.11916427473766712	0.00169669
0.25260558494967944	-0.0199968
0.2982949703259491	-0.0289758
0.042533631840047416	0.00501104
0.23207793602957963	0.0246469
0.19421255088981326	0.0112513
-0.004588565922991025	0.0204325
0.18847777124549028	-0.00688061
0.13545532179291248	-0.0189035
0.17687238266475164	-0.0047483
0.1720917120473272	0.0458074
0.21533202253190992	0.0109739
0.16791390874883624	0.017983
0.03180561259028148	0.0218618
0.17119339994511715	-0.0269046
0.09816348610757245	-0.0389161
0.2891287762519158	-0.0449862
0.16107313956327604	-0.0451163
0.0707223059995207	-0.00534944
0.25988130169766815	-0.0336807
0.0276813177270327	-0.0475762
0.022572202307530997	-0.00641627
0.16035601208832795	0.0142661
0.06651709294635573	-0.00424706
0.3442487901092163	-0.0069734
0.09656975487307878	-0.0225307
0.21201098638744684	0.00932138
0.30916099305947975	0.00160395
0.12683455102158248	0.0156869
-0.011850652785113382	-0.00879329
0.17251750737523203	0.00165665
0.11152043688715353	-0.0126696
0.07846861815978545	-0.0195557
0.09689058412219871	-0.0321093
0.3412100710479962	0.0404702
0.19377016642164813	-0.032374
0.18174684467759436	-0.0123008
0.2390079338646951	-0.0295084
0.21837279861012923	0.00751794
0.08124445760827397	-0.0294228
0.17337076376746594	0.024553
0.16060702271773541	0.0194329
0.16008689295588785	0.0215844
0.2075437556905834	0.0125152
0.1369415601757489	-0.000519304
0.21382242552841846	0.0125282
0.1938384517747168	-0.037614
0.1938789589775936	-9.38604e-06
0.15857033384502206	0.00744791
0.37090192186016	-0.0290831
0.16917645236256063	0.00246038
0.2492781691459971	0.0012751
0.03475059208238201	-0.0295727
0.22055645608344882	0.0117142
0.08175833960318164	0.00984989
0.0886979302126136	-0.0650024
0.0839201673834182	0.0424601
0.2125906835009083	-0.0333463
0.18260686483276029	-0.00235144
0.08610380009476505	-0.00408491
0.16070264459588035	-0.0211752
0.050537235974498815	0.00514218
0.11230586154012678	0.0106269
0.19073614144292023	-0.00614247
0.06738544384841083	-0.0130667
0.04377236711916533	0.0061841
0.25690818207365745	0.0100787
0.10001067665909057	-0.0220748
0.20009485608129812	0.0194511
0.03684952549601414	0.0331664
0.17651907067809153	0.024035
0.1725953039469008	0.00608787
0.1399439253187301	-0.0216541
0.03243115556414369	-0.0138611
0.1579283057704272	0.00884567
0.3164414168926468	-0.000697136
0.03782153646089883	-0.0446605
0.23159597049449257	-0.0316045
0.1301582085267348	-0.0308566
0.19255784600101314	-0.0185606
0.3564710909898874	0.0170329
0.29316455226751187	0.0240652
0.17772401425044496	-0.00741419
0.10232223522551287	0.00713989
0.225611929619011	-0.024706
-0.0663766382334183	0.00597552
0.13342509460899735	0.0164776
0.15370348405026482	-0.0404516
0.2377152291928647	0.0150382
0.1577291853612624	0.00314994
0.20742641132856166	0.00486538
0.20133790399586277	0.0199555
0.20716433014696378	-0.0257191
0.10642255914927114	-0.017755
0.10723537812611976	-0.0130306
0.027347642049817246	0.0204009
0.34087815508251496	0.0184308
0.17422717686760805	0.0127806
0.17270969729320915	0.00263374
0.1486906699350184	0.0174846
0.1834863431508906	-0.00684191
0.3561777781015314	0.0337432
0.28263277632646855	0.0287085
0.09027784624725335	0.00598019
0.11894632354777494	-0.0017865
0.1900292903206193	-0.0222578
0.17122262736685973	0.0154702
0.2052593778540249	0.0142616
0.05830679920235474	-0.00314744
0.19423285112201108	0.00643068
0.24620988753444728	-0.0315764
0.29903219029482364	0.00475495
0.040685712134866325	-0.0177357
0.1580621353771158	-0.00791781
-0.0944784638407014	-0.00398414
0.13828541900928443	0.00113629
0.19930047925325534	-0.019427
0.3159580514351647	0.0364669
0.2072704776146664	0.0240672
0.27598607501427674	0.0112816
0.1820719254424177	0.0408824
0.013892761965828832	-0.0132517
0.3497030282654724	0.0469937
0.14642452345288848	0.0197121
0.18041125203631075	0.0192314
0.19630352341376672	-0.00375083
0.2577597433832245	0.00262382
0.21632274899429527	0.00144719
0.05807308954563762	0.000716223
0.2363635526396494	-0.00439121
0.1969907920663129	0.00645429
0.15544076909504528	-0.0175113
0.15765028564336805	0.0267613
0.3059058287764717	-0.0326117
0.1926599468584972	-0.0412578
0.10402541006796982	-0.0165967
0.11843641935919826	-0.0352676
-0.014790739751048887	-0.0126165
0.15492510585068955	0.00760792
0.15727295357672383	-0.023028
0.05942357666310152	0.00363847
0.18135080401053605	0.00596542
0.24575716138196113	-0.0390074
0.17712852172061283	0.0134757
0.2089729090005077	0.0182247
0.15254660500353753	-0.0162632
0.2318069434686105	0.0284141
0.17873286062695087	-0.0222684
0.13967830875012976	-0.0291688
0.22674440627419806	-0.0191876
0.2667722631017892	0.0126802
0.206965222925554	0.0370739
0.12001747408491134	-0.026814
0.08923272647245044	-0.0111129
0.17385867293160853	0.0295817
0.1971383601161551	-0.0194224
-0.008352005702123156	-0.0138893
0.18963835732506926	-0.015618
0.22829875022769344	-0.0174452
0.2351483872617056	0.0255311
0.217182830633022	0.0213394
0.17669964879062605	-0.00634306
0.09894867796379286	0.0101415
0.16712461375184381	0.0342404
0.1505514696558692	-0.00422951
0.16025498273122363	0.0325901
0.27729645836836014	-0.0208063
0.08379068717521752	-0.0224885
0.09226710142595625	0.00536389
0.22114260142934639	-0.0163393
0.29796460326292123	0.00188631
0.042078696268770185	0.00497464
0.2007103731430274	0.0404931
0.2947945000468456	-0.00398776
0.09668696915617632	-0.0222217
0.16510404415637825	-0.0102591
0.17730621727114732	0.0292563
0.2376897850492243	0.0017812
0.1575306007833652	0.0122385
0.06288529854171676	-0.00470722
0.20130014879724964	0.0230312
0.1740465013165549	-0.0010916
0.3250041899360613	-0.0232805
0.10485445406676842	-0.0266999
0.07131979607354141	-0.0549246
0.11098513562388482	-0.00976256
0.19362228769308445	0.00719531
0.09043323304535349	0.0210261
0.14721347564809178	0.0136992
0.08373013552069605	0.0148508
-0.03418232999325805	0.0215662
-0.01516683202766491	0.0182306
0.17654436251684502	-0.00834285
0.1215550847345219	0.0393837
0.17721363643261717	-0.0209697
0.2030805547740871	0.0119146
0.1585527735111459	0.0209068
0.2163182518751335	-0.0281468
0.23561769492030835	-0.0129006
0.17603766817478753	0.00943692
0.14790534613892822	-0.0289143
0.14102847201674654	-0.0145051
0.07613105573788884	0.0017715
0.2319769457684967	0.0438808
0.20951346789584274	0.0256615
0.10917234408682111	-0.0271768
0.19526449154684727	0.0183782
0.20496879661011982	-0.0144313
0.27432102228749183	-0.0402081
-0.019283353034141568	-0.0368937
0.35212982854023156	0.0216361
0.20521160200291255	-0.00594351
0.17156087969743375	0.00412884
0.12679524941015552	-0.00372377
0.14349868755383685	0.0204129
0.22960517760055632	-0.0113108
0.10061523528519714	-0.0567374
0.002101903178876658	-0.0265701
0.3064396696935585	-0.0172533
0.12534733043270707	-0.0101224
0.2562427619649304	0.00134859
0.37946748051979867	-0.00562179
0.11295497450697582	0.0036029
0.28893098702187436	-0.00993634
0.1121287938601507	0.00724292
0.24220628320147816	-0.0054312
0.158785392461869	-0.0338361
0.025830682639195527	-0.029889
0.02391435890438372	-0.00915125
0.20201730137037438	0.0181627
0.14779900173327842	-0.0119659
0.018796060025062435	0.0096482
0.2524920721608906	-0.0285154
0.16155919309974365	-0.0264686
0.14743135980602962	-0.00303113
0.25480823869478303	0.0177677
0.09440249937858206	0.0091455
0.052953513343344194	-0.00143247
0.13083795860944408	-0.00173645
0.2543559293180644	0.0134427
0.19938718765970578	-0.00116847
0.23845406620853904	0.00453398
0.10143041831991312	-0.00944276
0.2163184316026419	0.00769474
0.10412249166714362	-0.0311623
0.1379052746198724	-0.0505819
0.2660926923136165	0.0173725
0.022397593270607117	0.0111908
0.15236545769045648	0.00814808
0.11218826611810581	0.00836067
0.13678960784504257	-0.019235
0.19440721952820167	-0.00832245
0.06290454004722827	0.00872551
0.19642729164476352	0.0153609
0.2554141224800922	0.0628577
0.052991864098023624	0.0190131
0.1312324961329659	0.0164805
0.21585610677026348	-0.0195149
0.0043460064707057005	-0.0255879
0.11561421706649622	-0.0252049
0.12823862839798073	0.0185133
0.2619760926662726	0.00186588
0.26019097081020576	-0.0426046
0.12620520713462455	0.0110437
0.24617911064688022	0.0135869
0.18047326931857097	-0.0354903
0.21103486483522935	-0.0143379
0.04138832590646928	0.00951682
0.21043452300863033	-0.0128587
0.24599315520948836	0.0475785
0.1644869962778541	-0.0166907
0.1349442952911889	-0.00680657
0.2771940814095153	-0.0349202
0.05197197217647531	-0.00894941
0.06773618525629159	-0.00357746
0.27569690079194187	-0.0172424
0.37077187865827327	-0.0120933
0.12253528928107024	-0.00610963
0.14235098024009796	0.017877
0.18698675557352357	0.0154524
0.29758772702658637	-0.0151553
0.2892824884870764	0.0113235
0.22246078826080803	-0.00421023
0.23065096630876278	0.0142969
0.27856946344124955	0.0525159
0.13920959411346695	-0.0350628
0.0290296323825869	-0.025168
0.16663920429128798	-0.0151552
0.11744398027516097	0.00352398
0.06707106562182448	-0.0181367
0.14198712434015706	-0.00402792
0.27048808312487327	0.00914013
0.1441974810967709	-0.027116
0.18613070058156925	-0.00492807
0.06625329673698054	0.00842343
0.0755617974739247	0.0316389
0.24615531394113166	0.0490432
0.08568701006979129	0.0114272
0.315057325147955	-0.00291483
0.1003810918172158	0.0165861
0.19667060334299646	-0.0203145
0.20395035866827382	0.0110817
0.04135345766140086	-0.0202419
0.12161173181019437	0.0166528
0.05520087602133478	-0.00315105
0.061107907962305766	0.0104405
0.2831400274672749	0.0214646
0.04465012364645918	0.0492445
0.22221981129738183	0.0208671
0.2395760264292531	-0.0164366
0.01436800026353206	0.0246649
0.1675657853489582	0.00807818
0.0430843861309417	-0.00334115
0.3238297571652236	0.0100529
0.06814396338569847	-0.0147745
0.11010822900555267	-0.000877694
0.21801475644367194	-0.00383442
0.09824340884146106	8.42e-05
0.1450929913484313	-0.00766798
0.2008854755214072	-0.0484811
-0.05950859985568194	0.00131256
-0.057752873488347525	-0.0144774
0.04665511704157825	0.0120967
0.17774149481469723	-0.0392133
0.06960811310683787	0.00423262
0.2313415696090447	-0.0271346
0.16888097696043414	-0.00831953
0.2601326150505674	-0.000985427
0.12658031796428454	0.0330627
0.2354767818558642	-0.00579397
0.1190608759479496	0.00778653
0.07310377378525096	-0.0191375
0.09605738329160575	0.026261
0.22919741690417172	-0.0173798
0.19180941262094325	-0.0118494
0.10409823712872529	-0.00718317
0.27337057405878035	-0.00378063
0.16408121255065408	0.00775854
0.23665410646720456	-0.0244581
0.23812849500859384	0.0300301
0.27923414006376424	0.00323534
0.19337861255474162	-0.0146367
0.10618259158073505	0.00944785
0.32613049644844516	0.0335223
0.11711859399686321	-0.0486609
0.14733118793138453	-0.00119739
-0.01894280065098063	-0.00285193
0.2370238410186172	-0.00646239
0.1865852301212542	0.0324335
0.3109237906523463	0.0121408
0.3503681575281228	0.0258616
0.07757758999017719	-0.0481174
0.2850323050725232	-0.0107282
0.0834884976526346	-0.0240854
0.2489000719901566	-0.0539035
0.27482571969493397	-0.0131766
0.21710122433767123	-0.00111756
0.12007145615678613	-0.0406995
0.34650975188934996	0.0139003
0.21708613103371718	-0.00843584
0.26880415664741825	-0.0251781
-0.03795805072797165	0.00280376
0.13502703267250177	-0.0285708
0.13671768089516528	6.91435e-05
0.17063155176927236	0.0114466
0.18505794575820625	0.0377373
0.26964200435418256	-0.00289061
0.11262698866121124	-0.0117238
0.11380690635464176	0.000857459
0.16734245004963733	0.0462319
0.07075718399371848	-0.0211962
0.06425479765575813	-0.0190211
0.14567749289128848	-0.00616505
0.3028710769945936	-0.00669785
0.09431394314798222	0.00071839
0.07904989570742012	-0.0182448
0.1710174070156617	-0.000842171
0.14244790508529506	0.0283821
0.11380975596055584	0.00501146
0.225426088252429	-0.0215636
0.04567912340154133	-0.00127118
0.2635995690941125	0.0259996
0.06390881858448315	-0.0083205
0.2741495062071327	-0.0256373
0.22342872735222521	-0.0150877
0.16882041073848533	-0.00723585
0.12187217199339809	0.00420578
0.09712445285045497	0.0051304
0.21779833266291007	0.0204565
0.22758247595675987	-0.0076563
0.19148476933379902	-0.0184112
0.1298998763013426	0.0282727
0.19117432865102693	-0.0167765
-0.011217998730297352	0.000923295
0.07117972087575268	0.0247273
0.149525094767021	-0.00682703
-0.02306764104207913	0.0486681
0.0032055571563745803	-0.0335471
0.09618472883151687	-0.0189956
0.19925064425465713	0.0093327
0.21278195349490833	0.0177377
0.2299129105155333	-0.039968
0.2249051789210715	0.00287102
0.06279622769827677	0.012381
-0.0022298068794927733	-0.0114887
0.1496477892076204	-0.0115847
0.14351539266020516	-0.0131725
0.22423602361406778	0.0220998
0.1222010812171661	-0.0259555
0.11188763709762331	0.0547246
0.20678649560278067	0.03325
0.10821027704595851	0.010096
0.08303431994018466	0.00887636
0.3033104703831022	0.0165452
0.10420340874485685	-0.0160788
0.19689086854550222	-0.0176557
0.25159607105184895	-0.00305628
0.18578833051966578	-0.00942543
0.08820609396486369	0.0342341
0.044305975165537685	-0.00877036
0.15824089605022537	0.00413099
0.19103456072316385	-0.00802157
0.19518166457471245	-0.0105944
0.16623413382349328	0.0144016
0.3103575299392884	-0.0259287
0.07840528850915346	-0.00222294
0.013928087121402892	0.0348187
0.26631736305716297	-0.0122302
0.15897943884453697	-0.000290039
0.14687378281175145	0.00973487
0.1946518471567475	0.0142358
0.16301026204446992	-0.0276993
0.2619825012826709	0.0110585
0.13555139518189982	-0.00193194
0.38749086336030564	-0.0155641
0.19528968458626678	-0.0175128
0.1579053201319082	-0.00246389
0.027453270250110923	-0.0106418
0.10083752153194137	0.0243932
0.12285058939882092	0.0205439
0.07537596002114631	-0.0337871
0.038718062758070125	-0.0167355
0.09652560360640441	0.00814766
-0.018634827473664194	0.00297269
0.11682502606707279	0.00415575
0.025804821699528593	-0.0169246
0.03665806105294567	-0.0204158
0.274181629582038	0.0132358
0.15102542692442666	-0.0121806
0.24671109472935426	0.0252401
0.13527252654573535	0.00347899
0.16309334357750277	0.0256378
0.06020807255805366	0.00202288
0.0647233137794435	-0.0289115
0.263639348171374	0.00264641
0.14097169713460547	0.0501086
0.006755057891955034	0.000245024
0.1588089659231122	0.0309528
0.3369853843277702	-0.000884061
0.27796160919054425	0.00397568
0.30680828522653797	-0.0163338
0.10557945121200751	0.00167755
-0.013585895287270364	-0.0180796
0.1917982170135932	0.00650263
0.20464675754376985	0.0359127
0.0904056398475987	-0.0177684
0.14573632656131968	0.00715841
0.30171471288063983	0.0299648
0.3367834062647233	-2.59317e-05
0.31350015023214584	-0.0104463
0.05104883928903327	-0.00243426
0.22954362721875884	0.0053149
0.09277687126552579	0.0206416
0.14883515826133412	0.0104615
0.10813003637171711	0.0132567
0.3423652596882961	0.00198183
0.23560286881891526	-0.00730488
0.1737262941994503	0.000374103
0.18617879750811261	0.0220549
0.10776627715243445	0.00735731
0.2109400167733497	-0.0359931
0.08570729408951847	0.0253637
0.1882136459686954	-0.00470086
0.11500321985672149	0.000735363
-0.004750554305913693	-0.0142853
0.22468541969950578	-0.00282951
0.24919145400255907	-0.0258214
0.1557981635466726	-0.00360624
0.24927754427693458	0.0115315
0.08814701489605431	-0.0158807
0.27295486134917957	-0.00668504
0.14301093882848614	-0.0133848
0.2501512735412789	0.0474817
0.023956688933553027	-0.000212508
0.16115387901775688	0.00122873
0.11011585829069956	0.00215383
0.2983085648273044	0.0130254
0.20932031702769477	-0.0259914
0.021222965831031396	-0.0600237
-0.06728132696283602	0.0165686
0.3091714350647469	-0.0259464
0.06043086224912622	-0.0083825
0.1800768547675672	-0.00911403
0.10747832840431537	0.00763048
0.28824816338338827	0.0196624
0.1840675469015767	-0.0154031
0.18474333023649792	-0.0454922
0.19807317198325594	0.00376395
-0.007760478438502053	-0.0261319
0.16501505444523942	-0.00956706
0.0054601619270165085	-0.0340495
0.1832858797588607	0.020913
0.193691541313946	0.0158413
0.03641419314059049	-0.0154656
0.09317499846586483	-0.0115055
0.16878798331103806	0.00270699
0.11041589194414916	-0.029597
0.17378594039280867	0.0467826
0.1259030285972649	0.00330589
0.17543988313246525	-0.00512349
0.19379002358600236	0.00242794
0.10568268261645072	-0.0403646
0.2724914906266892	0.0390347
0.12743479843773975	0.0213406
0.1671445812782545	0.00637049
0.25852109899883474	-0.00291115
0.24510572103675968	0.00109871
0.12925980189331496	0.02028
0.1239751579873609	-0.055855
0.11887335008461353	0.0170978
0.18505495999402213	-0.00670944
0.09268032778494152	0.0359388
0.17513996961417022	-0.0321528
0.17365385362349453	0.0113039
0.09495546315686408	0.0460099
0.27858162710453865	-0.0116904
0.09389796997056309	-0.0126281
0.00864226527310132	-0.0197718
0.26319649239466075	0.0463318
0.17205834983440502	0.0123332
0.15328994811984595	0.0186808
0.11113498624771294	0.0214345
0.08335455030684599	-0.00487123
0.1513671795974717	-0.00634613
0.1366487185416827	-0.00259429
0.10679157577747754	0.0191426
0.26773552523768823	-0.0106468
0.06019832322746184	0.0347091
0.10673775840823395	-0.000577398
0.0330080227592148	-0.0234285
0.18186345275448398	0.00319754
0.16073565188294153	0.0117027
0.20930144692228042	-0.0395059
0.3572894948549635	0.0173677
0.2663993201438859	-0.030845
0.025073394644011867	0.00449716
0.04899812911713992	0.00225166
0.20465858811086324	-0.0327963
0.2533337792078933	0.044665
0.03331965732534878	0.00658759
0.3184084733918477	0.0132821
0.27706887081447645	0.0043982
0.13663610749345936	-0.0225723
0.013726149853720311	0.0281437
0.2503283288690275	0.00565991
0.19152382166449786	0.0418692
0.04016347353407656	0.00203973
0.2662495121507491	0.0207423
0.12391636696023754	-0.00902417
0.17863694171792266	0.00375624
0.2730462922456729	0.0229751
0.29813861401092123	-0.0104718
0.029343465636936756	-0.0188429
0.3402340409907223	-0.0218783
0.04231126656836402	-0.0417487
0.08448590065601758	-9.8567e-06
0.07977931964692705	-0.0480602
0.15985486370071086	-0.00815194
0.12575561257403517	0.0358206
0.26856884520142715	0.0372606
0.08091221288465265	-0.00890485
0.12349363497423743	0.0003304
0.21318520000925475	0.00392701
0.1194460241736634	-0.01647
0.03438722685187728	0.0231947
0.2270855531337622	-0.00265566
0.23358137448887348	-0.0043461
0.23959110057082728	-0.0046951
0.32893800446285437	-0.0176434
0.1154841516204357	-0.00171377
0.2533819015407815	-0.0253843
0.219557550821066	0.0186162
0.16406858448059994	-0.030593
0.13517532845217053	0.00705499
0.12320508661546561	0.0305877
0.14906988163519364	0.00937742
0.105904804211097	-0.0180878
0.32716577691741733	0.036407
0.22619972330874638	-0.0154874
0.23135792252508725	-0.0169127
0.0898119538093595	-0.0336533
0.19350537327882117	-0.0404091
0.30111964939834845	-0.0279565
0.19948175948566457	0.0357966
0.02107082212593729	-0.0123497
0.12503702246865478	0.0057316
0.22138744806461969	0.00691094
0.08888180014676304	-0.0331953
0.10980397709910786	0.00850254
0.11308410642687872	-0.000298261
0.19022901450711657	-0.00529782
0.29479256953147265	0.0385099
0.25777748290016467	0.000448589
0.2509189391729752	0.0219662
0.18434703779739461	-0.00558569
0.08169888898796697	-0.0141849
0.18841705797252997	0.0043412
0.26692870834424737	0.00722619
0.0029634256663765277	-0.0152127
0.31938149676651456	-0.00126503
0.1339291438309769	-0.0110475
0.11472933754759325	-0.0585087
-0.022663542243332533	0.00205701
0.10153915792276309	0.016857
0.17486798478410293	0.0440179
0.09609447323603403	0.0204793
0.2918144417986739	-0.0109331
0.03412558182041064	-0.00191751
0.11935029896590722	-0.0147906
0.1044951898400447	-0.0095402
0.13015944448179523	-0.00575301
0.2795435912631356	-0.0312178
0.14218703510551498	-0.0301439
0.08527351418674792	-0.053742
0.11405299089586789	0.0209659
0.2812033750562763	-0.0487082
0.08436130201081797	-0.0108873
0.08410770505040344	-0.0138939
0.1406749597398504	-0.0217208
0.16949561695243284	0.00622355
0.10483766222749939	0.00692171
0.04966089825828252	0.05348
0.1876162642723217	-0.00191459
0.2721864425755373	-0.0261596
0.15658570847067024	0.01572
0.09998519544337324	0.0420212
0.23565619085224096	-0.0278838
0.07864311665329544	-0.0373842
0.03256477171598225	-0.00748844
0.1768777258596658	0.00578287
0.2043691482600195	-0.0167718
0.16122726332397444	0.00779816
0.177930693157637	-0.0126158
0.18428034470800922	-0.00208948
0.16083986143650394	0.00820437
0.159844540956745	0.0158611
0.1898997192138363	-0.000518016
0.09628425509463048	-0.0341952
0.2346202676573465	0.00385588
0.2180688824542817	-0.00223831
0.16434160715754917	-0.0206755
0.14263514943159775	-0.000664418
0.2761776723467576	0.0106915
0.32362237212596295	0.0142645
0.13585029675108953	-0.00126735
0.09277712043611654	-0.0278067
0.1816311348877828	0.00579928
0.1905582208129641	0.0166273
0.16575606772997342	0.00210085
0.12762376389595811	-0.0284691
0.1533303494513701	-0.030796
0.12677766310882668	-0.0219692
0.23973933282703075	0.0547938
0.1949078315386222	-0.0644794
0.39128934430992657	-0.00990742
0.15390367756389248	-0.00462563
0.12049342319595863	-0.0141709
0.19372738589303043	-0.0278521
0.16269962701042986	0.00746559
0.24008326991315923	-0.0272212
0.14579132277036205	-0.0231129
0.23191525974434932	0.00542975
0.1565600358177416	-0.00401827
0.33931681371432604	-0.00796697
0.23936335512396614	0.0183058
0.09623488170095917	-0.000218248
0.1638502923821918	-0.00472407
0.15391858317700602	-0.0375856
0.31928936019533966	-0.0103134
0.1021894474162363	-0.0108177
0.23043880464430422	0.0375142
0.06869638527259767	-0.0206155
0.1909953862715638	-0.00474129
0.09210405404026123	-0.0119865
0.24027125982570313	-0.0219894
0.11811609336126187	0.0260493
0.1772680222622191	-0.0166933
0.09408720535877872	0.00118803
0.2638935105787405	-0.00751112
0.08986227039548488	0.0107456
0.09131337268319756	0.0175393
0.0962739321455514	-0.00423133
0.23663365272998718	-0.0155477
0.01640352253854003	-0.0507414
0.3109276745040364	-0.0239091
0.18021610881863664	0.0199958
0.11379416114002061	-0.0284297
0.12316335453939663	-0.0479048
0.15471337684115433	-0.0246102
0.1573620511949173	-0.00977146
0.016800022808766957	-0.0195825
0.22791820327699835	-0.00224238
0.04671846286348043	0.0324135
0.20427929840638392	-0.0277042
0.17489620528485386	-0.0218163
0.31391278594303756	0.00197528
0.17449695932277864	0.014321
0.23130197599842503	-0.0274571
0.23495618033250876	0.0118422
0.027639410321303532	-0.0245394
0.16783726046956146	0.0205735
0.20779893052888077	0.0398927
0.199571048889758	0.00188683
0.07082719548665199	0.0129563
0.1617264600632774	-0.00977378
0.23747288605469383	0.0190464
0.09123826971732577	0.00556791
0.23939930073395976	0.0226272
0.15341375739690394	0.00470686
0.1760334785998676	0.0101876
0.29221944884752105	0.000406683
0.2700346701142637	0.0107015
0.1306360235687644	-0.034697
0.047299909356084156	-0.0111656
0.08073086669795536	-0.00238648
0.13097632596518113	-0.00582008
0.17138835376105835	-0.0341114
0.19480349453518397	0.0262388
-0.04229388963980838	0.0156159
0.17056130173408235	0.00257241
0.12980223604233934	0.0101039
0.211362499163011	-0.0060002
0.15719676278065842	-0.0425855
0.15308491098541854	0.039865
0.037213053859704304	0.0430621
0.12496107109847981	0.00678871
0.1877197028904668	-0.00659742
0.25331626360141896	-0.00169331
0.06770790815736002	-0.0385059
0.04082434726795456	0.0180248
0.17365343497396432	0.011824
0.13134652886234105	-0.0123423
-0.013280260931220424	0.0106344
0.09465054105729644	-0.00150875
0.2024317434643536	0.0129399
0.06032491130695958	0.0114789
0.17483708387140315	-0.00236339
0.21958897742628322	-0.0285084
0.08169527215937526	0.00181323
0.2619262848123088	0.0228308
0.1189116173695675	0.00855039
0.15705603812873312	-0.02204
0.025065448096827418	0.0193003
0.08343038208668538	-0.0123976
0.13609932916272424	-0.0136661
0.10427554590747515	-0.00472734
0.24188084723829917	-0.0131866
0.07123466879132583	0.0534681
0.27287466291316176	0.000368374
0.13509370131046988	0.0216627
0.1474412367093869	0.020476
0.11867690656506902	-0.00743253
0.11606417403039755	-0.019796
0.15960230952644325	0.021902
0.060348833267626245	-0.0207451
0.07135387988334342	0.0344764
0.32623929993037554	0.0297829
0.13448363139730493	0.00601264
0.20381389067076783	-4.21089e-05
0.25780063264909836	0.00401408
0.09325430226799983	0.00222742
0.18098619144154454	0.0221088
0.20327507377397946	-0.0188964
0.18880757516215127	-0.00821209
0.24709082110592728	-0.0145879
0.11785371461531734	-0.0174901
0.04602560601864457	0.0307652
0.12303880564520382	0.0121737
0.05903508146495232	-0.0272653
0.05357546449657062	0.0253681
0.1710000072095282	0.0239777
0.1353581641146617	0.0121192
0.215249192975951	-0.0162152
0.17849770735204407	-0.046116
0.18917186819391607	-0.00643715
0.14836062124389446	-0.00436768
0.2011687795340078	0.0240757
0.2510377474540929	-0.0146915
0.05186211897000326	0.0212432
0.16803391161468226	0.0215158
0.14891704954817078	0.0542811
0.13084467346912718	0.0282013
0.1191639648148274	0.0132996
0.17292518750567498	-0.00893263
0.21615303565946828	-0.00807287
0.23072418736617675	0.0222689
0.0726943470469475	0.024051
0.03224831077741798	-0.0201863
0.22596825933472078	0.0284712
0.141478060419173	0.010442
0.2942491301837291	0.00791365
0.10815286966570563	0.0198369
0.17553380462354012	0.0116358
0.0992619547621512	-0.0493954
0.11298137675525331	-0.0475472
0.19333871018783452	-0.0373099
0.063370048779574	-0.0154121
0.10353145356306158	0.00139567
0.20166627421969427	-0.000346213
0.17922387495675812	0.0349588
0.10157897382512321	0.00655302
0.005785818400574169	-0.0223762
0.07828678483283548	0.0631924
0.023956165484522503	-0.0104308
0.1944212604053986	0.0133621
0.2993088764565921	-0.0477976
0.23967225553534507	-0.0189604
0.1848133376692984	0.0457934
0.145378663044333	-0.0137967
0.1640954051642652	-0.00121406
0.15288757732702785	0.0140698
0.17206758587947518	-0.0023654
0.20833674394607776	0.0194617
-0.04499496297803776	-0.0188718
0.2610537599002481	-0.0241671
0.07557186234592556	0.00392292
0.1839254032973624	0.0186928
0.14340124499772486	0.0332485
0.011545815677654198	-0.00143753
0.27888739156556336	-0.0523552
0.23012570247635408	-0.0192454
0.02665101011525119	-0.0137552
0.21451751036541913	0.00819526
0.16007609301724396	0.0333878
0.17300323936861198	0.00894477
0.20380497584775217	-0.00811715
0.2524221662084696	0.0241795
0.02874755368355091	-0.011109
0.1642632078442626	0.0133423
0.13397280616146914	0.00157767
0.09431507255789981	-0.0383311
0.31345645054997634	0.0158583
0.06745447556111141	0.0111618
0.13269768958884132	0.00794785
0.26412195308569847	0.00832059
0.10858965892790291	0.00783441
0.020082380015761462	-0.0491669
0.15479777846738338	-0.0485648
0.22701382165523984	0.0309914
0.05231249344706954	-0.00615567
-0.08462167395442731	0.0371535
0.15013508732843744	0.0268483
0.08794217722222404	-0.000558708
0.06161496395166682	-0.0287196
0.1728067685249683	-0.00355231
0.1838459386056524	-0.00655469
0.21223469185069155	-0.00766573
0.10107458413595209	0.0162325
0.20258694502312302	-0.0158712
0.15913639801371623	-0.0156896
0.17191481991055912	-0.00537135
0.24534335586530345	0.0212206
0.1874894408605047	-0.00911479
0.07390777881663936	-0.0274302
0.01144702971772598	0.00225287
0.33038390850034194	-0.000695267
0.09963994008330412	0.0213168
0.16107057091560587	0.0323254
0.09918311866635506	0.00792354
0.2712151838055398	-0.00263
0.0676428133949918	0.000811852
0.14631934323929432	0.00445095
0.16325018813102604	0.00280042
0.29174905814608465	0.0165852
0.04635830008653731	-0.00778729
0.28266508340437674	0.000960495
0.19268499952109477	0.043497
0.1706372656442517	-0.0321931
0.22297324212969696	0.0341456
0.209209158812591	0.0123351
0.14568372918858927	-0.0359973
0.19928941753701512	0.0321634
0.08446312168525541	-0.00514771
0.1313688294528354	-0.0172994
0.28619008208843333	0.0111364
0.06971810213777892	-0.0114947
0.16461590495178535	0.0295551
0.2436149637094776	0.0181303
0.08575811719452046	-0.004426
0.18617535594336	-0.0361626
0.07217761199614206	-0.00732369
0.17294915994428722	-0.0127043
0.18123687901965743	0.038976
0.06641974944779942	-0.00907544
0.31341693240231244	0.0142495
0.03152585414583588	-0.0490067
0.2080820832147652	0.064885
0.23725137793897053	0.0109091
0.11522497451623563	0.0186916
0.21597182233442047	0.0270224
-0.06871233588515446	-0.0098633
0.25026960580959967	-0.00349595
0.039259040145444075	-0.0118706
-0.05621639914372862	0.0124521
0.05614437110698613	0.0405867
0.1578617155023651	0.0110788
0.04000208459607198	0.00950422
0.10037437398713561	0.052901
0.22012916550217254	0.0090977
0.19596539252162506	0.0187937
0.09165213435073245	0.0107849
0.12454031185528505	-0.000466836
0.22565814796396497	-0.0107813
0.2036009024186239	-0.0139592
0.351017664305469	0.0173277
0.08693789408854152	-0.00952383
0.14591257413875783	-0.0120188
-0.04248197124817703	-0.0122305
0.13469644621411822	0.0272751
0.20721115104111765	-0.00784367
0.16242023040379844	0.0262585
-0.051710594873600045	0.0142033
0.12042738385719051	0.00396399
0.07527437849053079	0.0331051
0.07475887505708545	-3.13696e-05
0.0733898162790067	-0.00796581
0.134295533922339	-0.0203216
0.14505863278828468	0.00705569
0.11692687715629671	-0.00273844
0.20137272121444064	0.0165232
0.0939080805646875	0.0163942
0.06994026724301361	0.0338645
-0.047973573346719596	-0.0065627
0.10025596298130902	-0.00441968
0.06265847550282411	0.026388
0.08077055885122052	-0.0196214
0.148193948710351	-0.0508744
0.00836571651390336	0.0129672
0.1498496665613619	-0.0224791
0.24010109322856776	0.00952879
0.19486385719289104	0.0059641
0.07380676698631129	0.0365362
0.14750763805730402	0.0256844
0.19487927329854027	-0.0116275
0.204484876113102	-0.0172921
0.13614784903168012	-0.0209752
0.14753191423764483	0.0228621
0.07184655038844084	0.0233394
0.02757964256097895	-0.015637
0.166403480979847	-0.0440731
0.2761036394069714	-0.0212126
0.20595659977418043	0.00695654
0.17520520545919385	0.00780708
0.18435469463178417	0.0104736
0.12516373419622134	-0.0186945
0.13252499229261874	-0.0102019
0.0641016052748991	0.0156425
0.06491785241374763	0.00853268
0.23618463390948066	-0.00517838
0.19430537424761934	0.0274803
0.12557830453183122	0.00201016
0.23294733687997066	0.0054085
0.07519474747925556	-0.0173791
0.16346613628008244	-0.010971
0.142946552434125	-0.0223682
0.20023685295980254	0.0322639
0.22964549515357208	-0.00147226
0.17708821461530128	-0.0218845
0.15985441655101945	0.0061848
0.36355034255581287	-0.0338422
0.0907039572007139	-0.0177664
0.16512671361460896	0.0208837
0.11225965912447462	-0.0139705
0.25886797646899035	0.0034479
0.036973216513941726	0.0101107
0.017985417727882924	0.021164
0.24826523835743294	-0.0209784
0.3058414171939903	0.00526647
0.06832460514096576	-0.0210386
0.17574313757700197	-0.00511695
0.27792206074566694	-0.0302654
-0.07754815455557161	0.0349553
0.2935763955032056	-0.02148
0.2194022205640945	-0.0277585
0.09423326759796144	0.00358563
0.14058250453710291	-0.0343174
0.04851313019169517	-0.0104733
0.08778284066547742	-0.0234991
-0.014656578330244295	-0.00761224
0.1105713354090306	-0.0201756
0.1320390973375561	-0.00791171
0.1555319929123158	-0.0118772
0.07670553048291151	-0.0174753
0.17155932890630018	-0.0348374
0.2555463423212974	-0.00111665
0.0966203687232589	0.0265839
0.26278838929206244	-0.0321781
0.27781056453031766	0.0163518
0.07530928852207434	0.00367292
0.09399866343479366	0.0128609
0.1528983888398393	0.033083
0.27677407608600285	-0.0115008
0.17004204161245534	-0.0278788
0.22414570238997517	0.00421027
0.1920210008486431	-0.00513668
0.34640373447013934	0.0124692
0.08110557406612862	-0.0323042
0.19278602196939243	0.0257684
0.10680912291674821	-0.0089763
0.1820419715097891	0.0251302
0.10268610845133172	0.0187856
0.2204882536179664	-0.0108553
0.28953194756487705	-0.0114558
0.03782745645204512	0.0222012
-0.06957939366208804	0.00574383
0.13882646639932836	0.00331818
0.1979175410751952	0.00984103
0.024971700952577523	0.0221587
0.017139567284217904	-0.00808805
0.03469492261856047	0.00294483
0.11525528371769587	-0.00460911
-0.08558998340025749	-0.00613262
0.22245293790906326	0.00556477
0.1300808952673538	-0.0271119
0.24519786347411723	0.0160139
0.2646208841275439	-0.0369872
-0.012169169793613184	0.0210935
0.11919757149681955	0.00944385
0.15511318552730527	0.0187552
0.25919606876514284	-0.0105666
-0.05797460574826892	-0.0190283
0.23098996773268946	0.0257367
0.15401565102099254	-0.00611077
0.09311097354324267	-0.0241884
0.22335311313304546	0.0492519
0.18342044066155874	-0.0295897
0.04020910987837373	0.014178
0.04138142823999509	0.0267646
0.11995933405259906	0.0272583
0.24042821499499348	0.039652
0.04232855037754022	0.0401709
0.18827123335225365	-0.00620868
0.052819040302366504	-0.00745114
0.2480936561787747	-0.00967842
0.27610187646432904	0.0353051
0.2033171775001743	-0.00508349
0.05646123255886538	-0.0028616
0.29714953209208034	-0.0297551
0.14426137938576972	-0.00998316
0.21888124509622864	-0.00607993
0.13133940225802507	-0.0359015
0.008296091860594745	-0.0171879
0.08323385562439346	-0.0282299
0.11569117145982329	0.0417491
0.22191937740999435	-0.00620685
0.12090955434624641	-0.0227637
0.09371779873238763	-0.06169
0.17451871429615945	-0.0320223
0.21208706730964466	0.00140225
0.28102981407601896	-0.0259257
0.2407719130611043	-0.00819489
0.3528619472339849	0.0185151
0.1669048522380314	-0.00855631
0.14749961347322613	0.0190859
0.009133260936132405	0.00374843
0.21478528683860654	-0.029714
0.03324916494503463	0.0271864
0.150319262018919	-0.0533652
0.29867919826343037	0.0176061
0.1689992150120075	0.0233516
0.0941637999022768	0.0081307
0.06311147328863659	0.0157334
0.19424240126739487	-0.0218756
0.3049379485448505	0.0171466
0.12099113995039569	0.00809511
0.08509384987043656	0.0336706
0.04461390829793329	0.0274311
0.2698691185091057	0.0401394
0.21939574913097726	0.0192091
0.11265018162506463	-0.0201885
0.1273932432255012	0.00652555
0.1141704242673599	-0.0221161
0.15804273242209332	0.00530879
0.20239235622613277	-0.0239087
0.1719335285264421	-0.0345182
0.19916897203484896	-0.0461239
0.09753802020651409	0.0210682
0.24619204027634428	-0.00293421
0.18523332362175302	-0.0211551
0.12510536666032526	0.0495889
-0.009684232523729002	0.00440522
0.04631061890376544	-0.00729267
0.16349613017189882	-0.0332094
0.18487629064560968	0.0258886
0.25145868369358926	0.013848
0.23601052006865939	0.0132227
0.10568844502568006	-0.00747191
0.04867320533665593	-0.0342896
0.1979309498634419	-0.0108832
0.11542221230302081	0.016424
0.15307246195752444	-0.00639432
0.24794710810868592	0.0146266
0.20374287686217413	0.0219975
-0.0713687296131629	-0.0143637
0.18951151159887497	0.00772
0.0906843680632637	-0.0401481
0.2283881595340441	0.0183828
0.16602571867138427	0.000214086
0.23262619100345744	0.0253372
0.2578724684240137	-0.00938181
0.17925006299205787	0.00298138
0.07059287079585368	0.0447603
0.15417598854338546	-0.0235061
0.11610945897437808	0.0266279
0.11775005545960557	-0.00488801
0.3135073865328829	-0.0235522
0.021309430740702122	-0.0362092
0.10439115191304553	0.0501724
0.24828461277597066	0.00610671
0.09384124103175837	-0.000617337
0.09361237360805753	0.0232835
0.21429900121596443	0.020794
0.18064517220809467	-0.0319906
0.10479669190677605	0.0385662
0.09740752667984506	-0.00510001
0.12026589557849374	-0.00301555
0.16658626242125393	0.021428
0.11872165226083253	0.00662917
0.17244939096658282	0.0114512
0.09089468055282234	0.0338674
0.1839046920899934	-0.00270462
0.09620920551225781	-0.00562254
0.04073240164503728	-0.0119625
0.2230427408458447	-0.0134064
0.04181692206061557	-0.0145825
0.26784715724542607	0.0166267
0.24030248806129983	0.00878562
0.14710875723360767	0.00375293
0.2724197648503714	-0.0178835
0.1332818011564016	-0.011479
0.16774732575534104	-0.0210766
0.15333817052992937	0.01371
0.06840426138744495	-0.0182649
0.12790886586164288	0.000939013
0.12989598392138757	0.0253307
0.1442029940471124	-0.00879891
0.19108063389377747	0.0128934
0.06312675516282538	-0.0214753
0.2377169108536604	-0.020616
0.13637067285091914	-0.0040371
0.27645029575049235	-0.0286673
0.30431298999234113	-0.00287735
0.14167288588752192	-0.0046824
0.08534919033462514	-0.0363722
0.016037858219901818	0.0250814
0.156787634498835	-0.000491416
0.14418763169930418	-0.00757892
0.15029132401342352	-0.0281038
0.1045265713412406	0.00170649
0.296545532365063	-0.0425179
0.1224770925794662	0.00708388
0.01563532624311282	-0.0193776
0.1504993396364292	0.000619524
0.30881701710336756	-0.00656938
0.18048339948545794	0.04736
0.13077579869477185	-0.00461345
0.12224358159870514	0.00314508
0.2462699905785973	-0.0139944
0.06053540656909268	-0.00948431
0.15979202110835436	0.0310677
0.22128568306837462	-0.00392689
0.15600742588129066	-0.0325009
0.2030431448528174	-0.029285
0.03525229306201732	-0.00393944
0.28231258842255685	-0.00296664
-0.035068158444551314	0.0327258
0.20763347886959982	-0.0223635
0.11078832929620189	0.0165764
0.11684613025282725	0.00860097
0.20080408870079788	-0.0104872
0.17921597963467176	0.022399
0.35283686170952866	0.0241257
0.009648652566932814	0.00864903
0.10694679209863028	-0.00242136
0.06868399933972169	0.0167135
0.29890021047772936	-0.00543486
0.1428706900945705	-0.00915427
0.13013277591400702	0.0162298
0.07515479849254567	0.0130392
0.03749287458613585	-0.0323159
0.2018514925348079	-0.020909
0.15005414146583101	-0.0309695
0.05007184505414221	0.00424649
0.16178641959720602	0.0172673
0.2283738987693119	-0.0299024
0.22670082759495097	-0.0278264
0.22894280081561255	-0.00473021
0.03749948787115319	0.0248067
0.12952097158840614	-0.00875691
0.02825440278370332	0.0192237
0.24814643664270325	-0.0275971
0.16393808983451127	-0.0487512
0.2686938427938014	-0.00139431
0.09325270601283123	0.00901696
0.1872128147309338	-0.0217318
0.23370018239307228	-0.0203473
-0.05081477101391635	-0.00821862
0.2171798694240544	0.0224895
0.10226825910664748	0.0354563
0.1474596410150968	-0.00907414
0.1529810218765492	-0.0173508
0.20922005520104753	0.0156779
0.06764544464593485	0.00352281
0.1661030143026076	-0.00119947
0.20923310483455504	0.000931476
0.13968725811607832	0.0285763
0.2691652011157003	0.00406447
0.24500161828708794	-0.00259239
0.06220768004356946	-0.0240757
0.2451835940598687	0.00666788
0.2589469686657724	0.0242084
0.1671603149368085	-0.0330895
0.17157798805333177	-0.0189993
0.017486043203114417	-0.0112956
0.1981797314675784	0.034112
0.23827322187617	0.00794306
0.08235481064534823	0.0139951
0.18740235651117793	-0.00190676
0.14661758031692498	0.0184246
0.21391263334010835	0.0116269
0.06933258962789919	0.0177701
0.256175087839594	0.0126194
-0.07290869810890635	0.00890335
0.14609776960349746	-0.0146181
0.20782590154241912	-0.00921222
0.29560228134570227	-0.0222785
0.21540396949160923	-0.0299718
0.08248161798703105	0.0042651
0.031113783601694957	-0.0352471
0.29271302278167904	-0.0392053
0.09449525212706766	0.0469091
0.040572378295378055	0.00860697
0.3418369420323539	-0.0179733
0.16848482260259484	-0.0197468
0.137254786245075	-0.0260944
0.12738628593443596	-0.0230341
0.1331867142620559	-0.00717883
0.20750349216016586	-0.0173626
0.06388355239001083	0.0111085
0.09726080617159606	-0.0150656
0.19751473312493686	-0.00645129
0.16193700388669013	-0.00738341
0.24317417528280902	-0.00576306
0.13935913470044925	-0.0081749
0.002271667166108362	0.0231475
0.20734415924915375	0.0282167
0.11724177635456529	0.0305267
0.28046227194576484	-0.0227121
0.1788701504468532	-0.0234279
0.2078706012859913	-0.011386
0.19468549627815007	0.0282636
0.1561321342986105	-0.00175564
0.007681362147563305	0.0524407
0.014040290725075323	-0.00446501
0.23376337398427488	0.0341769
0.10231483993646208	0.00472443
0.19779194760272273	0.0346411
0.08983888913855913	-0.012141
0.10360122802554636	-0.0136387
0.19534547921654216	-0.0108345
0.15461275465191407	-0.000948296
0.2634834745821264	-0.0353177
0.2624043969560825	-0.014478
0.14912079347392396	-0.0205182
0.07244160910744249	0.00142367
0.12234857050800019	0.0132755
0.23865322608693687	0.0271557
0.19999666184925474	-0.00493306
0.11410919760354742	-0.0023956
0.08778291715541088	0.0107447
-0.06367743487551489	0.0163695
0.2700875768026275	0.0459513
0.1567480745013201	0.00448525
0.07594936423426414	0.0281269
0.20052165117004483	-0.00950669
0.1636569419863548	-0.012777
0.17266515774253108	-0.00796205
0.1784496266070214	0.0112232
0.2257862157336949	0.0262572
0.15237802027644054	0.00770522
0.22081206668971698	0.0255839
0.24679147774513863	-0.0184864
0.14649861306605702	0.000125586
0.32261587415794163	-0.0356983
0.16053460512052561	0.0412091
0.11466365208260781	0.00758632
0.12210747135547519	0.0235566
0.2290848232742142	-0.00106458
0.009657621376938274	0.00236892
0.2243268825598859	-0.00262518
0.07961064254523577	0.0158209
0.2168351370271617	-0.0043695
0.20944087804594586	0.0161089
0.19115167800388483	0.0241111
0.2568590389754021	0.0063952
0.15034837523415767	-0.0211497
0.2517607707659167	0.0111142
0.06464118920565866	-0.0319896
0.006778972098490584	0.000806643
0.17852734142873133	0.0113268
0.04312147593446178	0.0251065
-0.022403950656838853	0.0119564
0.18693767959436092	-0.0333093
0.21184076051693376	0.000151575
0.2591069559727007	0.0309597
0.18308785524847762	0.0106889
0.1717524917166347	-0.0112833
0.20509321307944933	0.0482296
0.21778594551581157	0.0229141
0.23572428333316706	-0.00831372
0.0961893748948768	0.0127087
0.22874670340607534	-0.0115681
0.006988025677201534	-0.0107872
0.18763336453842916	0.0262599
0.14532950833283534	0.00555763
0.14239382239055576	-0.00154395
-0.06557724458271992	-0.0126995
0.19272796921591112	-0.00545027
0.21123456287976994	-0.0298867
0.2345837572068393	0.00118298
0.21946371232656234	-0.0153008
0.12961652556387915	-0.00477753
0.25219348540458736	0.000205298
0.11242991113599238	0.0242679
0.16005430945573937	-0.0284987
0.25942424271181347	0.0218555
0.2933686663969757	-0.0182929
0.0662055626948762	-0.00350718
0.2627654027933422	-0.0131257
0.19850137085946404	-0.0158192
0.08641610727831124	0.00603852
-0.012288551948474806	-0.0438262
0.15844822640698983	0.00554175
0.1639539347619367	-0.0168982
0.15851179696611062	0.0582603
0.14234484029321537	0.0254769
0.17670378183831698	-0.0288184
0.07610027047314313	0.0073382
0.16385303646640761	0.0114451
0.08774928877642979	0.00931756
0.20797107030276113	0.0250647
0.039632472020652634	-0.0203386
0.2416961912395221	0.00417841
0.21807666907166967	0.00996851
0.2691590066464761	0.0300663
0.16013451379856153	-0.0103784
0.30323144995203444	0.0160183
-0.06619308235405776	-0.022107
0.11358450270592048	-0.00291333
0.028258398238357924	-0.00636064
0.1365729999499002	-0.0220646
0.0762290796466238	0.00673105
0.26934191152893355	-0.0185403
0.26758294064071986	0.0411915
0.12807082247777674	0.00678228
0.13566234765871144	0.013974
0.22136244665735266	0.00528073
0.037248127300894426	0.0412992
0.25087235548654324	0.0150554
0.13774980235408782	0.017142
0.18848528156587915	0.00747218
0.21882584471848043	-0.0231829
0.10896280322790401	-0.00216179
0.17505611356118725	-0.00428467
0.15765671551435584	-0.0124354
0.1589793210617694	0.0103541
0.22671931722624172	-0.0226518
0.15611895498015668	0.00390096
0.2841832621764502	0.013816
0.07886614997562727	0.015776
0.26931465424985734	-0.0273191
0.004954065842483249	0.0357366
0.036626861146253034	-0.000384903
0.20362825727633405	0.0226504
0.11865277850794304	-0.0421376
0.025055437432730688	0.0175865
0.12870640327016458	0.0247185
0.045565824989549246	-0.0307788
0.06954461722295065	-0.015713
0.11167077465330223	-0.0220076
-0.08261513248093014	0.0116834
0.3112646021461425	0.0127244
0.07156730176573337	-0.00917694
0.26076158690938983	0.00911139
0.2155902783452905	-0.0202865
0.040016268195304114	-0.0345422
0.24592629727809542	0.011131
0.1695528795663573	0.0117105
0.1251772587441377	-0.00685347
0.18053061271176005	-0.0148882
0.2583966729294711	0.00440723
-0.033678498055236435	0.0143537
0.0019378261977996219	0.0153264
0.1184747154538153	0.0221672
0.06455202368581191	0.0045325
0.13955117075906476	-0.00701963
0.24851548053472128	0.0170721
0.2020243889114542	-0.0229794
0.05876274531028651	0.0363311
0.1544272418696977	0.00264018
0.10192821499693488	-0.00190558
0.17811270434516932	0.00921411
0.1986557965018655	-0.00834432
0.031181872753145233	-0.00932398
-0.007051336195014365	-0.00865152
0.14324526704606022	-0.0278445
0.24368209312410047	0.0618606
0.12531770225040342	0.00659027
0.0808764832999292	-0.00564501
0.181131797460586	0.0619412
0.25131880973517084	0.00118923
0.22224060782971206	0.0233234
0.03849912144181163	-0.0372851
0.26599664320451427	-0.00134284
0.06506882026912576	-0.0378929
0.09747441145057617	-0.00370176
-0.021450728269760442	-0.000369363
0.21154613842309636	-0.0142979
0.1385095624287611	0.0317049
0.18950017651018308	-0.0136842
-0.022270564061320487	0.027293
0.15697880198197875	-0.0141701
0.20327564251195954	0.0142489
0.125376165930107	0.0147136
0.16251231436233043	0.00328568
0.06379329358689835	0.0311602
0.05062864534632133	-0.0106484
0.1639740209962036	0.00605172
0.183740112119303	-0.010779
0.15178463281230253	0.00748362
0.3566306848929291	0.0342158
0.282901077615509	0.00852934
0.09682006618374576	0.0323359
0.14218529646473826	0.00878817
0.18455921076467102	-0.0233282
0.22924033937057947	0.00374081
0.16735134953498973	0.00776837
0.1808325050408764	0.0168057
0.266656932043937	0.00844365
0.33358738036261376	-0.0338188
0.0973137341627129	0.00460283
0.2533645485015603	-0.0366774
0.10989225033322626	0.00493837
0.23552983854410336	-0.0119802
0.18892195648731216	0.00561354
0.1699359963503032	-0.0106844
0.1665066177867942	0.0134862
0.14948757752448738	-0.0309452
0.07309426167530801	-0.0391859
0.2182443760813262	0.0023251
0.15539430572544344	0.0205939
0.08491829414278952	0.00217962
0.12191713749152057	-0.0137612
0.17730466514687435	-0.0505657
0.1685016301402112	-0.00564799
0.16305758723367678	0.0221581
0.2471503137406488	-0.000851044
0.10620619754679003	0.000500638
0.052143697677740575	0.00705611
0.2665294062713861	-0.00567125
0.3124796433960233	0.00963474
0.19887505963763386	-0.0316395
0.12643295925754028	0.00581528
0.19949883481003622	0.00591825
0.21534638572634898	0.00332235
0.30452657904368385	-0.0197456
0.1245994576160028	0.00776856
0.0334215001282608	-0.0260225
0.18502509246059606	0.0416155
0.2247375800601201	-0.00925732
0.12599633615753153	-0.00643955
0.10517546247020387	0.0285502
0.009431165760316962	-0.0325331
0.1057666814840894	-0.0204225
0.3091562438660596	-0.0124262
0.16928369712650151	-0.0207873
0.054254187057188284	0.014262
0.08710577954305146	0.0189734
0.12142055952252197	0.0479454
0.2676113072577955	-0.0122688
0.055304687279409036	0.00224872
0.114456658241109	-0.0363132
0.10173901664629033	0.0230155
0.1993542792630043	0.0138575
0.18141497332918435	-0.0225388
-0.06359771513046854	-0.0198698
0.26319314493773865	0.0193726
0.16991394231942616	0.0218202
0.26443241162896974	-0.0179634
0.08054263600491773	0.00712011
0.1328017854142725	0.0225216
0.1920540017914942	-0.0291577
0.08067158602906321	0.0303821
0.08704210852275818	-0.00171231
0.17021820832209608	0.0465
0.17844782077827906	0.0222127
0.24572447846304146	-0.0205859
0.08701934368148663	-0.0374159
0.14889431362692435	-0.013409
0.10120795255401402	0.010479
0.234752825814897	0.0219936
0.148998282422114	0.0230463
0.4377034450328897	-0.0109314
0.12779075908466825	-0.000369516
0.337193890032683	0.00763045
0.18414647350483554	-0.0191377
0.15818676261193482	0.0121496
0.2670787747357751	0.0262544
0.17611510484402518	0.0109684
0.025638604426846054	-0.000684492
0.23210403852783204	-0.0331486
0.16210478364445197	-0.00713688
0.23710032529026173	0.0114549
0.12662849345474145	0.024999
0.0964565369543659	-0.0450871
0.27702982005928706	0.0129643
0.19791914828826343	-0.0110203
0.1351078417792563	-0.0147651
0.14466376742580522	-0.0129408
0.1726584622176525	-0.0126741
0.18745843552606958	-0.0206673
0.10314277312504411	0.0224986
0.26845430460290143	-0.0113092
0.2617845469097851	0.0469407
-0.07681891691604092	0.0377497
0.07536559553961168	-0.0206901
0.15966170016913575	0.0234081
0.2067456135958281	-0.0191161
0.06747610265784093	-0.0257357
0.028469129666108043	0.000181159
0.13121065366445855	-0.00189436
0.12188249649474801	0.0039549
-0.012649992529139216	-0.0185544
0.12859196620108174	-0.00777644
0.1347195959768934	0.0155519
0.06997232584861884	-0.0276218
0.16693210865906577	0.00220062
-0.04536977146383899	-0.00648216
0.07106918109379906	-0.0286995
0.0341133441901917	-0.0312194
0.12591647912749007	-0.0119478
0.1482470528527046	-0.0064537
0.15295626995820147	-0.000423445
0.2584564628853781	-0.0323224
0.1788860276111833	-0.00303456
0.21030705997576257	0.0176056
0.2332581777107347	1.42328e-05
0.09421989182036945	-0.0140986
0.20470204858819904	-0.00503679
0.36835060815341675	-0.0158394
0.1714356144428769	0.00761398
0.11974491220239934	0.00330372
0.10659696919368361	-0.0110077
0.030397107628952147	0.0294897
-0.0007824991716457807	0.00630264
0.10335981388190388	-0.0491057
0.29417055618289706	0.0269054
-0.0432058984728912	-0.0192449
0.08218917992227986	0.0240896
0.19587691979405664	0.0207759
0.30450850798958917	-0.00790975
0.12153628685115934	0.00452085
0.11090167073590579	0.0177008
0.28028594193363965	-0.00538948
0.24942340612367953	-0.00540193
0.01446759121478336	-0.00070159
0.3423938391539579	0.0116783
0.049632027054325754	0.00421969
0.16765468479838216	0.0129932
0.27129318957518644	0.014987
0.11294179836192257	0.0210671
0.20963645123425315	0.00815021
0.13514104770263166	0.00253339
0.24388253238324514	0.0256651
0.05353123633908628	0.00774419
0.2272147118517725	0.0375837
0.13693724137583152	-0.00927828
0.25834048977190427	-0.0109433
0.1235071551820625	-0.00704725
0.09392099436288581	-0.0147574
0.21374651240160467	-0.0541365
0.2321847887933315	0.0167805
0.23483507294854458	0.0158702
-0.049293807164307535	-0.0280438
0.176722095244042	0.0237043
0.16101092196032016	0.0154599
0.08061297126809548	0.0320061
0.2620481916664466	0.0257684
0.2839755012865702	0.000158578
0.1674659079524747	-0.00474395
0.09512931220354923	-0.0239759
0.14364032660047402	-0.0233789
0.029787067823391654	-0.000978593
0.01748681127372048	-0.0124548
0.2687644197482829	-0.0114525
0.18233332017817805	0.0283246
0.1034611226568038	-0.022073
0.27064575480521846	-0.0496794
-0.01142461077420231	0.0366879
0.12508444414128	-0.00359351
0.2362383079678711	0.00337163
0.05768066584694851	-0.00253245
0.057895370889020546	0.00200198
0.18424952307243542	0.0176457
0.2516877108099289	0.0154917
0.22734147036647673	-0.0332514
0.07716981952529658	-0.0177903
0.14706086191807702	-0.0300946
0.17627510916474842	0.0121045
0.14082819154498333	-0.0210591
0.2788329515496182	-0.00884527
0.2907190202077837	0.0425429
0.2031661806848426	0.0178133
0.2659032223944521	-0.00993717
0.17614950460960443	0.0732522
0.023431345037503087	3.86766e-05
0.1911259889477867	0.0345422
0.06359807685660696	0.0512073
0.3350548488830507	-0.0246015
0.04387845854875806	-0.00393471
0.02511068370020825	0.00191188
0.2548390504438769	-0.00750589
0.09984614988466199	-0.00284711
0.1728819327576057	0.0133666
0.11261743162990355	-0.0208061
0.17398642867555425	-0.0011662
0.17361254621399547	-0.00109911
0.18321168458080767	0.00475442
0.11616487534382282	0.0320831
0.19128009645204883	-0.00934449
0.2963954849662407	0.0255578
0.1383596992945951	0.0111678
0.08598485240369777	0.00137869
0.19177129380527774	-0.00442284
0.04351099744930932	-0.0394777
0.2721713738616831	-0.0143032
0.21446397191625982	-0.00317517
0.2776156503628946	0.00527241
0.18761995068888168	-0.0163956
0.1708131751121746	-0.00621738
-0.09165035911336707	0.0256753
0.09564190399301159	0.00629823
0.2530353190900875	-0.000304276
0.2703407268365235	0.0140754
0.2293363666280584	0.0121658
0.14121671070215452	0.0352357
0.18042761704138388	-0.0289828
0.15321899626603758	0.0361075
0.08122305209823047	0.0283575
0.12852559555762208	-0.0268882
0.08828177039150656	0.00585459
0.1039645473570359	0.0142874
0.04052830128550334	0.00595966
0.0997306865767923	0.0303242
0.16732789496074532	-0.0241543
0.14029765572716754	0.00652342
-0.13765544967085366	-0.0126435
0.2608659976599371	0.00130201
0.008156915029038066	-0.015696
0.17974677070496445	-0.00326423
0.1485613566627032	-0.0096388
0.20128441935590588	0.00466488
0.0814724965806429	0.0298303
0.21713502148880226	-0.0144638
0.14354295890197585	0.044689
0.1465953001017552	-0.0530786
0.01023620398977107	-0.0185066
0.15481663911043664	-0.00511371
0.24825270236093186	0.0215314
0.2148397640979748	0.0260333
0.17874729900857614	-0.0192349
-0.01821150648882977	-0.0122803
0.273830742116594	0.0203578
0.05558488041697727	-0.0238608
0.17175600791943776	-0.0285254
0.13203267251401501	0.00384331
0.17358815934989197	0.00363014
0.08502999368541779	-0.0130331
0.14997302143991675	0.00761434
-0.016282400385613276	0.0121795
-0.014600913240376578	0.0123099
-0.09771367221141938	0.000133051
0.1651206911283368	0.0149947
0.02281757678129897	0.0138747
0.07065218399077552	-0.0143026
0.26449265244467174	0.0132972
0.11029522021804676	0.00607451
0.22730478132225415	0.0118205
0.19380835125861307	0.0290518
0.11706705415979128	-0.0456649
0.23529330761626968	-0.0220874
0.05228872953437981	0.0210916
0.2599241156137705	-0.0190033
0.1815294914498585	0.0379889
0.19017446115810938	-0.0201243
0.19751769059533933	0.0129072
0.08025640846355239	0.0253405
0.05364088340333843	-0.0467228
0.1841114553495881	2.15072e-05
0.16027958420779428	-0.0220079
0.16891682992889342	0.00313098
-0.02348255925192167	0.00346701
0.06257541582057953	0.00379938
-0.005073159191399237	0.0313219
0.20113392008713576	-0.00119676
0.14503760649948022	0.0197604
0.100627779783605	0.00781458
0.2672435714019989	-0.0049832
0.14800154433921808	0.00802381
0.015996760068375228	-0.0120597
0.09046414846791198	0.00549492
0.24937380844225385	0.0110352
0.27401384160807024	0.0133058
0.25844975890209715	-0.0152216
0.20359053877292937	-0.00899197
0.05883292557516717	0.0166721
0.047645221266687715	-0.00617697
0.19505322707834563	0.00331579
0.20024798932744897	-0.00233825
0.16740740922404876	-0.00680895
0.09469596902051365	0.0229731
0.25880041273363863	-0.032048
0.0506020759958419	0.016939
0.3702089801292971	-0.00826493
0.09487495382888082	0.023548
0.2706537737509911	-0.0143943
0.22307781335963758	-0.0119023
0.169122349088816	0.00285298
0.2536952149155557	-0.0146051
0.1953572216227039	0.0109171
0.2060584181757169	-0.0378561
0.34164933752068716	-0.027572
0.3197305436596998	-0.011151
-0.009755776870946793	-0.00217837
0.23044320460691178	-0.00479622
0.11332398689551527	0.00455718
0.13920577184773286	0.00643806
0.2567179777411857	0.036738
0.18668040984232082	0.013069
0.04053691912344635	-0.000608388
0.17543384956538102	-0.0107787
0.13782088788683033	0.00651654
0.08892989995059497	-0.0321333
0.03590105954380996	-0.0295991
0.26110308564299606	0.0104013
0.1504420030212626	-0.00176318
0.07756659611329687	-0.0200806
0.21876676714801394	0.0203713
0.08334349648874066	0.00893307
0.1298708875829014	0.0490287
0.15595502779497752	0.0157787
0.043100995814157515	0.0137073
0.163454994925627	-0.0229406
0.18880556586532665	-0.00503716
0.1676348530464725	0.00693614
0.2389201472095554	-0.0363343
0.10419433258746354	0.0466105
0.13627727954913263	-0.0149722
0.2539624666324424	0.0169816
0.1716250389879344	-0.00424834
0.17777149103072323	0.0229645
0.12109035439915844	-0.0462565
0.14700541982778967	0.00115889
0.06568044257732714	-0.018886
0.031191327732165285	-0.0349172
0.17655708342555054	-0.00263474
0.07633371382261539	-0.00817681
0.07825473706341458	0.00117919
0.238628470317529	0.000544736
0.14435859042944926	0.0189785
0.13592352610039726	0.00420777
0.17248260577936694	-0.00882864
0.16541808644920408	0.0249152
0.14610203021874785	0.0194111
0.23899838550507438	-0.0102666
0.14022103042152081	0.00540632
0.22784657447117793	-0.0143347
0.11093261816209127	-0.0167914
0.22265728381279776	-0.00885771
0.17290498387739534	-0.0376109
0.0022935034736884085	-0.0226203
0.0613357302260983	-0.00614825
0.1316882011478934	-0.0298596
0.13349342439613987	-0.0113668
0.11827398413425913	0.0151584
0.162371124443564	-0.0351092
0.2320037669425723	-0.0252841
0.145243278808959	0.00709644
0.1875489625820986	0.0250054
0.10815878728348848	0.0222314
0.18155105336671504	-0.0352353
0.14148650521816633	0.0028918
0.2413629096459375	0.0171395
0.013335123793987106	-0.0169156
0.1392000005980142	0.010822
0.05488076244005867	0.000198484
0.10221357807293298	-0.0197909
0.1814272393885653	-0.0189558
0.16989011844741897	-0.00994645
0.034914746746908525	-0.0313638
0.1106778799933296	0.0152379
0.1846606777220899	-0.000188903
0.0817420413578884	-0.0241565
0.19174131560147317	0.00699575
0.13727976771486516	-0.0119503
0.13231881001524967	-0.0182921
0.13451229546261673	0.000744763
0.17410535852668668	0.0171642
0.06614096478426201	0.00769785
0.13249913618462492	-0.0243424
0.21734268164312173	0.0139421
0.1523859080264722	-0.00572998
0.1678386074842743	-0.0198043
0.2578829096333046	0.00811457
0.1877907706498803	-0.0527697
0.2582371901566664	0.0123436
0.2714093954782542	0.00403659
0.1864481614057049	0.0211336
0.04046030864872832	-0.0202465
0.22160842333199615	0.0118291
0.11060166930597509	-0.00754349
0.18347570367738797	0.0156895
0.1885158828271817	0.0302747
0.17305313786704338	-0.0130531
0.35718054428072765	0.0315863
0.1914685186002077	-0.00817338
0.27983915357398503	0.00644027
0.24877782855969943	0.0183701
0.2686911878786436	0.0204053
0.2391619091691264	0.0212145
0.13925294822990414	-0.0202456
0.11006892394495112	0.00342079
0.16906957021709487	0.0104439
0.289125369166244	0.00302156
0.14056698794611905	-0.023424
0.27968713507357407	-0.0376931
0.33216646523790666	-0.0384498
0.11620627396882036	0.00772363
0.10459974194787659	0.0160843
0.24184162876141999	-0.0118702
0.1442056463391005	-0.00956669
0.21899514373820883	0.0298508
0.0399448275821213	-0.0263235
0.1798015439674483	0.0048167
0.20783418721958408	0.0153703
0.19972132275153842	-0.0428017
0.30991234063947787	0.0210051
0.19764839339910786	0.0206307
0.22701523078385516	-0.0279573
0.2502324284842908	0.00279177
0.215231601745393	-0.0275223
0.12458700079113365	-0.0198846
0.11767642861643993	-0.024484
0.10266167812117738	0.00524588
0.09083074647144027	0.0137398
0.28169038156316223	-0.00251019
0.28640911368621846	0.0327575
0.14570369046096324	0.00322024
0.3068418004171193	-0.0279902
0.2785835994376973	-0.00569649
0.18365378608600963	0.0179271
0.051535484780679604	-0.0230435
0.045409082891244235	0.0194064
0.23180756201265226	-0.0270971
0.08046626616762327	-0.0149824
0.26812791461889607	0.0142507
0.19553553056791212	0.0143412
0.06965554656872114	0.016461
0.15126031133712153	-0.0290931
0.186410804098965	-0.00367089
0.1581402134034025	-0.0120084
0.17228511803185104	0.0658271
0.11607893623026087	-0.0302773
0.1323516746809614	-0.0365074
0.255913424111031	0.0193367
0.05485114334556331	0.0224432
0.31628067718816566	-0.0241892
0.0640091171552707	-0.00833766
0.10476379575191626	-0.011506
0.22961611511784666	0.00454723
0.02861512806351915	-0.0333977
0.0758042817131127	0.00397665
0.3762699507589943	0.0366823
0.19836435177117176	0.00419152
0.22418591762189172	0.0030198
0.10474990185873542	0.00337481
0.02126032926519978	-0.00159267
0.15902233201602176	0.0274811
0.17936370621055933	-0.02533
0.20356099826777702	-0.0110811
0.09595428754426974	-0.0108567
0.07309572064312024	0.0264711
0.24215244872031755	0.0171364
0.2198863105930093	-0.0247399
0.13644171122549825	0.00145316
0.13369841097615454	-0.0253883
0.17965165284372311	-0.00214292
-0.08327799939918933	-0.00323585
0.21992416347228766	0.0162951
0.0320726149454947	-0.00815122
0.09504993206512591	-0.0403524
0.01952260529940006	-0.0361604
0.08629315062309943	0.00947847
0.18884188100272756	-0.00843857
0.0729105381573504	-0.0139069
0.2278864994577152	-0.0439275
0.0513297794711253	0.0182521
0.33032360838543257	0.0116721
0.2291541331797213	-0.0209679
0.22993065219178055	0.0436709
0.033119459094359024	-0.0177399
0.2488722783907627	0.00950404
-0.02718444263762996	0.00638988
0.07825721471081201	-0.0218944
0.35548653732688623	0.00952709
0.0948617888233789	0.0364422
0.236176474031496	-0.00443614
0.030924736855988965	0.0283491
0.14913899112270318	0.0358266
0.03127741005592616	0.0139456
0.07033124985591324	0.000625517
0.07183808855874417	0.00851573
0.17063658016871963	0.00851115
0.09645254465596152	0.00674651
0.04911847365689583	0.0201514
0.28462334894895897	-0.00737811
0.12660222471458252	-0.0113285
0.07915241683613759	0.0129532
0.21014773775060636	0.0153962
0.21091725841570158	-0.0543952
0.022921961261610998	-0.000930014
0.08173294301580361	0.0185128
0.12422480460127996	0.00536807
0.2649268762127058	0.0254375
0.14909591834943084	0.0257952
0.2271447039723795	0.0410046
0.06884757802496858	0.00116185
0.26674337485752736	0.00730654
-0.11376151802477563	-0.00253867
0.030730121815903573	-0.0266598
0.09898785642980114	-0.00428054
0.2517298911074663	0.00869011
0.032475023180940754	-0.00147294
0.32791830503134994	-0.0141454
0.18984703907675857	0.0153887
0.1661104588764833	0.0288227
0.2779792014118276	-0.0310419
0.17479654971171552	0.00888358
-0.020109840787468063	-0.0376059
0.1609672325560558	0.0148902
0.16793608299895066	0.00664607
0.05783750219548047	-0.0119667
0.12232253581620646	-0.0203959
0.2576770435407988	-0.0209466
0.15719974212582064	0.050109
0.18338587849203844	-0.0383412
0.19621804263217552	0.0223693
0.31436807258563754	0.0263336
0.1897697878090541	-0.00111587
0.10299426771782237	0.0101573
-0.0026760206601772587	0.0380812
0.2647493579133649	0.00771034
0.1595796579821041	-0.0270118
0.12737306702287352	-0.00150894
0.12022516398817176	-0.0191434
0.15563218757090938	-0.00209847
0.2908768312279626	0.00609506
-0.04230400834191159	0.00221422
0.041052302788230355	-0.0525128
0.1667050204714868	-0.00136556
0.020727502780724428	0.00892746
0.17504407190500593	-0.00424162
0.1875251137768505	-0.011924
0.24502326966035565	5.18379e-06
0.27697732783728446	-0.00359962
0.20353762881503207	0.00515922
0.15739678048426364	0.0333839
-0.028838111275113192	-0.00963473
0.3520838619758844	-0.016381
0.12752575745748118	0.00502507
0.017875761097530835	-0.017735
0.03293350347136562	0.0255392
0.20329514690935613	-0.0144722
0.2072679442961973	0.037277
0.1865864219455629	0.0259265
0.13625539842817036	0.0162546
0.08944800812228178	0.00734239
0.12988378766045092	-0.0339409
0.14585464848352486	-0.033736
0.02771211987212747	-0.0514087
0.26717472364644124	0.00645826
0.15509706104212143	-0.0397975
0.10985214856392393	0.0168341
0.2584327951463717	0.0165485
0.03907291683830807	-0.0192603
0.0016039011198472483	-0.0379093
0.27285539729719	-0.00475493
0.24183830526483896	0.00899028
0.20487564150057003	0.00239587
0.08013591463371475	-0.0259323
0.04198171386829682	0.000888225
0.05945958343574157	-0.0199667
-0.05709863027169863	0.038199
0.29117189976786334	0.00518201
0.00723297723287068	0.0162001
0.19041614615927602	-0.0229395
0.1549557916893397	0.0117154
0.2956397146730054	-0.00546244
0.31797583056006173	-0.00949064
0.15483868777377274	0.00981158
0.16379658049638468	0.02821
0.14452884124451731	-0.00174159
0.06963138994480861	-0.0267952
0.18809834950805432	0.0028953
0.27592902552074733	0.0283688
0.09933794950781613	-0.00676448
0.2725458742791636	0.0228124
0.19433445798167998	-0.033399
0.1131721697118572	-0.0219226
0.13857613382040906	-0.011009
0.18424417744251587	-0.00719826
0.12227209947708716	-0.0087417
0.05125031425807886	0.0221545
0.09387952906554968	-0.0356491
0.3169765240111369	-0.019603
0.23700429203605042	-0.00477589
0.16189220875556337	0.0190183
0.2708122993008497	-0.01989
0.18361585383360307	0.0275946
0.07392060123493345	-0.0226776
0.18948597312243035	-0.0344746
0.025863374501627602	-0.0174322
0.13603946509561057	0.0084386


==> anc/initial-v2_hist_b0.txt <==
# v2c  p(v2c)
-0.0012494012 3.940292
-0.0011986435 0
-0.0011478859 0
-0.0010971282 0
-0.0010463705 0
-0.00099561287 3.940292
-0.00094485521 11.820876
-0.00089409755 35.462628
-0.00084333989 15.761168
-0.00079258223 63.044672
-0.00074182457 23.641752
-0.00069106691 90.626716
-0.00064030926 126.08934
-0.0005895516 193.07431
-0.00053879394 240.35781
-0.00048803628 405.85008
-0.00043727862 449.19329
-0.00038652096 575.28263
-0.0003357633 658.02876
-0.00028500564 799.87928
-0.00023424798 996.89388
-0.00018349032 898.38658
-0.00013273266 1055.9983
-8.1975e-05 1142.6847
-3.121734e-05 1174.207
1.9540319e-05 1292.4158
7.0297979e-05 1300.2964
0.00012105564 1154.5056
0.0001718133 1095.4012
0.00022257096 1020.5356
0.00027332862 981.13271
0.00032408628 906.26716
0.00037484394 618.62584
0.0004256016 579.22292
0.00047635926 453.13358
0.00052711691 358.56657
0.00057787457 283.70102
0.00062863223 208.83548
0.00067938989 157.61168
0.00073014755 110.32818
0.00078090521 59.10438
0.00083166287 66.984964
0.00088242053 19.70146
0.00093317819 23.641752
0.00098393585 19.70146
0.0010346935 15.761168
0.0010854512 11.820876

# v2s  p(v2s)
-0.0010605809 16.019825
-0.0010106428 8.0099123
-0.00096070469 8.0099123
-0.00091076656 16.019825
-0.00086082844 4.0049561
-0.00081089031 24.029737
-0.00076095219 60.074342
-0.00071101406 80.099123
-0.00066107594 96.118947
-0.00061113781 180.22303
-0.00056119969 220.27259
-0.00051126156 280.34693
-0.00046132344 352.43614
-0.00041138531 472.58482
-0.00036144719 540.66908
-0.00031150906 736.91193
-0.00026157094 873.08044
-0.00021163281 957.18452
-0.00016169469 1005.244
-0.00011175656 1153.4274
-6.1818438e-05 1249.5463
-1.1880312e-05 1301.6107
3.8057813e-05 1221.5116
8.7995937e-05 1253.5513
0.00013793406 1261.5612
0.00018787219 1045.2936
0.00023781031 933.15478
0.00028774844 933.15478
0.00033768656 825.02096
0.00038762469 708.87724
0.00043756281 532.65917
0.00048750094 428.53031
0.00053743906 336.41632
0.00058737719 260.32215
0.00063731531 204.25276
0.00068725344 136.16851
0.00073719156 88.109035
0.00078712969 84.104079
0.00083706781 48.059474
0.00088700594 36.044605
0.00093694406 20.024781
0.00098688219 0
0.0010368203 8.0099123
0.0010867584 12.014868
0.0011366966 8.0099123
0.0011866347 0
0.0012365728 0



==> anc/initial-v2_hist_b6.txt <==
# v2c  p(v2c)
-0.0011909152 3.959646
-0.0011404057 0
-0.0010898961 3.959646
-0.0010393865 11.878938
-0.00098887696 7.9192921
-0.00093836739 19.79823
-0.00088785783 15.838584
-0.00083734826 59.394691
-0.0007868387 59.394691
-0.00073632913 83.152567
-0.00068581957 114.82974
-0.00063531 166.30513
-0.00058480043 166.30513
-0.00053429087 249.4577
-0.0004837813 344.48921
-0.00043327174 490.99611
-0.00038276217 665.22054
-0.00033225261 669.18018
-0.00028174304 815.68708
-0.00023123348 879.04142
-0.00018072391 1061.1851
-0.00013021435 1096.822
-7.9704783e-05 1219.571
-2.9195217e-05 1235.4096
2.1314348e-05 1239.3692
7.1823913e-05 1243.3289
0.00012233348 1061.1851
0.00017284304 1033.4676
0.00022335261 1069.1044
0.00027386217 950.31505
0.00032437174 843.40461
0.0003748813 795.88885
0.00042539087 483.07682
0.00047590043 415.76283
0.00052641 372.20673
0.00057691957 237.57876
0.00062742913 170.26478
0.0006779387 118.78938
0.00072844826 83.152567
0.00077895783 106.91044
0.00082946739 79.192921
0.00087997696 27.717522
0.00093048652 3.959646
0.00098099609 11.878938
0.0010315057 3.959646
0.0010820152 7.9192921

# v2s  p(v2s)
-0.001129145 4.0941658
-0.001080295 4.0941658
-0.001031445 4.0941658
-0.000982595 16.376663
-0.000933745 24.564995
-0.000884895 12.282497
-0.000836045 20.470829
-0.000787195 28.659161
-0.000738345 77.78915
-0.000689495 118.73081
-0.000640645 131.01331
-0.000591795 155.5783
-0.000542945 257.93245
-0.000494095 360.28659
-0.000445245 462.64074
-0.000396395 499.48823
-0.000347545 573.18321
-0.000298695 691.91402
-0.000249845 847.49232
-0.000200995 912.99898
-0.000152145 1027.6356
-0.000103295 1089.0481
-5.4445e-05 1371.5455
-5.595e-06 1306.0389
4.3255e-05 1187.3081
9.2105e-05 1228.2497
0.000140955 1203.6847
0.000189805 1158.6489
0.000238655 978.50563
0.000287505 880.24565
0.000336355 835.20983
0.000385205 610.03071
0.000434055 544.52405
0.000482905 466.7349
0.000531755 343.90993
0.000580605 311.1566
0.000629455 225.17912
0.000678305 184.23746
0.000727155 85.977482
0.000776005 85.977482
0.000824855 45.035824
0.000873705 32.753327
0.000922555 32.753327
0.000971405 8.1883316
0.001020255 4.0941658
0.001069105 12.282497


==> anc/initial-v2_hist_b9.txt <==
# v2c  p(v2c)
-0.0010645976 4.1438082
-0.0010163328 24.862849
-0.00096806804 8.2876163
-0.00091980326 12.431424
-0.00087153848 29.006657
-0.0008232737 41.438082
-0.00077500891 53.869506
-0.00072674413 66.300931
-0.00067847935 120.17044
-0.00063021457 169.89613
-0.00058194978 207.19041
-0.000533685 294.21038
-0.00048542022 364.65512
-0.00043715543 493.11317
-0.00038889065 604.99599
-0.00034062587 704.44739
-0.00029236109 770.74832
-0.0002440963 820.47402
-0.00019583152 994.51396
-0.00014756674 1048.3835
-9.9301957e-05 1309.4434
-5.1037174e-05 1193.4167
-2.7723913e-06 1214.1358
4.5492391e-05 1359.1691
9.3757174e-05 1193.4167
0.00014202196 1276.2929
0.00019028674 1056.6711
0.00023855152 994.51396
0.0002868163 828.76163
0.00033508109 783.17974
0.00038334587 584.27695
0.00043161065 497.25698
0.00047987543 368.79893
0.00052814022 360.51131
0.000576405 207.19041
0.00062466978 227.90945
0.00067293457 136.74567
0.00072119935 103.5952
0.00076946413 33.150465
0.00081772891 58.013314
0.0008659937 41.438082
0.00091425848 16.575233
0.00096252326 16.575233
0.001010788 8.2876163
0.0010590528 8.2876163
0.0011073176 8.2876163

# v2s  p(v2s)
-0.0011404508 4.0487141
-0.0010910524 0
-0.001041654 4.0487141
-0.0009922556 4.0487141
-0.0009428572 12.146142
-0.0008934588 24.292285
-0.0008440604 32.389713
-0.000794662 28.340999
-0.0007452636 52.633284
-0.0006958652 80.974283
-0.0006464668 113.364
-0.0005970684 182.19214
-0.00054767 234.82542
-0.0004982716 259.1177
-0.0004488732 400.8227
-0.0003994748 469.65084
-0.0003500764 688.2814
-0.000300678 744.9634
-0.0002512796 894.76582
-0.0002018812 878.57097
-0.0001524828 939.30168
-0.0001030844 1093.1528
-5.3686e-05 1182.2245
-4.2876e-06 1352.2705
4.51108e-05 1247.004
9.45092e-05 1255.1014
0.0001439076 1202.4681
0.000193306 995.98368
0.0002427044 1133.64
0.0002921028 890.71711
0.0003415012 696.37883
0.0003908996 680.18397
0.000440298 631.5994
0.0004896964 550.62512
0.0005390948 323.89713
0.0005884932 315.7997
0.0006378916 182.19214
0.00068729 149.80242
0.0007366884 101.21785
0.0007860868 72.876854
0.0008354852 40.487141
0.0008848836 32.389713
0.000934282 24.292285
0.0009836804 28.340999
0.0010330788 4.0487141
0.0010824772 4.0487141


==> anc/initial-v3_hist_b0.txt <==
# v3c  p(v3c)
-0.0011544855 8.0598071
-0.0011048565 4.0299035
-0.0010552276 0
-0.0010055986 8.0598071
-0.00095596959 8.0598071
-0.00090634061 24.179421
-0.00085671163 28.209325
-0.00080708265 32.239228
-0.00075745367 56.418649
-0.00070782469 48.358842
-0.00065819571 128.95691
-0.00060856673 165.22604
-0.00055893776 241.79421
-0.00050930878 366.72122
-0.0004596798 366.72122
-0.00041005082 608.51543
-0.00036042184 572.2463
-0.00031079286 656.87428
-0.00026116388 866.42926
-0.0002115349 870.45916
-0.00016190592 999.41608
-0.00011227694 1164.6421
-6.2647959e-05 1253.3
-1.301898e-05 1257.3299
3.661e-05 1329.8682
8.623898e-05 1325.8383
0.00013586796 1200.9113
0.00018549694 991.35627
0.00023512592 1023.5955
0.0002847549 846.27974
0.00033438388 789.86109
0.00038401286 672.99389
0.00043364184 527.91736
0.00048327082 435.22958
0.0005328998 338.5119
0.00058252878 302.24276
0.00063215776 177.31576
0.00068178673 157.16624
0.00073141571 124.92701
0.00078104469 60.448553
0.00083067367 48.358842
0.00088030265 16.119614
0.00092993163 16.119614
0.00097956061 12.089711
0.0010291896 0

# v3s  p(v3s)
-0.0012417177 3.9335561
-0.0011908731 0
-0.0011400286 3.9335561
-0.001089184 3.9335561
-0.0010383394 0
-0.00098749482 23.601337
-0.00093665024 27.534893
-0.00088580567 31.468449
-0.00083496109 11.800668
-0.00078411651 47.202673
-0.00073327193 47.202673
-0.00068242736 106.20602
-0.00063158278 114.07313
-0.0005807382 188.81069
-0.00052989362 275.34893
-0.00047904904 381.55494
-0.00042820447 507.42874
-0.00037735989 605.76764
-0.00032651531 672.6381
-0.00027567073 869.3159
-0.00022482616 916.51858
-0.00017398158 987.32259
-0.000123137 1156.4655
-7.2292422e-05 1207.6017
-2.1447844e-05 1073.8608
2.9396733e-05 1266.6051
8.0241311e-05 1215.4688
0.00013108589 1270.5386
0.00018193047 1062.0602
0.00023277504 1014.8575
0.00028361962 920.45213
0.0003344642 869.3159
0.00038530878 696.23943
0.00043615336 542.83074
0.00048699793 405.15628
0.00053784251 318.61805
0.00058868709 224.2127
0.00063953167 177.01003
0.00069037624 137.67446
0.00074122082 114.07313
0.0007920654 102.27246
0.00084290998 23.601337
0.00089375456 19.667781
0.00094459913 11.800668
0.00099544371 11.800668


==> anc/initial-v3_hist_b6.txt <==
# v3c  p(v3c)
-0.0010956259 3.9503723
-0.0010449978 0
-0.00099436965 7.9007446
-0.00094374151 15.801489
-0.00089311337 31.602978
-0.00084248523 35.553351
-0.00079185709 55.305212
-0.00074122895 67.156329
-0.00069060081 106.66005
-0.00063997267 130.36229
-0.00058934453 161.96526
-0.0005387164 276.52606
-0.00048808826 280.47643
-0.00043746012 418.73946
-0.00038683198 537.25063
-0.00033620384 770.3226
-0.0002855757 924.38712
-0.00023494756 920.43675
-0.00018431942 865.13153
-0.00013369128 1181.1613
-8.306314e-05 1204.8636
-3.2435e-05 1224.6154
1.819314e-05 1228.5658
6.8821279e-05 1141.6576
0.00011944942 1307.5732
0.00017007756 1019.1961
0.0002207057 1066.6005
0.00027133384 948.08935
0.00032196198 754.52111
0.00037259012 695.26552
0.00042321826 560.95287
0.0004738464 442.4417
0.00052447453 414.78909
0.00057510267 276.52606
0.00062573081 213.3201
0.00067635895 158.01489
0.00072698709 75.057074
0.00077761523 118.51117
0.00082824337 43.454095
0.00087887151 39.503723
0.00092949965 11.851117
0.00098012779 11.851117
0.0010307559 3.9503723

# v3s  p(v3s)
-0.0011233753 12.050774
-0.001073586 0
-0.0010237967 8.0338493
-0.00097400733 4.0169246
-0.000924218 8.0338493
-0.00087442867 20.084623
-0.00082463933 32.135397
-0.00077485 32.135397
-0.00072506067 64.270794
-0.00067527133 100.42312
-0.000625482 168.71083
-0.00057569267 216.91393
-0.00052590333 281.18472
-0.000476114 413.74324
-0.00042632467 473.99711
-0.00037653533 554.3356
-0.000326746 715.01259
-0.00027695667 847.5711
-0.00022716733 907.82497
-0.000177378 968.07884
-0.00012758867 1217.1282
-7.7799333e-05 1076.5358
-2.801e-05 1257.2974
2.1779333e-05 1277.382
7.1568667e-05 1317.5513
0.000121358 1112.6881
0.00017114733 1120.722
0.00022093667 1120.722
0.000270726 956.02806
0.00032051533 775.26646
0.00037030467 582.45407
0.000420094 526.21713
0.00046988333 530.23405
0.00051967267 361.52322
0.000569462 317.33705
0.00061925133 196.82931
0.00066904067 180.76161
0.00071883 92.389267
0.00076861933 52.22002
0.00081840867 60.25387
0.000868198 32.135397
0.00091798733 20.084623
0.00096777667 40.169246


==> anc/initial-v3_hist_b9.txt <==
# v3c  p(v3c)
-0.0010126389 12.421783
-0.00096433663 8.2811886
-0.00091603439 12.421783
-0.00086773214 33.124754
-0.0008194299 24.843566
-0.00077112765 86.95248
-0.00072282541 66.249509
-0.00067452316 132.49902
-0.00062622092 132.49902
-0.00057791867 198.74853
-0.00052961643 314.68517
-0.00048131418 343.66933
-0.00043301194 488.59013
-0.00038470969 550.69904
-0.00033640745 666.63568
-0.0002881052 807.41589
-0.00023980296 865.38421
-0.00019150071 1002.0238
-0.00014319847 1175.9288
-9.4896224e-05 1146.9446
-4.659398e-05 1233.8971
1.7082653e-06 1308.4278
5.001051e-05 1291.8654
9.8312755e-05 1204.9129
0.000146615 1084.8357
0.00019491724 1163.507
0.00024321949 956.47728
0.00029152173 823.97827
0.00033982398 799.1347
0.00038812622 650.07331
0.00043642847 480.30894
0.00048473071 434.7624
0.00053303296 269.13863
0.0005813352 289.8416
0.00062963745 219.4515
0.00067793969 120.07723
0.00072624194 115.93664
0.00077454418 49.687132
0.00082284643 45.546537
0.00087114867 24.843566
0.00091945092 16.562377
0.00096775316 24.843566
0.0010160554 8.2811886
0.0010643577 4.1405943
0.0011126599 8.2811886
0.0011609621 0
0.0012092644 0
0.0012575666 0
0.0013058689 4.1405943

# v3s  p(v3s)
-0.0010736276 4.1030097
-0.0010248829 0
-0.00097613824 16.412039
-0.00092739353 0
-0.00087864882 8.2060194
-0.00082990412 24.618058
-0.00078115941 28.721068
-0.00073241471 32.824077
-0.00068367 90.266213
-0.00063492529 164.12039
-0.00058618059 147.70835
-0.00053743588 233.87155
-0.00048869118 348.75582
-0.00043994647 311.82874
-0.00039120176 516.97922
-0.00034245706 533.39126
-0.00029371235 701.61465
-0.00024496765 787.77786
-0.00019622294 910.86815
-0.00014747824 1001.1344
-9.8733529e-05 1144.7397
-4.9988824e-05 1235.0059
-1.2441176e-06 1226.7999
4.7500588e-05 1329.3751
9.6245294e-05 1267.83
0.00014499 1267.83
0.00019373471 1128.3277
0.00024247941 1111.9156
0.00029122412 980.61931
0.00033996882 775.46883
0.00038871353 746.74776
0.00043745824 586.73038
0.00048620294 480.05213
0.00053494765 451.33106
0.00058369235 221.56252
0.00063243706 205.15048
0.00068118176 123.09029
0.00072992647 118.98728
0.00077867118 61.545145
0.00082741588 61.545145
0.00087616059 36.927087
0.00092490529 24.618058
0.00097365 16.412039
0.0010223947 24.618058
0.0010711394 12.309029
0.0011198841 4.1030097
0.0011686288 0
0.0012173735 4.1030097
0.0012661182 0


==> anc/v2_vs_Kn_b6.txt <==
# Kn  v2
2.9119681 0.010860966
0.29119681 0.035743868
0.072799202 0.044525726

Full curve:
v2 = 0.04823/(1+Kn/0.8453)


==> anc/v2c_vs_eps2c_Kn-1=0_34_b6.txt <==
#e2c	v2c
0.1885925430131362	0.0109734
0.2959933250867637	0.015755
0.17940701714255894	0.0110571
0.1205351465431083	0.00759053
0.09267914834592123	0.00655301
0.2861486778877168	0.0176945
0.12610012837334406	0.00722754
0.017906502060731987	0.0017858
0.18195041103920492	0.0117464
0.11355994823618167	0.00735261
0.10252186354063132	0.00654203
0.3054241364881868	0.0189493
0.10872859925864728	0.00684625
0.2346597305288008	0.0138452
0.18540777057826088	0.0120019
0.05447377505375637	0.00326086
0.2334132508864862	0.0124926
0.2128177487749151	0.0132847
0.054406652397358396	0.00325789
0.16011574189091832	0.00942582
0.21626422433153233	0.0131949
0.23673907005134698	0.0140212
-0.01388604019725428	-0.000952071
0.03701160700528306	0.00210294
0.14502495074599145	0.0094226
0.12139653845982552	0.0069461
0.10201227440963319	0.00782318
0.246300320360457	0.0137513
0.17506521255734625	0.00907382
0.17325906204600072	0.0113879
-0.005146271110954314	-0.0010569
0.23608040922070814	0.0141424
0.15737311962790226	0.00929006
0.0785674788433007	0.00352369
0.19518040383580543	0.0120404
0.1652656388787934	0.0105343
0.11277889442237392	0.00668435
0.12781480320350638	0.00687871
0.08573711551282286	0.0052271
0.1974382344793016	0.0109446
0.14573304528526881	0.00877924
0.17851973879175642	0.010305
0.06636810377171357	0.00563775
0.1957038943580958	0.00938938
0.255947723155357	0.016049
0.2511304487673466	0.0143346
0.23205878052170245	0.0143141
0.1911221814681265	0.0101153
-0.03560908525868609	-0.00201918
0.2817903760325894	0.0163867
0.14396965987350432	0.00882751
0.2056232186137969	0.0123057
0.07535965709576686	0.00545295
0.14555948575621475	0.00855583
0.17332703064055197	0.00912412
0.07475332381628878	0.00506551
0.1223778461704878	0.00698321
0.31657436808753064	0.0194571
0.15097399536907155	0.0099011
0.05069879435406801	0.00454683
0.08569913428112289	0.0037323
0.07040664153269505	0.00460451
0.31851261880576487	0.0178159
0.22267075246621773	0.0120471
0.0682134858352927	0.00387742
0.22332082784704518	0.0129696
0.28288566019990113	0.0168116
0.14822913607021562	0.00922341
0.16115047284726025	0.0101868
0.0935824611609319	0.00563171
0.09172772693807955	0.00524078
0.26199779912501764	0.0157835
0.05076931694173986	0.00339651
0.16791836045311975	0.00870049
0.1677387012458351	0.0105337
0.12927818919876194	0.00861023
0.2893044844960895	0.0154889
0.04063224566989076	0.00244995
0.2237344539796992	0.0132944
0.09576436497024256	0.00592374
0.1383868641441834	0.0058123
0.10605604669953089	0.00673104
0.18669636406478649	0.0105752
0.05594208326186931	0.00340401
0.1832780737278505	0.0111184
0.10658760707205293	0.00599938
0.09886456731873555	0.00566299
0.14976372754925388	0.00954969
0.2150511409552612	0.0133847
0.21292187237447285	0.0110377
0.052349725874693186	0.00316208
0.2285665346695792	0.0132939
0.05805941496358116	0.00326473
0.24042124262982958	0.0151202
0.21551112779630927	0.0110982
0.18866841701938764	0.0107904
0.04790083573442723	0.00163304
0.17971693067301708	0.00991184
0.15661246158828732	0.0107422
0.18598798533214983	0.0113691
0.17336761879739584	0.0100865
0.237482005002797	0.0142482
0.20465653757847788	0.0105797
0.1443117120233294	0.0110266
-0.002166601756969412	0.00104111
0.16685918628128438	0.00847166
0.17509601293899527	0.0098341
0.28202150036573637	0.0161058
0.08872166902821846	0.00635933
0.17895915369806187	0.00954874
0.20923567672654644	0.0115049
0.38310443912178	0.0221069
0.14741021670917331	0.00879792
-0.02442575775433236	-0.00154099
0.15469428574458396	0.00829593
0.1363084413495104	0.00837346
0.05186443893401715	0.00228142
0.19598519297520675	0.0117765
0.18023114528556455	0.0106528
0.22408262754833635	0.0125604
0.30146839434556966	0.0192788
0.06848124686744642	0.00420221
0.13468951590981712	0.00858478
0.32277104363241704	0.0196499
0.28439396198139066	0.016392
0.26629427446162934	0.0152987
0.12430300196900607	0.00843271
0.13278345571460287	0.00744243
0.22138475730967538	0.0123344
0.12126652481955918	0.00849338
0.24499429175139398	0.0139793
0.08079968226513937	0.00425865
0.07504391589034425	0.00672366
0.25930485012110277	0.0148712
0.16574984445293767	0.0101238
0.002938020247843221	0.00083674
0.05895290792369058	0.00378507
0.3925159599911321	0.0238346
0.11816668564795398	0.00549621
0.2538493064660792	0.0151411
0.2743398251151517	0.0159219
0.022893656863862473	0.00333569
0.2193041757472411	0.0135426
0.22853286983754226	0.0132498
0.20814694843640114	0.0135402
0.2296300295443875	0.0153033
0.28606969070204563	0.0176115
0.2114734153688176	0.0121586
0.09836252653865503	0.00628303
-0.034851735976352806	-0.00129992
0.15801689919950723	0.00832694
0.0789432545730056	0.0041298
0.21044643207187302	0.0109491
0.14705273158287843	0.00877926
0.19220195571033416	0.0107437
0.1849906673984253	0.0126322
0.08025175779613276	0.0061904
0.22340290147011146	0.0121086
0.08506713961573388	0.00464774
0.1656415697395981	0.00935186
0.3039441332044632	0.0191749
0.16366868363818923	0.00845645
0.20840950451299034	0.012036
0.12867450173804348	0.00881327
0.14734104072312615	0.00924115
0.21865087096291003	0.0133601
0.22284962586363224	0.013232
0.23161681705375578	0.0138086
0.12507191647996146	0.00876203
0.1517819567113176	0.00923658
0.26191646973084354	0.0158965
0.22809754209858618	0.0106957
0.0861476725783959	0.00435915
0.20687982740867794	0.0130847
0.1296746460980857	0.00727315
0.3314218494959724	0.0192955
0.14475608193807116	0.00763137
0.056491634318935	0.00333016
0.10340285005950894	0.00631539
0.23608533085755531	0.0141274
0.16048337055259934	0.0116609
0.1535019130302662	0.00911349
0.18848138826822416	0.0107395
0.06050881984676563	0.00265287
0.1683823488541735	0.0102398
0.06061926200613113	0.00395487
0.10986331803796683	0.00693905
0.11171984589611367	0.00718938
0.07925046251552297	0.00446651
0.048906953859768086	0.00261514
0.11717721174433608	0.00811778
0.17967450682531094	0.0107959
0.06809733441343702	0.00395815
0.18930051564672318	0.0115537
0.1435528794507876	0.00809369
0.14909957858428993	0.00896452
0.14178436380412554	0.00797768
0.18529890971717142	0.00992024
0.23884279913224266	0.0152777
0.1357193898954043	0.0083742
0.05966659936026374	0.00390878
0.26732156006151614	0.0140028
0.22933003308391683	0.0131578
0.03631416956442735	0.00341927
0.2677799028927311	0.0145564
0.1561254393642396	0.00950672
0.17011942949882042	0.0100434
0.09039751443202415	0.00512216
0.23595418646803865	0.0145849
0.26225869158703463	0.0162799
0.03681864141631964	0.00241525
0.256269280294669	0.0158944
0.03574883643938798	0.00124762
0.18534472063897323	0.0106437
0.27779440409067147	0.0161142
0.17148441537089942	0.0108898
0.10182948451958075	0.00538317
0.27293027069386777	0.016633
0.19605737915249527	0.0113017
0.11747353317712733	0.0077267
0.17480718260369427	0.0101629
0.26748162398040926	0.0168587
0.13261729999362454	0.00756588
0.18214766543645483	0.0113845
0.11926068183163245	0.00646995
0.2084560910574386	0.0129299
0.26838477089959684	0.0157044
0.18235026939970198	0.0108325
0.301457990931103	0.0160717
0.13722931904498445	0.00723539
0.15919981392544647	0.0104313
0.1267350704940155	0.0069633
0.3282919303135784	0.0174428
0.2307091501497582	0.0129005
0.1859943197319785	0.0114971
0.2866908884627398	0.014291
0.11429040317808661	0.00658538
0.2774497429774361	0.0154465
0.08522643866887834	0.0054069
0.13893357278711324	0.00808596
0.14045282115412405	0.00726511
0.20312553837088335	0.0122594
0.06124181081292202	0.00402128
0.13859337928197127	0.00844231
0.3097263162887217	0.0180655
0.24452292613990934	0.0131526
0.03208661833789807	0.00228178
0.2362432595722101	0.0139201
0.2583506845933579	0.015314
0.24054549579046083	0.0137089
0.12235460531554596	0.0084287
0.1585067216893152	0.0100725
0.14668288647424133	0.00803776
0.033307070275373656	0.000573844
0.15512332037891435	0.0102482
0.16995211812923738	0.00991006
0.06928614351879309	0.00432945
-0.05717624973252381	-0.00252789
-0.03537072358023021	-0.0030956
0.2764401275031731	0.0164835
0.3665991751780787	0.0226795
0.1449942619540998	0.00781351
0.11285881234232285	0.00656616
0.11331206628200695	0.00614535
0.04726951250480474	0.00440044
0.19073963648591633	0.00974862
0.12211513965127561	0.00680249
0.20498575193024224	0.0136503
0.10120120347895488	0.00649079
0.03367246364829372	0.00191107
0.17249032470516718	0.0104794
0.014873428956299142	0.00179962
0.20344897998193473	0.011894
0.1058801041044802	0.00643829
0.08037840314269795	0.00563662
0.05405397181433756	0.00470012
0.09084629796903207	0.00510965
0.17929315729069653	0.0107077
0.303219825117346	0.0189872
0.29145328564797784	0.0182212
0.14762822037009246	0.00938556
0.14212843084893953	0.00896221
0.29879153517807083	0.0163603
0.18381946793674445	0.0109607
0.12943819431774634	0.0070014
0.05311501839420463	0.00232568
0.02830268568921009	0.00182389
0.1164467546134653	0.00611637
0.3327662982553942	0.0200003
0.08102597557558182	0.005033
0.13003094717506605	0.00814141
0.14247692450611377	0.00918807
0.10937730113577042	0.00669428
0.0987795979973536	0.00654657
0.03788305463862581	0.0026844
0.1436120319579913	0.00902211
0.03734550767551251	0.00223212
0.10840749829225337	0.00575797
0.20993237838871392	0.0126784
0.16553169761126107	0.0103907
0.30737416420224406	0.0189597
0.04917292739577665	0.00299885
0.12768694323358296	0.0077571
0.13799531250686603	0.00829328
0.1917601285281898	0.0114688
0.1429985536548662	0.0090615
0.08890212159413413	0.00492235
0.242824688724563	0.0130557
0.2626564693556446	0.0150397
0.15908813434945912	0.0106845
0.3314127697615453	0.0203098
0.15070350909627553	0.00969129
0.21411168673506917	0.0136374
0.15587227107231497	0.00884691
0.12040371224071056	0.00692421
0.11683421891835452	0.00687604
0.16729528722861395	0.0102235
0.14184765612333872	0.00849491
0.21754300301864818	0.0119385
0.24809433966015476	0.0149743
0.1782750082615113	0.0108015
0.18167891810115874	0.0100789
0.10686325910077916	0.00598112
0.19621920792110856	0.010793
0.059057885719911656	0.00259141
0.11458915482789817	0.00804335
0.14655998397056516	0.00893724
0.09365040119734183	0.0054659
0.14593125468400162	0.0082519
0.2546725426791693	0.0152321
0.08900910677998881	0.00427913
0.06648159737121527	0.00382442
0.2507916758882917	0.0145151
0.19020623140965662	0.0106531
0.15355132478318023	0.00836867
0.3539488339035935	0.0221043
0.23170420891739907	0.0142702
0.13785521991321234	0.0080767
0.154428723272459	0.00800487
0.03668465482308663	0.00151543
0.18896473667755656	0.0111677
0.2017716056046979	0.0118587
0.13172424816051395	0.00757293
0.08849805858411527	0.00478425
0.290773931124014	0.0167182
0.17266709647913975	0.00982904
0.13989407282812752	0.00944474
0.1361733722775369	0.00845877
0.07452893784508052	0.00496064
0.12967039313288292	0.00685684
0.2439477996490557	0.0155851
0.0630378867289184	0.00414156
0.17169471288373633	0.0100441
0.2700261027343165	0.0156508
0.0810125102572669	0.00485244
0.21737163042189417	0.0141897
0.1684906468510271	0.0103284
0.08493666932846754	0.00461155
0.11041514201350179	0.00604768
0.15683936644526522	0.00911855
0.11352535187331614	0.00632515
0.18138241499282334	0.0118741
0.28523468641214816	0.0176203
0.10762046698361541	0.00528145
0.29716997300527875	0.0162797
0.14908300255850215	0.00926587
0.11970925440594055	0.0067534
0.1963825286647524	0.0111561
0.010323515282518939	0.000618685
0.01527045960863492	0.000605408
0.2168022096984673	0.0145652
0.2535991857022904	0.0168479
0.06668027738661483	0.00416507
0.2654618295072123	0.0162094
0.31156271338062896	0.0190777
0.2633740290722233	0.0160988
0.04378826889610244	0.0035166
0.0688463000807412	0.00407314
0.03691527404937422	0.0023108
-0.03910352225292512	-0.00151875
0.18909678171325942	0.01026
0.2039401065541638	0.0121805
0.126593289257117	0.00848526
0.12414325853632671	0.00655937
0.18713226272774022	0.0112212
0.20148805276890422	0.0121577
0.3309760173802655	0.02002
0.21071472512886863	0.0121637
0.11537741121481732	0.0072771
0.34284129698504323	0.0201118
0.23136046640975483	0.0144386
0.1309432423969377	0.00830475
0.13347076885092868	0.00793453
0.003576575734541567	0.00012229
0.17727486365764966	0.0110033
0.2625276092367747	0.0156343
0.17501319150509675	0.0103472
0.2042556863104704	0.0119385
0.22146831120570867	0.013493
-0.0027513507788859406	-0.000452427
0.17540403610156213	0.0104177
0.018092558641548954	0.0020638
0.2770176368488749	0.015057
0.07417302694351356	0.00410626
0.03600725873703207	0.00118407
0.2546777097779566	0.0139899
0.14245115902355324	0.00813177
0.2185113286127276	0.0125053
0.2116442172069148	0.0128186
0.342295931386028	0.0196242
0.16490989060228098	0.00895496
0.1616803876376483	0.00965158
0.1689086101996059	0.0103081
0.16675225481448308	0.0101257
0.17297188137982547	0.0106017
0.17616074137054016	0.0101938
0.1946858213698882	0.0131422
0.23710090205657683	0.0137687
0.0904564223955583	0.00561413
0.07461380768240565	0.00444383
0.09690599142887574	0.0054724
0.20301124823189715	0.011675
0.11348047521917128	0.00589329
0.21202637999378163	0.0128209
0.07450575119816813	0.00431949
0.16745208374788048	0.00924367
0.15212822470958978	0.00887757
0.1118386799599133	0.00736425
0.2840491378963888	0.0165786
0.2292285829390527	0.0144168
0.17593735982346034	0.0102202
0.21973796940404064	0.0128054
0.16080573588188424	0.00973189
0.07317222849623085	0.0057385
0.08985903797446827	0.00586204
0.17387261290073502	0.0095673
0.14175147291863632	0.00845736
0.07941990479259496	0.00555804
0.1573604647068207	0.00835884
0.16960579571595455	0.0116531
0.08804701072569801	0.00609535
0.3466689889041022	0.0210649
0.19077126748468376	0.0108585
0.1702988160255475	0.0095677
-0.025765334552622567	-0.000792426
0.345966534327143	0.0215217
0.12289835198821959	0.00774175
0.20305517241629228	0.0136448
0.24376158593158387	0.0159348
0.12170345210554963	0.00729481
0.23864667920558116	0.0129091
0.054977174039816015	0.00434316
0.04071232898277048	0.00298557
0.10621540797757166	0.00623044
0.03861246783856357	0.00235311
0.18539853139182486	0.0109516
0.2956282712072569	0.0175436
0.2934717651303155	0.0172113
0.10761301733973484	0.00556102
0.022612088447785866	0.000941257
0.07665377503782311	0.00485871
0.11916516255356938	0.00670158
0.14969328524303782	0.00910274
0.21088260927244848	0.0138592
0.2916224187746018	0.0169039
0.4408768478896128	0.0260288
0.09229778126861364	0.00597366
0.20462080121210194	0.0135588
0.19530375210326317	0.00998508
0.15108321039101047	0.010659
0.16797839245519763	0.0101757
0.32403293815332046	0.0193079
0.15524195672098673	0.00889382
0.16934959031717128	0.0110646
0.2121133443012705	0.0131905
0.31568556142156695	0.0195517
0.14426791290907048	0.00987634
0.183483858392785	0.0118974
0.25506183413934597	0.0155007
0.08963125462190683	0.00452192
0.20388695058813863	0.012069
0.3007557865256317	0.017257
0.035260187630641815	0.0024752
0.13913518912152478	0.00818741
-0.038356599248064664	-0.00183605
0.2633734939376078	0.0140382
0.10366997236815301	0.00647633
0.08342540765481667	0.00648722
0.07123147118156414	0.0035399
0.2591693679746604	0.014197
0.056984662574631154	0.00429615
0.1264767211301167	0.00766922
0.045564137277301874	0.00165433
0.019509114436161955	0.00156482
0.2608443838922971	0.014257
0.24575564552386447	0.0150894
0.14983636170166073	0.00940617
0.24692506855989763	0.014904
0.1371516429520286	0.00834847
0.11101261114915978	0.00636118
0.11658256526231836	0.00842472
0.14348675733065988	0.00874207
0.009534161427326274	0.00139719
0.22697177979146288	0.0128934
0.2410663826073387	0.0166094
-0.04247919397521827	-0.00186912
0.09716655527616198	0.00524683
0.15828705561211356	0.0106262
0.19027184158080196	0.0110622
0.1693571208370335	0.00968382
0.18021364445708885	0.0100839
0.0981115508615143	0.00509854
0.004472685983305712	0.0013028
0.12496798698809583	0.00840532
0.2939190950467692	0.0183793
0.15130670856253423	0.00854208
0.32770142162741517	0.0193158
0.19174663503641273	0.0109396
0.2004801325328945	0.0125616
0.15845783758637844	0.00933014
0.031865991253265134	0.0031508
0.07994190021568445	0.00485061
0.20756901286369195	0.0123189
0.19366958746254342	0.0110591
0.0014760460199801444	0.000875229
0.0774297313460025	0.00362208
0.1093714188135	0.00644975
0.13320395569739651	0.00725081
0.15168502224035105	0.00715653
0.19103308222721782	0.012519
0.0641559392340994	0.00387612
0.1930885488553867	0.011957
0.20943639844087997	0.0115687
0.2078973116027778	0.0129217
0.24921561298617267	0.0137728
0.27865328526061955	0.0160806
0.20711135676103926	0.01176
0.15234183998150416	0.00790364
0.11994446566921428	0.00663128
0.18197093097384792	0.0113774
0.2302529921392567	0.0147417
0.2225796638732021	0.0132778
0.08435327876137141	0.005294
0.06548607817484943	0.0042354
0.22984548787191267	0.0130344
0.09007165719494444	0.00516989
0.06604526223542365	0.00407576
0.1806681241246722	0.0108697
0.22314886170695936	0.0135757
0.13055390073947104	0.00810932
0.1679281793237382	0.00991705
0.20423888231581544	0.0121525
0.11294216227045374	0.00646222
0.12555354067710672	0.00827033
0.27505900265048844	0.0167345
0.2817986579389165	0.0186943
0.18185966753651334	0.0103515
0.1252883522263077	0.007859
0.23372618332773826	0.013613
0.07188669992495862	0.00401601
0.09435343820443018	0.00634919
0.0001411793896209235	-0.000522832
0.1016176593667908	0.00634608
0.06649076957598944	0.00404432
0.08675187474896164	0.00581519
0.24458878948446694	0.0150582
0.14477551620035237	0.00746709
0.08727901980277626	0.00631586
0.22789704823975387	0.0128614
0.10030629076691536	0.00514337
-0.011184826775530331	0.000292214
0.11667601986823443	0.00738709
0.16933739691400593	0.0100981
0.17403306599415552	0.0107801
0.1684809640653857	0.00909239
-0.025407282990713643	0.000185554
0.098975829187053	0.00655952
0.1753339603936173	0.0102948
0.07143007680535876	0.00492368
0.03159294966779095	0.00297288
0.16293526666636626	0.00988337
0.23726565273304673	0.0143022
0.30480099648808767	0.0193968
0.15097395851428524	0.00760676
0.1659173837163168	0.00894975
0.10516060308813237	0.00670021
0.3019318460561393	0.0184244
0.12458207650611139	0.00638132
0.01898839642025291	0.00132579
0.13986729898145991	0.00800306
0.1503615718694298	0.00810035
0.24138760565407397	0.0133471
0.13303860276744917	0.00703683
0.0018271708869971538	0.000164439
0.11570929290722132	0.00649877
0.10050347117990409	0.00562433
0.1711589344134566	0.00981889
0.2388955731656726	0.0147293
-0.04094003210362393	-0.00191935
0.2760853307013348	0.0165633
0.2617505740746985	0.0143781
0.22608510945973112	0.0116754
0.3014953173545949	0.0178437
0.09738967782395437	0.00603875
0.08774710153640615	0.0049821
0.027365529171951026	0.000941582
0.16097904199229	0.00915329
0.1351544141423943	0.00733198
0.1392978661688463	0.00820978
0.03679080891856929	0.00291619
0.23052671285729487	0.0126647
-0.15685614585498267	-0.0102372
0.08158719117485834	0.00619117
0.17177602202903391	0.00953796
0.14836693890135472	0.00829461
0.07921923359908802	0.00406058
0.19659435790490998	0.0122097
0.2130807193693759	0.0122218
0.28126152862952286	0.0164571
0.2740654915383391	0.0158075
0.1501546187216463	0.00804024
0.21841651035446275	0.0129029
0.1771610369768398	0.0107467
0.2263073431130456	0.0136139
0.02230298531202443	0.000577292
0.21778836803307494	0.0120168
0.21359649345640885	0.0107501
0.12489885512247728	0.00561993
0.19492894501399416	0.0119248
0.09112076393007355	0.00408398
0.03251391770912501	0.00332357
0.37015151632962257	0.0216394
0.2243015220830056	0.013298
0.18156111656231425	0.0104471
0.10331283838368416	0.00687562
0.08797389332767083	0.00510827
0.05901090123092241	0.00314759
0.06626687057467968	0.00312161
0.13575880012810387	0.00752168
0.2649134116312712	0.0159821
0.10179421985057853	0.00576926
0.3447245367601554	0.0191455
0.11496367717326823	0.00603428
0.1695571381772912	0.0096031
0.13630433983388648	0.00758688
0.2668917747346105	0.0156393
0.2236132612938656	0.0128992
-0.002603453915363345	-0.000232246
0.19880239396384947	0.0100418
0.12263935195834422	0.00753643
0.18529836464465516	0.0122234
0.15784530702169827	0.011059
-0.004197856254722377	0.000778376
0.10475858671613056	0.00531805
0.09654989369405907	0.00466033
0.26480655382993534	0.0150524
0.18769966379681174	0.0107963
0.2749321334490318	0.0173786
0.16018751270046394	0.00983322
0.29074871749067616	0.0172396
0.09587867505728925	0.00603844
0.02468429031669702	0.00188173
0.17777195686305164	0.0105048
0.23086554386452338	0.0136503
0.10287846123389673	0.00531194
0.12781105279269672	0.00742686
0.08772104017176013	0.00549253
0.2022914248997934	0.0130546
0.14079519785104785	0.00853383
0.1429914962673667	0.00776681
0.2073438181584188	0.0113682
0.2248094407475372	0.0126919
0.20524478215988434	0.0109072
0.20239268687559295	0.0134597
0.26400424283768226	0.0162118
0.0030813656350006475	0.00109842
0.06927512689821222	0.00484973
0.08607602451090815	0.0043548
0.16638040363635045	0.00984476
0.15991262933333872	0.00841829
0.1821525699098579	0.0106468
0.18142287175076655	0.0104481
0.11777505605068081	0.00783914
0.15473045586365577	0.00931765
0.16285998743986121	0.00914896
0.10611471203333651	0.00653011
0.13222076174162875	0.00822264
0.1955215357833604	0.0109387
0.12814425220633316	0.00839101
0.2555217093563197	0.0146347
0.12097463641918495	0.00728674
0.11809443736754531	0.00771294
0.04614150475844741	0.00251078
0.25775774024981407	0.0132768
0.1106827470082161	0.00733721
0.0395717623290613	0.00153193
0.15223726417923597	0.00830804
0.304478016601429	0.0173439
0.19847395807235688	0.0109029
0.20327094776464116	0.011446
0.16692313250227583	0.0101048
0.23539943504875088	0.0142883
0.18804281117760288	0.0123536
0.19604613507866858	0.0120696
0.2147731715069547	0.0126972
0.21099860136752774	0.0124237
0.26863421163808926	0.0162422
0.1634004561551293	0.0107692
0.2122090648522259	0.0101291
0.20518017384591003	0.0124362
0.07460419023483775	0.00289857
0.22590289113602502	0.013495
0.10257524327716666	0.00513627
0.17076903304005825	0.0101773
0.04849432978578715	0.00268796
0.17273748785055176	0.0105893
0.0947254125427526	0.00620301
0.1689913728170419	0.0101639
0.25581160100816086	0.0151641
-0.026613637568710796	-0.000652067
0.14290667820174888	0.00732931
0.12957875852216413	0.00722261
0.17811943539244932	0.00975437
0.024100733127511077	0.001335
0.06847303028318355	0.00576156
0.14434023825376271	0.008342
0.23149206408977893	0.012466
0.05754890304921225	0.00427612
0.2080636836894176	0.0128316
0.31624850879634314	0.0193428
0.20151053824706042	0.0104776
0.2230942652595717	0.014322
0.24126071555366546	0.0141787
0.10470349159365235	0.0050994
0.21696730065301775	0.0129442
0.048658732004241666	0.00289949
0.23924523765807656	0.0135901
0.05871480552451871	0.00371289
0.11677377540522425	0.00704808
-0.0018497136569775258	0.000586169
0.08747254763861195	0.0056942
0.2236369623130131	0.0130266
0.1303434433926521	0.00723138
0.22422296517474255	0.0122276
0.27342638344660836	0.0155751
0.025419035909495194	0.00211523
0.12741935723674963	0.00749511
0.16266968253042047	0.0081175
0.13539934719330088	0.00841645
0.043752361182851605	0.00242196
0.1946678754729636	0.0118829
0.1141253287893479	0.00692225
-0.06311014079846483	-0.00222677
0.21414294193960295	0.0123448
0.20410615995493797	0.0116885
0.22553385620317568	0.0131696
0.220085655048467	0.0121482
0.17496579139348353	0.0105999
0.18558425749942395	0.0115177
0.23432038673554428	0.0144134
0.0925587994210188	0.0062124
0.19378998804501968	0.0104891
0.12020526514891736	0.00784321
0.02032701008964706	0.0017687
0.12829524681519064	0.00882637
0.13920153656932638	0.00816528
0.2529433194340067	0.0148429
0.2887947990235874	0.0177862
0.1711834796643407	0.0099488
0.18771687988745944	0.0107964
0.2462317095512031	0.0137281
0.12274597946858214	0.00700187
0.08939357027093427	0.0060749
0.022254666120598645	0.00161772
0.14373691022169083	0.00770508
0.19677444364427185	0.0113821
0.15329358789432881	0.00691153
0.09012144476501067	0.00362982
0.22007852734973063	0.0133536
0.20775308815309312	0.0125691
0.3191222023012405	0.0188164
0.17002732905230486	0.00954471
0.1691120675910063	0.0089022
0.07921329102842956	0.00545781
0.1813194242909272	0.011268
0.2617458777026352	0.0157227
0.1478759575564884	0.00719046
0.1230443354178795	0.00852175
-0.01588616010526012	-0.00132548
0.10303783328707491	0.00538384
0.20139146917950385	0.0115422
0.32639734857905667	0.0192078
0.20999162600867247	0.0132805
0.18977302854389946	0.0118337
0.13214948830629533	0.00848204
0.17821405854948177	0.0102718
0.1520633702647492	0.00905319
0.30323387038652727	0.0176397
0.18456573264851553	0.011396
0.23330635748394887	0.0132556
0.1107053106646364	0.00720379
0.09525141657552016	0.00626367
0.23371064914443387	0.0138444
0.2592539745710132	0.0152615
0.23861232816121442	0.0138004
0.3262952094496609	0.0201603
0.24100901099530586	0.0138321
0.2978285690865575	0.0177461
0.22316140446904775	0.01221
0.24014844463345889	0.0124819
0.22617105816360916	0.0130557
0.2533377370512389	0.0129895
0.03524755732097056	0.00320403
0.059334233766282975	0.00349906
0.11130123209392112	0.00621897
0.08528880152313448	0.0058379
0.19082529817009822	0.0124314
0.09029803300421049	0.00688066
0.10639460367726776	0.00766979
0.16721224609641278	0.0104595
0.17708613736718892	0.0110666
0.007561397164158463	0.000663433
0.2687049767226099	0.0160653
0.12133879218498947	0.0084545
0.3261363812616208	0.019418
0.1798487846604159	0.0110953
0.21718510156049803	0.0122441
0.10942231784361071	0.00653988
0.1875618886761348	0.0095304
0.08354950308810798	0.00495688
0.22723704403139117	0.0105915
0.1950177970782899	0.0121527
0.26189508202577366	0.0166551
0.39161377087715266	0.0240332
0.269221360266856	0.0151301
0.1163871182118095	0.00762077
0.3176296443784031	0.0184113
0.2789449042334128	0.0158664
0.21510266232827027	0.0133298
0.1940587151313316	0.0116238
0.2837500690219308	0.0167906
0.20577597307186365	0.0135035
0.275251581855551	0.0145317
0.15976024451098933	0.00797671
0.35667025604610597	0.0229599
0.10057041254443107	0.00562305
0.03972325325157052	0.00130418
0.06839853837199548	0.0041889
0.16480048580294776	0.00931187
0.10496063197047646	0.00632462
0.201106588053879	0.0127961
0.21741694417232252	0.0131047
0.18126821216531888	0.0101999
0.098861868250863	0.00703594
0.133238914055537	0.00847571
0.08838195442313544	0.00496505
0.24564175022270865	0.014148
0.32468224634749515	0.0196299
0.07040157406542212	0.0054539
0.11109224818758871	0.00656759
0.18717945300637182	0.0106094
0.3233010796707728	0.0195262
0.14572421541431885	0.00822244
-0.03496897877640925	-0.00112025
-0.03145596948052849	-0.00164059
0.21918844587501696	0.0126172
0.2969018844884418	0.0179773
0.31574694422272326	0.0196594
-0.04828286545602509	-0.00221964
-0.001116529804517477	0.000379746
0.14580112540103385	0.00888834
0.004123239454888894	0.00160996
0.06021129172097793	0.00486579
0.2661349588473012	0.0157485
0.11613059115490859	0.00698569
0.30146813602844447	0.0174381
0.1190609868989935	0.00668234
0.08831238583070258	0.00574907
-0.0033617609008286097	-0.00123634
0.060603133844625144	0.00363925
0.21645525104266675	0.0132387
0.007773916534268064	0.00114908
0.2242575265237992	0.013814
0.1511735510546521	0.00908355
0.02067325039554931	0.00151235
0.3279886060579985	0.0198358
0.15772335054434705	0.0100594
0.17786261474160234	0.0115053
0.14007157569736	0.0081581
-0.00864622263711161	4.44492e-05
0.06691581293304699	0.00400514
0.250615983407986	0.0152644
0.24801728219305938	0.0143886
0.11238995312981694	0.00603326
0.25103633539846243	0.0166305
0.07285822726048437	0.00356228
0.12682268525029827	0.00854077
0.33379280989248566	0.0194166
0.21596000264585463	0.0125405
0.16094719669901714	0.00945209
0.06904965105633336	0.00463546
0.12286619626722832	0.00764696
0.22778582282238322	0.0132599
0.258691972229518	0.0142116
0.22824922702032552	0.012152
0.22307046673762307	0.0119444
0.19808274834026038	0.0116891
0.05462129799864983	0.00349456
0.14507245854583853	0.00796638
0.2682713866175431	0.0160898
0.12716487526459366	0.00742533
0.14088633288361913	0.0084804
0.20876402476526668	0.012239
0.13872190661269007	0.00744154
0.09857856153394803	0.00607368
0.20797312379847468	0.0129251
0.13296310995324673	0.00724203
0.1385937291885309	0.00818568
0.045935952204038864	0.00322693
0.20670088910546977	0.0116531
0.21308010287818757	0.0108996
0.12653459396361727	0.0074107
0.17364340855625413	0.00873165
0.14668205069811008	0.00885355
0.03884415349174606	0.00295682
0.03707056186773539	0.00165413
0.10824859046413046	0.00645591
0.1729743937692346	0.0110725
0.22997967886051557	0.0131499
0.08012447370726708	0.0047684
0.12352366201832492	0.00574239
0.08648113192721957	0.00396616
0.20724964886979158	0.0112792
0.21755396059733575	0.013607
0.32178281550294463	0.019056
0.2205757247297376	0.011699
0.21383776220207104	0.0127324
0.03556164526644464	0.00172153
0.09792867709919757	0.00496758
0.24109037267357122	0.0141297
0.10502219491757533	0.00750602
0.2301981778232973	0.0136119
0.024162563257586853	0.00283341
0.0524229541453989	0.00312135
0.002901722727415936	0.000560501
0.07240283245224916	0.00338238
0.20211474837364807	0.01257
0.17391990600423485	0.0101152
0.264119340583667	0.0157019
0.06815781256321092	0.00474506
0.060171957645783467	0.00243766
0.1505693451993745	0.00857576
0.18329489382744837	0.0104836
0.24910337796266374	0.0153814
-0.022669218499877637	-0.000916738
0.06745324903527732	0.00311006
0.1968090839319609	0.0112402
0.23766113866941874	0.0134145
0.13317658677458458	0.00876041
0.30709984847709937	0.0159454
0.15594786584585754	0.00859952
0.10443917770540868	0.00575446
0.2182134939473304	0.0134322
0.1832978868168977	0.0103087
0.09290551789764134	0.00638549
0.13966220853108002	0.00844916
0.17333808600982467	0.00883378
0.13763128447627565	0.00910615
0.07382541202099376	0.00341019
0.23481770648451042	0.0135112
0.20128150219004062	0.0107234
0.17997002874238674	0.0114694
0.09329105585779643	0.00588845
0.2360976071763004	0.014651
0.11858966648000797	0.00617645
0.0572895822230536	0.00318944
0.19109526310181602	0.0108571
0.26667706752626885	0.0167398
0.19484379338833802	0.00989243
0.22914081554342652	0.0135688
0.14841368155285933	0.00820866
0.24372488850516313	0.0136306
0.17438860656251798	0.00889098
0.24487545498838412	0.0142438
0.054081798751250965	0.00376544
0.033297394882579455	0.00343041
0.17007148792506496	0.0110908
0.2028182245192612	0.01244
0.14369605157533893	0.00825017
0.1560479452810256	0.00829617
0.22917916219097645	0.0134103
0.22045700833378284	0.0132472
0.16108764377344875	0.0109039
0.18781447926249606	0.0106312
0.2661683814795815	0.0141391
0.18959872776416423	0.0118591
0.3401700444603111	0.020485
0.0883808863708664	0.00489755
0.1124233313251611	0.00654814
0.164281825364744	0.0101933
0.07683981543761924	0.00497142
0.09056746323209108	0.00499212
0.12050312216728779	0.00700485
0.2375201393290144	0.0143318
0.26737350006491184	0.0155711
0.10716826352808562	0.00664049
0.0755721514598263	0.00513867
0.2735650475948779	0.0168526
0.12809161265645283	0.0068552
0.20939751129199136	0.0127444
0.2264826388144407	0.0120058
0.13206495251436065	0.00699291
0.20505365289953054	0.0121533
0.22981476933521408	0.0115562
0.09818450846545018	0.00666198
0.11472884043103493	0.00711994
0.11904256613574415	0.00595172
0.07226630984623106	0.00526327
0.16925917024419526	0.0103764
0.2533357308760669	0.0136345
0.28362605063152563	0.0169546
0.18163599167780198	0.00996258
0.12306705982177794	0.00770297
-0.09009955705940537	-0.00327685
0.11495306838982715	0.00584592
0.1551949706272889	0.0085157
0.21442871860721013	0.0121784
0.11139101027184786	0.00675277
0.17708458425913395	0.0106662
0.19754672195046902	0.0122233
0.19229366797980327	0.010796
0.24144900079382856	0.0161851
-0.06066025702743441	-0.00332596
0.20045544510539484	0.0115435
0.13233919734998603	0.00786477
0.11590186992682941	0.0065062
0.07440265305343609	0.00475174
0.19889542684414052	0.0122954
0.29056816322632983	0.0179867
0.10999562609840373	0.00588233
0.20326577279221747	0.0109221
0.2611858170572653	0.0156049
0.2480583796557148	0.0150713
0.26268696035076605	0.0139833
0.06696399487516926	0.00506532
0.12192250776237958	0.00518484
0.17758461144737614	0.00952161
-0.0763821342106755	-0.0032159
0.2218452315868512	0.0129309
0.2705273696214396	0.0174664
0.23216285297521802	0.0128998
0.11646796383982692	0.00791512
0.17016577085363221	0.00943431
0.2699619864943187	0.0161416
0.14396407491203206	0.00896149
0.05904599660570282	0.00346231
0.15535522150781877	0.0099517
0.1600695712253639	0.00941744
-0.002028607354851882	4.30227e-05
0.07457018024969501	0.00747984
0.05047793994111845	0.00389232
0.19134094228976112	0.0113668
0.22574172123474728	0.0130733
0.1132161464505555	0.00528931
0.22402949064278882	0.0136956
0.23415032074643607	0.0158451
0.3793943939077176	0.0226844
0.17117556941172749	0.0088417
0.01693638820019124	0.00207802
0.027556308642238268	0.00255814
0.255122397670242	0.0151067
0.08730946222164745	0.00518225
0.07356976723956292	0.00381275
0.1806284851418721	0.0111144
0.32998965748002423	0.0190257
0.3461040512041739	0.0183942
0.030673220827358814	0.00245195
0.08912814365450362	0.00489036
0.05979600449886012	0.00299365
0.19574448211964476	0.0120681
0.07320180231161733	0.00498626
0.12892200589216327	0.00850169
0.036037454520446	0.00123348
0.0693752809401168	0.00514654
0.18661258499346683	0.010023
0.12104904758490902	0.00596756
0.07385176098117803	0.00479527
0.09698606202136789	0.00670337
0.08533782710680642	0.00526219
0.22379710557364832	0.014077
0.196797219678065	0.0122608
0.07026666712271253	0.00523758
0.18952405180814463	0.0111507
0.21219322883829395	0.0127732
0.12547902107750605	0.00698401
0.29881747913672757	0.017508
0.19812358688912707	0.0109235
-0.010680046210317654	3.6291e-05
0.06280851128416999	0.00381166
0.2419160305345301	0.0154505
0.18166376075153495	0.00998358
0.04749444486359168	0.00259166
0.07835577441791831	0.0047415
0.1519823384637582	0.00938185
0.25383381716713066	0.0147288
0.26265217492912857	0.0155325
0.11372267262454688	0.00775717
0.05938063685268776	0.00378484
0.15356640956995982	0.00927511
0.0966351958717438	0.0050489
0.09373261480029375	0.00598812
0.15901498735386496	0.0103709
0.14752418693856534	0.00828295
0.10176243050246175	0.00626511
0.14455887117370866	0.00775818
0.2590288829750996	0.0145204
0.23816743875716367	0.0151773
-0.019053158346809613	-0.00199037
0.05652009815700467	0.00229308
-0.04241866099322878	-0.00236492
0.06284182072285258	0.00290881
0.12775691233841557	0.00718787
0.27542413711186253	0.0165906
0.13871441828779618	0.00822047
0.2167697918514254	0.0116659
0.1974492656222652	0.0119829
0.21444676384764677	0.0126872
0.16893263784031792	0.0104867
-0.017121899844436815	-0.000195289
0.16486385597417957	0.00848362
0.19323595181730838	0.0109424
0.18916879417502117	0.0116825
0.0562731031356505	0.00446292
0.03126305238040948	0.00234263
0.22679536586624735	0.0135626
0.1399683977446885	0.00783064
0.011613287059544028	0.000334321
0.13793787817629308	0.00895862
0.15574437719718873	0.00864049
0.09205116470576524	0.00638233
0.16245595114877026	0.00987741
0.30277850537536966	0.0171506
0.16597367568005747	0.010527
0.19415462852767026	0.0100813
0.057851007537957334	0.00461972
0.13964144137101525	0.00712226
0.13972311155440323	0.00789845
0.04724373565124083	0.00322198
0.02585848444102541	0.00177947
0.20227270768011033	0.0110365
0.20923273436648426	0.0126254
0.15986267840499613	0.00888763
0.11658381773380114	0.00888196
0.2694656687079561	0.0158427
0.1263295437760884	0.00873309
0.169070411313501	0.0108721
0.1965603288589233	0.0111079
0.18812900810967328	0.0109413
0.06209745086168637	0.00380061
0.294249954095091	0.0178318
0.12219499680333244	0.00666353
0.18514900023470626	0.0103476
0.2349943461107002	0.014383
0.17887197590574772	0.0106878
0.22785791413936768	0.0129092
0.0785570094685693	0.00387878
0.2472188073343776	0.0139534
0.057422722151996564	0.00300709
0.13645895866826138	0.0080681
0.12272867679985315	0.00720977
0.20908047745836267	0.0134838
0.1857991787870854	0.0104315
0.18308927764018293	0.0111131
0.22668821174407888	0.0128273
0.2296367376899065	0.0127205
0.12526128569055764	0.00614989
0.33504759584120475	0.0193291
0.23151052147965848	0.0150685
0.26114620673685496	0.0160207
0.014216475809745206	0.00229201
0.3090097247258351	0.0156651
0.15464277459428075	0.00936039
-0.022460654478091965	-0.00118704
0.31586308712892297	0.0187637
0.17906276798228554	0.0102226
0.26545547852524554	0.015937
0.02890571636640818	0.00149837
0.19847953237174976	0.0126234
0.08504958223285573	0.00602842
0.1474818538610207	0.00951053
0.20183274019862188	0.012098
0.1885896142526548	0.0107436
0.01655959946179102	0.00135871
0.276825060193583	0.0186752
0.18038800835082122	0.00894762
0.11066338706520547	0.00540997
0.06930817113270789	0.00446027
0.13148657608822753	0.00827578
0.12849944143113326	0.0072831
0.0500786228093645	0.00231487
0.14235137316219593	0.00813828
0.24772640834255946	0.0142425
0.13891343927043162	0.00827105
0.1776996331307847	0.00981506
0.1317807299457611	0.00720975
0.14462352052645258	0.0087997
0.22610395936233948	0.0133375
0.13257046987867085	0.00762603
0.17526890146557014	0.0106256
0.1903835557838407	0.0118834
0.10252403778335892	0.00546268
0.07866772234766528	0.0057582
0.2680931286590659	0.0175773
0.1914128786709976	0.0125026
0.11498645364797933	0.00651616
0.1713239567017218	0.0097502
0.12747761009725475	0.00675786
0.04613782457480522	0.00237165
0.04666203622248016	0.0016682
0.16158381662445223	0.00973778
0.11770375593876448	0.00722348
0.20095209217821128	0.0126098
-0.017833065609794127	-0.000230182
0.22687159144301874	0.0128294
0.15207519876145514	0.00906434
0.02060627713967374	0.00198761
0.24030271948588408	0.0115143
0.07983900967306064	0.00472042
0.25824424296150683	0.0150024
0.3533546632907923	0.0206725
0.32143486215205164	0.0194515
0.3650108587589871	0.0213951
0.06522520394901891	0.0047351
0.24865065547529192	0.0134098
0.1755302369593312	0.0100927
0.07999582435306901	0.00506155
0.22698202889219787	0.0138516
0.1507491363617442	0.00848941
0.1687943541393416	0.00999818
0.07528091301339532	0.00406605
0.006543826592413398	0.000310412
0.09146839990279734	0.0059864
0.22334631329781549	0.0119219
0.13233304568901477	0.00776233
0.04079180081760626	0.00257146
-0.0662190846840865	-0.00226652
0.12756012185829713	0.00759571
0.15252277676444342	0.00879632
0.17294178339855895	0.0102991
0.301770007715533	0.0194004
0.07480368139722585	0.00419629
0.13487518719781014	0.0085975
0.16753783674121342	0.00886462
0.16600033072568854	0.0103743
0.18568627020390255	0.0100052
0.17799600300773005	0.0102028
0.14063809487769705	0.00844526
0.17439861286341868	0.0104166
-0.007844627736743907	-0.00140625
0.19974121417906815	0.0123632
0.25927271480460534	0.0156537
0.047585965257603974	0.00331534
0.24501212298459163	0.0145108
0.3647159759199125	0.0229678
0.1843403682085372	0.0100783
0.19542369912615354	0.0113244
0.10052750220447321	0.00735489
0.24181970900236843	0.0152487
0.21893157128475085	0.01296
0.16491462977176843	0.00989436
0.1406268142552606	0.00876703
0.14539647538407077	0.00859056
0.07895307303121009	0.00398922
0.2094775186708599	0.0115237
0.29874622590658323	0.0163358
0.016359036627776477	0.000514897
0.1574542594587054	0.010707
0.01172813487269294	0.000862492
0.08456041429286763	0.00520905
0.18872711097807224	0.0118297
0.22614379559712203	0.0139581
0.1343555454440935	0.00768202
0.11471008478141469	0.0071743
0.1833433547972252	0.0101795
0.36962792936794864	0.022265
0.2533973533837306	0.0153791
0.0500319381143022	0.00236526
0.18798934986470944	0.0106843
0.14091554621430485	0.00736773
0.14309937248155583	0.00756355
0.13918549942148267	0.00892066
0.31001129056192445	0.0179915
0.1945065230544895	0.011711
0.33093034908158037	0.019852
0.1870600025698449	0.0109665
0.09404026496598861	0.00605196
0.22309853810152996	0.013952
0.11734796293220202	0.00769453
0.09564499472826331	0.00534692
0.13176792974417129	0.0059676
0.07524212682735441	0.00547132
0.11503171497415123	0.00763744
0.17644565598360315	0.0106901
0.12507056569699151	0.0070754
0.17068227764621055	0.0116057
0.13763379531131886	0.00802005
0.17879591248010315	0.0107537
0.22609658902162125	0.0123211
0.1972977962949287	0.0116785
0.26699627008260934	0.0135912
0.10922187227984134	0.00602597
0.1585567504719716	0.0100426
0.05332128651241803	0.0039136
0.15902572536414963	0.00890012
0.20197065190608054	0.0116899
0.07443199349823776	0.00605548
0.21117893639114882	0.012145
0.14544697135692256	0.00764504
0.1576529065743308	0.00777858
0.138188065186325	0.00846247
0.13205440831486231	0.00902306
0.30465243345688353	0.0179892
0.20163215338450052	0.0116771
0.10822632079679931	0.00706862
0.24400207521080275	0.0145932
0.006560152547663028	0.000876164
0.2226667177445118	0.0141798
-0.014201153320050798	-3.95511e-05
0.11668749456226457	0.00517442
0.22496998214246622	0.013408
0.05952487717015812	0.00340831
0.3252051858204731	0.0197219
0.1193552526099667	0.00745556
0.0821027210837101	0.00481635
-0.0643669391061988	-0.00250253
0.052849364958972585	0.00418309
0.3075947915170496	0.0186565
0.12063301922871598	0.0077807
0.1913413971076487	0.00967163
0.19922609241500464	0.0108656
0.1557503777915462	0.00843929
-0.035800893888862644	-0.0021764
0.10784702484130138	0.0046783
0.2002579447913283	0.0123035
0.3475930148058125	0.0210353
0.11902548657510939	0.00638239
0.18972994513075545	0.00961392
0.19770051343138248	0.0109958
0.14249297229629476	0.00780589
0.1326044468101393	0.00756661
0.0248672438910506	0.00209975
0.06789822636747123	0.00387791
0.2739608497205034	0.0141415
0.06099895922324341	0.00388674
0.05514262843489051	0.00406765
0.340089487457054	0.0189073
0.33900039523066244	0.0192866
0.3434436724182037	0.0211175
0.23438301622293742	0.0140657
0.11156159984626927	0.00655439
0.14315932106655072	0.00929353
0.16992915275576878	0.0110051
-0.026969568589109424	-0.00176193
0.07270674348287935	0.00288478
0.20969084527090806	0.0120621
0.11303123907611275	0.00617799
0.1389966681475898	0.00804501
0.1697900596662705	0.010217
0.2300892234844476	0.0134569
0.27374415987315315	0.0159221
0.2360785675953048	0.01463
-0.016156939943758598	0.00077041
0.2343790899838737	0.013859
0.27829964102658816	0.0151257
0.05846768043885044	0.00358354
0.11148139265283323	0.00680966
0.2031758803201006	0.0117253
0.1610718680980872	0.00868353
0.2743542836517383	0.0151016
0.08700584601930972	0.00530623
0.2230192596077058	0.0127857
0.1712825616398426	0.0101065
0.16194355883307837	0.0106094
0.332706018289518	0.021154
0.27655322186150644	0.0158334
0.16585209832545297	0.00943468
0.25309686404952103	0.0172223
0.08507826493367361	0.0059917
0.2715019831645287	0.0167978
0.19401587753754598	0.0132061
0.09694272873786146	0.00549716
0.18988866538749208	0.0118497
0.14238180879512866	0.00896857
0.21205878614437076	0.0114843
0.19942636768970595	0.0117187
0.09008921481648466	0.00538737
0.20551659639659547	0.0121777
0.18203155350839978	0.0106468
0.1927793409785389	0.0114038
0.1354848778452885	0.00879155
-0.03796808903922511	-0.000744995
0.1811204758039707	0.0110251
0.10872080822717478	0.00722293
0.06582856777680465	0.00455245
0.003542301658479557	0.000420481
0.04314759961306841	0.00331887
0.043404990860462	0.00411035
0.11400724435489215	0.00478702
0.1289876983719201	0.00790999
0.0014831867294181958	0.00135871
0.17075405024249163	0.00886478
0.10854674040260777	0.0064775
0.28331543621029776	0.0165074
0.20513202344187714	0.012307
0.30404190856975893	0.018563
0.12123735194639122	0.0068465
0.13657621020599936	0.00797192
0.02130091591611616	0.00110926
0.1368459503446324	0.0104303
0.2669559245903181	0.0162281
0.19296358125318835	0.010548
0.2896754716499835	0.0166832
0.2127956125262029	0.0123644
0.18393015694033932	0.0117222
0.21076533228354685	0.0119556
0.19516783494771112	0.0120866
0.1430943903873718	0.00881453
0.06934006615459991	0.00374703
0.30557163120568737	0.0163069
0.18214317843149666	0.0104957
0.14874874580416247	0.00760298
0.19811343827490874	0.0129676
0.13681878352988686	0.00818676
0.19557924094748452	0.0120989
0.15947179818813395	0.00902419
0.02331133334266407	0.00351954
0.25518784517754406	0.0135022
0.11279745795596559	0.00705538
0.279245718081119	0.0162366
0.21435643050445488	0.012634
0.17921015435984272	0.0112376
0.15253694476096363	0.009353
0.3089997593351303	0.0198129
0.16318805025734426	0.00864615
0.32716379825225417	0.0192673
0.09127431193240579	0.00499341
0.09233420946697592	0.00621093
0.03162115039176986	0.00257934
0.17609402739477636	0.00953906
0.185903757794022	0.0111402
-0.05669468022044666	-0.00213915
0.09155317131210791	0.00576193
0.2615188114324865	0.0152943
0.23326679626190064	0.0127971
0.20123499782140447	0.0115693
0.16411708538370703	0.00963303
0.3224103074240282	0.0192199
0.18909536261487006	0.0118344
0.2546901451254338	0.0147993
0.1431148810569598	0.00840486
0.07470931974509787	0.00416615
0.06608331393606866	0.00500036
0.23757235615957356	0.0136702
0.07099032165900242	0.00446692
0.19455116658784186	0.0108516
0.15593044374376686	0.00905143
0.09087054510602285	0.00648509
0.1361016959087972	0.00855474
0.18133167673454184	0.0111215
0.008597108989123504	0.00105757
0.18641552232825434	0.00991933
0.0022428483614982874	0.000393157
0.12377847649186385	0.00721547
0.26093643805487143	0.0149988
0.0817259913078505	0.00538294
0.07430041057478402	0.00397103
0.08075500685278988	0.00563924
0.20205351798718987	0.0104161
0.07141412333338108	0.0057743
0.20563737797725964	0.0123224
0.24637094790817346	0.0140216
0.25253042128338726	0.0154802
0.1774692704588444	0.0104977
0.161332164977542	0.00818361
0.03012678615037527	0.00194816
-0.05969805987970732	-0.00331855
0.29213944767820016	0.0165628
0.2522763012087275	0.0157235
0.21039214208823653	0.0137093
0.15997661101899124	0.0100778
0.012104309552922235	0.00141959
0.18035406627535677	0.0106989
0.2538523178449569	0.0149098
0.23663998317786555	0.0137189
0.23225358647403388	0.0134538
0.18727243695614995	0.0112397
0.23416123428179067	0.0130996
0.1474642926264504	0.00902457
0.1273455621726935	0.00813848
0.09099451554555762	0.00682193
0.16230858451980637	0.00862873
0.20906876472744684	0.0127633
0.29710793814429465	0.0174304
0.09336987944307915	0.0053871
0.18866775628077334	0.0120935
0.09978876782243616	0.00471405
0.10253786732546087	0.00581612
0.11057739359245042	0.00661808
0.06691438300519628	0.00436091
0.16528449563314923	0.00695394
-0.05267485659345446	-0.00181934
-0.09665348772148527	-0.00354514
0.2146512436743762	0.0130217
0.19789257181825565	0.0134667
-0.04349461091758128	-0.0022341
0.17297980855147352	0.0106641
0.1463203763539672	0.00877759
0.18283870775482236	0.0113413
0.20365158972679515	0.0119483
0.20518204536591214	0.0117
-0.09796100081596112	-0.00502015
0.27454342583476926	0.0165959
0.35696786561781824	0.0202301
0.14909603803043034	0.00841785
0.3028417134803612	0.0178683
0.07448188905349601	0.00289013
0.015342799025772832	0.000562358
0.1761375340672281	0.0108601
0.2356151288644842	0.0147318
0.12377277442692476	0.00783974
0.12582669416988654	0.00846328
0.2214458319174397	0.0129666
0.06231424732160863	0.00334924
0.25341791011387005	0.0158298
0.07090300438451565	0.00465396
0.12609124226901874	0.00721359
0.1632446655500463	0.0102204
0.08554094631748799	0.00496833
0.05539900285753849	0.00331523
0.28805299443123183	0.0156796
0.22967790891330267	0.0143597
0.08791343051795986	0.00747288
0.18115415138497779	0.00978085
0.15835346887659668	0.0106704
0.10984536922929714	0.0075384
0.04466784948373981	0.00335222
0.028695029005952596	0.00171144
0.3080275778088796	0.0164238
0.12017029753469997	0.00697199
0.19109854540801907	0.0105413
0.02534708523728907	0.00139495
0.21512106119534166	0.0126545
0.17878740951192762	0.0102044
0.09899521299429112	0.005908
0.034090924494867066	0.00196284
0.25618177053661484	0.0146812
0.08490340587375748	0.00543228
0.10865028604076826	0.00557603
0.157834474931191	0.00895327
0.3637041442277018	0.0203277
0.32630098712667777	0.0183983
0.08276573777332773	0.00594904
0.2165819174162167	0.0133818
0.025433297857883327	0.00204809
0.15730689895670547	0.00904395
0.19616879738125015	0.0123001
0.03331955061421414	0.0018404
0.05212857768559547	0.00416461
0.2668068553278583	0.0156255
-0.008147930229487786	-3.44635e-05
0.10978571701980126	0.00644977
0.0042977420197601295	0.00104338
0.21058586236958113	0.0121232
0.05522352761430143	0.00370752
0.21615182287499282	0.0121901
0.25844229057378854	0.014139
0.06468171988735015	0.00445422
0.06710557649760703	0.00457809
0.2899871636949598	0.0156032
0.19710063658335064	0.0122592
0.1450190163562164	0.00934493
0.042160103604590035	0.00220164
0.11785174313830606	0.00654751
0.2789563695118068	0.0173767
0.0073505645476007134	0.00154213
-0.03196147544639211	-0.00129431
0.15399379168074695	0.00894304
0.2966378791308269	0.0150179
0.1100898816747625	0.00592366
0.1569388348400047	0.00847975
0.1567619550875534	0.00885603
0.07987439091826706	0.00534861
0.09070147220143217	0.00765389
0.21249532266268534	0.0131522
0.13893920595668496	0.00820549
0.10774056133348621	0.00633059
0.18822057751404947	0.010013
0.1723346531703036	0.010596
0.21029971705269948	0.0117357
0.13099547671005682	0.00840728
0.21536019375896043	0.0124756
0.09559014920120039	0.00591449
0.10879497769785552	0.00615087
0.17190000192485053	0.0105552
0.2059250192209229	0.0125391
0.11435821028642196	0.00796167
0.0348434272060806	0.0039755
0.2664912360600353	0.015272
0.17375610477032585	0.0100276
0.18726492092366423	0.0107669
0.28742927016252084	0.0172511
0.2442622322911902	0.0152564
0.01131161393855255	0.00093616
0.020487817274378362	0.00206743
0.027055961269576545	0.00227701
0.06655746803215369	0.00430004
0.13184689218080978	0.00738194
0.20081802296443407	0.0110675
0.08734860044381154	0.00448897
0.15382701075708982	0.00842505
0.179607527415098	0.0089611
0.28528190325305136	0.016147
0.17849638313829103	0.0114324
0.07469375943868302	0.00436975
0.22519608754674728	0.0128612
0.1189414041361399	0.00800068
-0.005955053658991567	0.000736397
0.20277232325782762	0.0123641
0.2428843552551407	0.0139943
0.10448990868971132	0.00680031
0.07656507336473412	0.00497119
0.1368626987694915	0.00815185
0.19627411737904818	0.0116241
0.17794873361815183	0.011008
0.1600904665789921	0.0092313
0.2924342837450887	0.0168232
0.14651648161856873	0.00891538
0.2571981725628267	0.0148441
0.19727999276325314	0.0105068
0.19977236444991603	0.0112459
0.04907601127110695	0.00309521
0.16231185683288799	0.00895489
0.05542412630560772	0.00390384
0.258497257773219	0.0149593
0.3468194851309471	0.0215864
0.056968883135058684	0.00298854
0.1718263061378432	0.00958324
0.18129013417839882	0.0104926
0.16732081113630975	0.00985986
0.1423710343404844	0.00816758
0.24791483549236945	0.0148858
0.152279970758026	0.00842984
0.1199241126051473	0.00618914
0.2483458036229532	0.0139445
0.06901833204082304	0.00539442
0.05226363552442973	0.00230676
-0.03903270281901345	-0.00235215
0.16337499627753502	0.00985313
0.14089128712432467	0.0081103
0.09377291216330495	0.00467067
0.11555275711437524	0.00783041
0.09637052231921223	0.00592509
0.15222611716174522	0.00753652
0.1783462596211972	0.0103641
0.24583896028906985	0.0134419
0.36871936589092424	0.0208349
0.14231963601069958	0.00848237
0.10831819550692715	0.0066729
0.11912063262538902	0.00813826
0.03941895696219398	0.00264781
0.09726047744376178	0.00569918
0.007673118925699614	0.000169821
0.161634641759275	0.00919522
0.24627342819129974	0.0146559
0.20982872830327276	0.0124982
0.05008166828816503	0.0039699
0.25757890180532317	0.0156099
0.06243058978477291	0.00466316
0.20918288383708636	0.0119182
0.2475741509815077	0.013199
0.14520416084616472	0.0088051
0.0038825428327077804	1.07106e-05
-0.04542882569798189	-0.00267331
0.2710414060278442	0.0167764
0.11675010454973153	0.00726644
0.26294320955049477	0.0157417
0.10854801271000027	0.00634488
0.04177456552803416	0.00325519
0.1278413530015479	0.00746274
0.13002113471884988	0.00754572
0.30023948954524593	0.0185728
0.0969151178838659	0.00515373
0.26262130333555683	0.0155092
0.16884716303401748	0.0102378
0.07634654456995715	0.00301845
0.10588861652087567	0.00630207
0.19025661860790452	0.0113094
0.027017974390117123	0.00275778
0.24550736936123768	0.0142049
0.08810962655633396	0.00545887
0.30383262789111576	0.0180931
0.0655113069956761	0.00310204
0.043227366718436	0.00202605
0.20022119962450224	0.0115776
0.09199841005559799	0.00561585
0.057126236658753604	0.00408429
7.134134074487208e-05	0.000279269
0.04431040903237796	0.00321759
0.1360892214989738	0.00738199
0.2277402954558543	0.0126357
0.09531132118532176	0.00549052
0.19326978096225178	0.0116553
0.23309493574352083	0.0133763
0.2389110666569802	0.0133787
0.23105160355326826	0.0131708
-0.02521684767665113	-0.00155163
0.247864806528129	0.0123571
-0.002175309396017884	8.13078e-05
0.09751247365419638	0.00735627
0.14779222285002175	0.00908658
0.22950078065177756	0.0128619
0.1656166300907703	0.00963939
0.24164226224669658	0.0145431
0.2223792191577438	0.0118149
0.16698808646599925	0.00940784
0.16576684959783547	0.0101979
0.21773208510759842	0.0132598
0.28109863692446835	0.017204
0.2331196580060763	0.0134133
0.19850683232355643	0.012042
0.25322043894463125	0.015351
0.013445694751782297	-0.000677569
0.21719753794598468	0.0125153
0.2867595743475305	0.0154252
0.20485790612089963	0.0123992
0.26829231592199076	0.0135301
0.11897633767543941	0.00747082
0.2094373537142848	0.0122075
0.2145255087446419	0.0131504
0.17412592889248135	0.00891689
0.12381969815890116	0.00747757
0.24100688852024824	0.0124156
0.2013756940256282	0.0111274
0.01060508535827118	0.00231571
0.15171708561664282	0.00826784
0.31504870244952543	0.0199159
0.21582366170740486	0.0110439
0.12478801166845067	0.00718109
0.11351682094708297	0.00736579
0.11722741170420639	0.00747973
0.0884896552396009	0.00498751
0.2315524589187993	0.0138368
0.1288256181364665	0.00890495
0.007713425742798374	0.000905866
0.04594134649229148	0.00324738
0.1519574312846779	0.00909566
0.20568593616204778	0.0113184
0.15034577565122556	0.00799546
0.3216615249932493	0.0214042
0.20786140025493874	0.0130845
0.21160687533178038	0.0112458
0.017558743943459344	0.000798786
0.1308299183982201	0.0082461
0.28675299776564467	0.0165387
0.004663478065588516	-0.000526532
0.26591397228368774	0.0159702
0.16575151274872124	0.00905933
-0.02612319548611782	-0.000944227
0.1506987038824787	0.00857037
0.15822309087231173	0.00945736
0.1580502520927843	0.00893801
0.1344320527082026	0.00918203
0.04477751139577183	0.00244584
0.22633538816872992	0.0148054
0.2725908566308022	0.0163043
0.17921119936418217	0.0112388
0.28028318874075514	0.0153411
0.14347728232027632	0.00947965
0.16237968886617432	0.00867754
0.13709988865437206	0.00750501
0.1912743054861914	0.0114203
0.19289396227402522	0.011874
0.23354116598458485	0.0135144
0.09311428270315804	0.0060435
0.06516905288634155	0.00551123
0.07907103875950332	0.00590534
0.08661253448883845	0.00559755
0.100431585088972	0.00756049
0.07695259585529353	0.00441819
0.020836683862492433	0.00188838
0.3091662983526066	0.0177342
0.14631747006901688	0.00917935
0.15409125581151284	0.00954362
0.2450433102322604	0.0148505
0.08701709096354579	0.00393187
0.12630097799351034	0.00669708
0.16070891933273548	0.00907671
0.13158132018673813	0.00849694
0.13919376075139675	0.00771713
0.15010776023167194	0.00840396
0.22717375415826452	0.0147456
0.10523005551542962	0.00571003
0.17920476943687666	0.0110531
0.2868219303468517	0.0180138
0.2001387043867531	0.0121171
0.15948701615887084	0.00888909
0.2067447877162534	0.0118741
0.03428601756839995	0.00267426
0.2667191330993741	0.0146131
0.06581011813564391	0.0040148
0.11608028937594583	0.00744507
0.1346893094233058	0.00791088
0.20742597320246747	0.01215
0.07456916906830434	0.00446028
0.027938548548854213	0.0026799
0.15841228055824885	0.0092708
0.1013455167216143	0.00535431
0.2038793350570651	0.0117036
0.21548536113240155	0.0107022
0.38599694809437085	0.025465
0.062344762815780046	0.00289485
0.19581791299132983	0.0119766
0.19169431082265223	0.0116847
0.09100495800747277	0.00671355
0.20431800718138454	0.0108981
0.14471408782151005	0.00869721
0.13753457045777648	0.00935213
0.03483645291147872	0.00248688
0.030452181623413285	0.00279678
0.243588389221309	0.0129035
0.15322478128033093	0.00973778
0.2516910340093607	0.014219
0.15023500162930317	0.00930032
0.28450265834454774	0.0159094
0.1945934754562383	0.0114321
0.13422699313316086	0.00853073
0.06798061099196097	0.00485551
0.12040409494124595	0.00653254
0.07014620262897323	0.00246052
0.1998680089146621	0.0114856
0.3076780098824116	0.0184211
0.1429184456454749	0.00916327
0.16155133930389456	0.00918147
0.07738336173293063	0.00459988
0.1671065900432413	0.0105652
0.05726584347557935	0.00227728
0.2151742253298976	0.0116428
0.013076126057190357	0.000406501
0.30040743523083785	0.0169545
0.25233683853344363	0.0142767
0.06699811038430432	0.00506002
0.18249085448448793	0.0110538
0.14594081979468923	0.00768505
0.17946348897228587	0.0107126
0.12628775217774316	0.00789628
0.17472282033615177	0.0100731
0.12594957215489386	0.00752046
0.04093910439109413	0.00224658
0.1685600753937054	0.00954117
0.31029527941394686	0.0178532
0.038345404203531386	0.00190511
0.1046544766635231	0.00614402
0.08157657707925242	0.00553381
0.13807790491965294	0.00905841
0.24375477416601052	0.0145162
0.16155200333039688	0.00968091
0.07793712561701151	0.00358773
0.04555388378257678	0.00319585
0.1182421454900201	0.0077165
0.12712690683888775	0.00838075
0.21685999543813034	0.0136529
0.045731576135086285	0.0037428
0.1458445229787569	0.00835918
0.2264972862914472	0.0143398
0.34628161447654293	0.020478
0.08990905808334473	0.00464993
0.22085108307452578	0.0139816
0.1634084178600071	0.00830485
0.31552224912292476	0.0190914
0.17597505171560798	0.00947465
0.2978770082609185	0.0171695
0.12568937494498778	0.00671455
0.29094769843726787	0.0167748
0.27185823937505454	0.0174574
0.2982759323499666	0.0189633
0.24444716300452168	0.0131681
0.24793687773181766	0.0124946
0.22791274367247827	0.0136638
0.20857734431726907	0.0113134
0.13609304650731852	0.00841542
0.1377880826602951	0.00864035
0.2425189668254362	0.0143202
0.19923803754937985	0.0125006
0.12839162441039867	0.00804513
0.05159365584377451	0.0010463
0.11181065611499089	0.00630514
0.20814368731792515	0.0118602
0.2651007507039093	0.0151483
0.24609170632888397	0.0143778
0.24057961945093986	0.0134532
0.05377237055068592	0.00296166
0.19423534650254765	0.0116092
0.06548453973280974	0.00360376
0.19682775770562416	0.0117471
0.15336380622194368	0.00964015
0.039889275335606295	0.00209732
0.20702587136038647	0.0111114
0.15953401330567715	0.00902537
0.24000381369308565	0.0149767
0.20011611458731562	0.0134014
0.28536621249506566	0.0149927
0.16137306810750288	0.00910425
0.11851974870856993	0.00606574
0.17450256519249474	0.010153
0.35749631815040567	0.0230041
0.24036054118714842	0.0126182
0.08092745226902226	0.00492579
0.14777131987864886	0.00959206
0.31574561556804065	0.0190364
0.18490052861159956	0.0122354
0.14454998081004075	0.00899478
0.27713662610830503	0.0148178
0.24041694619089396	0.0151526
0.23911788956086158	0.0134656
0.13164048956328325	0.00843569
0.12384234986976675	0.0065172
0.19029842964703014	0.0109586
0.10179715345010719	0.00753463
0.17159250055601827	0.00970746
0.21260201033205517	0.0135091
0.20410120396494652	0.0117942
-0.0019908702329388033	0.00062968
0.13139786963305314	0.00774773
0.07483607778804699	0.00548111
0.2171502014339543	0.0113951
0.22090867100635336	0.0113825
0.2165681952890216	0.0130764
0.10366079810295245	0.00516415
0.1563862725012819	0.00952446
0.12318965983555812	0.00866438
0.24690804572509412	0.0146182
0.11550200280796936	0.00706451
0.21975414850206965	0.0129621
0.13839673976044173	0.00796698
0.1289602701973547	0.00667272
0.23392642061105337	0.0139497
0.32443168714945514	0.0182891
0.22466743928842123	0.0152351
0.1656223602080387	0.00775147
0.20067209584902246	0.0114867
0.028660235602126487	0.00236822
0.15295808154656165	0.00994752
0.25109759243368784	0.0153281
0.2727138723101389	0.0138718
0.17012818386564726	0.010056
0.0926352450302162	0.00514013
0.16165787034374107	0.00887802
0.2182787240836086	0.0132203
0.08747309110598478	0.00633109
0.11461913307917988	0.00648686
0.17187491473853908	0.0101148
0.25183249176838507	0.0144437
0.15922417988555798	0.00917217
0.14526843358649763	0.00929634
0.1624766260676526	0.00896503
0.06231688875439094	0.00376488
-0.0030643069381068584	0.000175234
0.34606301260163014	0.0193298
0.022714795605016238	0.00244353
0.17363706454593897	0.00977249
0.24669789170073894	0.0154612
0.1009633449858545	0.0064398
0.1216519014622723	0.00689776
0.1821815105676846	0.0117874
0.24344450240201165	0.0136171
0.14896279802462334	0.00901238
0.1420295766283287	0.00835737
0.20705262580585482	0.0126926
0.20720394341717469	0.0139173
0.04759680484859012	0.00340643
0.2534847973109896	0.0142859
0.2881531244912838	0.0164365
0.1916108155125547	0.0114804
0.19316207374455618	0.0099087
0.25162024597811516	0.0147544
0.20023581974532595	0.0106619
0.17389607690112346	0.010912
0.15100716466787223	0.00891361
0.06606854488767691	0.00368364
0.041286171625995835	0.00257235
0.26316080061318164	0.0146856
0.15727748073238546	0.00847181
0.07419267394843691	0.00395186
0.05843981368703914	0.00415721
0.08186287127049481	0.00417556
0.20554502138834846	0.0122121
0.3019871609741345	0.0189948
0.12946057571468206	0.00853264
0.17514064168858562	0.00999392
0.10469480165074534	0.00607669
0.1430533838858112	0.00870166
0.09745666042762255	0.00444544
0.24820496613507015	0.0158715
0.3143990088595882	0.0181462
0.07956982565798416	0.00444312
0.1428327933987042	0.00848022
-0.04282721785017316	-0.0018096
0.29623364922512374	0.0182941
0.1133631372001353	0.00626845
0.15073960306741155	0.0103287
0.02406891907893711	0.00180527
0.04141305827660832	0.00283528
0.11959723853177545	0.00556164
0.11274705347865108	0.00642528
0.17597937730458185	0.0118151
0.05592463544475668	0.00275214
0.02800832551595468	0.0013759
0.17341044775428555	0.00902196
0.06375199634615086	0.00422221
0.2711537987881051	0.0162812
0.09037868941272315	0.00403129
0.134332012765199	0.00721227
0.20429887778028893	0.0128915
0.11366314752498995	0.00571504
0.05929902863618258	0.00241791
0.11185872099372722	0.00647887
0.23313551664593346	0.0135984
0.13484084577144093	0.00746127
0.17778954853756251	0.0113922
0.1456241530318401	0.00777356
0.1308534933628076	0.00662085
0.3039288079371238	0.0186014
0.15785664626457982	0.00945527
0.1666711182017008	0.00960713
0.09926245899596238	0.00300301
0.0779580855589435	0.00468137
0.1727015249967245	0.0106853
0.10909021787782086	0.00530052
0.005841992676851386	0.00122137
0.10008370544462317	0.00528324
0.1680157623420718	0.00932599
0.15181938429795616	0.0081792
0.18054564139930188	0.0130413
0.05849949548472761	0.00441105
0.10166178731957988	0.00643974
0.3051782768808109	0.0190531
0.24378862971662174	0.013556
0.24055519436570094	0.0138946
-0.025711547094254737	-0.00170419
0.15623001426004998	0.00849084
0.26756468341964956	0.0175339
0.2767286184646529	0.0163632
0.11362533125322295	0.00770318
0.12476933201803111	0.00834473
0.10745455944470292	0.00732
0.2642918869026405	0.0148807
0.13499227862713412	0.00950115
0.2320397390428395	0.0146886
0.30526901872022394	0.0189408
0.19972654745501567	0.0128185
0.2620274587861065	0.014888
0.247716579151117	0.0161186
0.2962130317067926	0.0170235
-0.008499423224957213	0.000453575
0.14354860157649524	0.00810857
0.15523372881824235	0.00862553
0.1844434467380572	0.00977332
0.09994274701303417	0.00580835
0.11719689384829962	0.00782763
0.28097078756933874	0.0156649
0.12490451060435087	0.00778002
0.23305959294449774	0.0135228
0.16862599380420332	0.00928198
0.32743704256275397	0.019701
0.02552328979849905	0.00238177
0.2617999531991099	0.0144709
0.24726968025128054	0.0141928
0.26762957305231116	0.0165363
0.06085587508629413	0.00381343
0.05768237484533703	0.003885
0.2514166126507406	0.0142561
0.08708964011615299	0.00599957
0.13928396751070568	0.00872799
0.02877450823686945	0.00169708
0.08181908629228056	0.00554355
0.2031969092191775	0.0104425
0.2656783548078512	0.016259
0.2508805787776754	0.0152523
0.21111983792537445	0.0122871
0.03879723697255096	0.00158848
0.1454644448230307	0.00941488
0.13250854100538362	0.00825831
0.3440217270596387	0.0222517
0.18241922635402638	0.0101738
-0.03419644319648226	-0.00150989
0.29967803520673497	0.0166037
0.3133617061770773	0.0182593
0.24118895444501334	0.0128928
0.1909352530203227	0.012426
0.1654330570245453	0.0103105
0.05342634036370722	0.00326335
0.2546947747335412	0.0152178
0.13314974803566512	0.00751283
0.22893167832964487	0.0143213
0.17139258436593258	0.00989945
0.14686030668571587	0.00818214
0.1859378550560184	0.0117193
0.19429845597050377	0.0109387
0.15030032551081698	0.0102248
-0.04181563883391296	-0.00229373
0.33860442478568153	0.0212637
0.26392129430130057	0.0162362
0.04126953414140232	0.00215926
0.15331065743496877	0.00768762
0.2737120019627403	0.0152182
0.19564338130018297	0.0107155
0.10584096108145286	0.00569256
0.2027237010131001	0.0132735
0.27538716310503103	0.0153829
0.040064362991574703	0.00175498
0.052958488576113766	0.00337066
0.2669110766362412	0.0166949
0.08345181393276778	0.00420019
0.17927157492651136	0.0118896
0.1179568582779539	0.0066927
0.21670964327537243	0.0108427
0.03444100962257343	0.00167614
0.36638763165351523	0.022281
0.14069474983748254	0.00839416
0.09796730388569524	0.00598782
0.12009560455073953	0.00744658
0.21396085766410688	0.0122439
0.03686308016221791	0.00236395
0.0259791046398021	0.00187406
0.2132008777344628	0.0140964
0.21938350215640542	0.012394
0.06674092444392385	0.00439324
0.10345026337174641	0.00552492
0.1337298572768822	0.00774369
0.13133908519739296	0.00748573
0.09701328441757684	0.00664109
0.15069908124846182	0.00923044
0.20868744872900297	0.0120559
0.16978134503888895	0.00911539
0.21705464350493078	0.0127884
-0.0011364472256926467	-0.000100469
0.05493198896045362	0.00387051
0.1146067462772809	0.00673824
-0.008058485082075307	-0.000533053
0.22830704802440377	0.0132182
0.06421251501071361	0.00390504
0.13170806838865332	0.00758803
0.24245043439626218	0.0149888
0.053958108435404585	0.0038898
0.25628482657092333	0.0154723
0.14738964919913564	0.00940931
0.15750807663564018	0.00865773
0.17805284150344913	0.00985872
0.19779280523888781	0.0106692
0.07584518736779244	0.00490021
0.14605673924900042	0.00890003
0.16992608017886943	0.0101127
0.10877496626093784	0.00636478
0.11946509619923995	0.0056457
0.2345154005992764	0.0149944
0.15357996622848855	0.00867881
0.25549875218696366	0.0155877
0.2998579852534853	0.0174894
0.0368963644461802	0.00211669
0.19177027760755244	0.0109583
0.16832507311779873	0.00964672
0.2377924061793355	0.0135485
0.22752821937811327	0.0149482
0.2105025867195936	0.0129016
0.25419551996003587	0.0148404
0.21924981574274888	0.0121145
0.21674350248338964	0.0118958
0.17251573171753268	0.0101102
0.025926233596696952	0.00258062
0.2690192307256575	0.0152836
0.12436431334323024	0.00667192
0.1429168092611145	0.00942215
0.36742412221284043	0.0215701
0.287507414857444	0.0173274
0.2060010558229562	0.0140608
0.2258751726111654	0.0132919
0.08577667179883013	0.00557634
-0.02678035738066748	-0.00129004
0.2069491293732664	0.0114697
0.2746639191963985	0.0161464
0.12644246195502604	0.00747488
0.20152715422326983	0.0114826
0.06989505561240306	0.00464864
0.2760464210013469	0.0157166
0.02381265265053045	0.00111436
0.11510206117861364	0.00545525
0.10402109659420822	0.00533969
0.15601520630788124	0.00881745
0.13923793997181697	0.00743784
0.1576159309521406	0.0108706
0.031028143306871377	0.0011668
0.12159507878804297	0.00750596
0.076221865272924	0.00599484
0.2741654039859707	0.0158417
0.15737263533481746	0.00933647
0.2416803102525557	0.0128119
0.15572301746486877	0.0091937
0.09960036787366872	0.00622831
0.08650548572159486	0.00750093
0.22649993543646837	0.0129156
0.16456297414209176	0.00838997
0.11815173875091212	0.00639501
0.26406543849797626	0.0163953
0.17201337162634003	0.0100527
0.1300740199006944	0.00634787
0.1922344530641335	0.0114972
0.3060821393553146	0.0177922
0.15457035617025258	0.0099333
0.24143532101885606	0.0149747
0.2786859880036188	0.0171897
0.20675194461110996	0.0121488
0.20084445102737786	0.0115371
0.13253103578917017	0.00772019
0.15972855802076427	0.0095262
0.25668227668900556	0.0157118
0.1237419435200692	0.00765044
0.13933272046300438	0.00816256
0.05450952413718618	0.00280628
0.16791826666513218	0.00802022
-0.011698319427430761	-0.000732002
0.052917052880226016	0.00331647
0.33264838184080137	0.0190246
0.1186015551424953	0.00773436
0.1768604553193388	0.0114619
0.17441264497278552	0.00875263
0.14997012663813453	0.0093094
0.19820747495257904	0.0122221
0.20475656726235267	0.0129647
0.04275354047303486	0.00319779
0.16304162761932348	0.00894726
0.1937906646649388	0.0131928
0.2729190937413984	0.0167229
0.17971428610045437	0.0111305
0.18675894118464068	0.012502
0.12205939125279447	0.00628888
0.09475532668336233	0.00564419
0.12179551375599311	0.00742561
0.24792282234410762	0.0140198
0.08360026646341406	0.00442479
0.24124138310170018	0.0146205
0.12903326608952548	0.00752928
0.14420912696387286	0.00987008
0.0814675716994616	0.00353736
0.14255699425129195	0.00868189
0.16940652847373477	0.0106942
0.20737160880437988	0.0119684
0.04780810793962015	0.00251845
0.2638699026934295	0.016112
0.006848457100179373	0.000329127
0.22091364624623924	0.0119453
0.03395936661007234	0.0029792
0.1459893720035421	0.00733737
0.10020649812728602	0.00781671
0.11144323121502635	0.00723864
0.20785050822105997	0.0120511
0.13173680278829392	0.00788033
0.16644745656574036	0.00965177
0.0790368089417643	0.00494063
0.1959371179935616	0.0110851
0.1124390511116854	0.00694862
0.12296679741204726	0.00767363
0.2319906151575471	0.0136272
0.14939499578969515	0.00889103
0.2563699347039175	0.0161082
0.09422473980055292	0.00632332
0.21890506215630826	0.0131467
0.09001979228633043	0.00426339
0.12518555156761432	0.00835857
0.10794450453679727	0.00684964
0.09914368832810551	0.00534864
0.12989143546416398	0.00691037
0.16218253090710869	0.00954239
0.16325552820880676	0.00995906
0.03192172488263644	0.00219159
0.18847753209972798	0.0119815
0.23404311346373907	0.0139464
0.008753793876187032	0.000632155
0.22437532709545097	0.013443
0.2685917879929381	0.0166811
0.07055806865770876	0.00447165
0.04339391421929448	0.00339575
0.33627108796028454	0.0195012
0.1685864164672998	0.00888676
0.14496604698908672	0.00769974
0.13061531743194688	0.00655682
0.18786758679464755	0.011199
0.08432701338813947	0.00597758
0.2145918514127036	0.0129767
0.0647047059937508	0.0045272
0.030692520424904512	0.00159972
0.19222105883540766	0.011167
-0.00790706187379729	0.000495762
0.21145631202652185	0.0115008
0.31219406962856816	0.018437
0.14479136343466653	0.00802234
0.05003398709133301	0.00390701
0.12521808656615827	0.00554215
0.13548615901245986	0.00828182
0.20169195026766815	0.0127576
0.08318464693881031	0.00501289
0.12605398129017642	0.00688399
0.16670618910506838	0.00897376
0.19335787017537207	0.0102524
0.11622293593179732	0.00615668
0.16996688336767382	0.0110884
0.17703019994250255	0.00992917
0.14316342211177857	0.00814972
0.07411213195750409	0.00442219
0.22802197171318897	0.0129723
0.06269067500122455	0.00447472
0.12483377154966079	0.00777894
0.13910037808258804	0.00790939
0.13310834157536497	0.00827649
0.24003905600531225	0.015294
0.05266766300270241	0.00334687
-0.0477969291993901	-0.00190774
0.06756599918016107	0.00385686
0.1276266470308122	0.00722364
0.19402901253585889	0.0115982
0.08191985058938181	0.00377137
0.0831146812517897	0.00618809
0.03668758923395459	0.00216863
0.23264454062767564	0.0140527
0.32231406143723956	0.0199844
-0.02324269654342389	-0.0011524
0.21527912615777883	0.0133377
0.14143695502072495	0.00843978
0.06994660219616548	0.00552664
0.13589609642749703	0.0066974
0.17755096498246908	0.0107302
0.09725499395888257	0.00684485
0.11437525858540154	0.00731161
0.23608892642601306	0.0135816
0.12062821223230233	0.00765736
0.07117203930584173	0.00474014
0.11502636906295606	0.00673518
0.1454650124056143	0.00854059
0.015534340335185423	0.00145608
0.1712863167555643	0.0101135
0.015049760858082174	0.00119387
0.17264047249553252	0.0104387
0.030556481723080526	0.00184572
0.12692957602283078	0.00713307
0.1430643251924872	0.00833915
0.1864245095366285	0.0102094
0.2260093894919494	0.0132394
0.15935188302634873	0.00984324
0.004370690241387369	0.00100878
0.06916743939076558	0.00396285
0.1606100256894309	0.00860668
-0.006634427777548	-0.00032184
0.021634934438212808	0.00240793
0.10001488520268606	0.00584871
0.0610202431060414	0.00361937
0.09738394385116074	0.00531778
0.25128164386622265	0.0139084
-0.06423223488597687	-0.00284069
0.1757666324245719	0.0106094
0.26184595126032695	0.0146368
0.06390566801788984	0.00486789
0.10821482699613422	0.00741671
0.3130410813056465	0.0173647
0.06853794753200128	0.00487629
0.13985814841509966	0.00971626
0.18367261924327902	0.0095046
0.20379737028035924	0.0110207
0.19314049223531	0.0119273
0.1351480323459156	0.00743209
0.13441758478387758	0.00748428
0.1514925897368514	0.00794572
0.07067597939681926	0.00483749
0.293995775554696	0.0159489
0.06632075464593956	0.00371214
0.09522143998494977	0.00583758
0.2952683402688352	0.0167127
0.13294038711030373	0.00746648
0.08357463057737056	0.00674759
0.10276182777314913	0.00735364
0.17042437237940972	0.0113062
0.10906462163712906	0.00738882
0.1823716228906829	0.010776
0.06315504111763971	0.00426707
0.11746403667296874	0.00648769
0.12146967348958007	0.00587888
0.03934386176163187	0.00337919
0.0787842409704594	0.0051709
0.0954569014127146	0.00566076
0.06764036630902551	0.0035245
0.10024082216388412	0.00655986
0.18944158434628924	0.0111206
0.09165938083274568	0.00605448
0.107897728472894	0.00679279
0.07966942692323023	0.0048714
0.08214812747673547	0.00500286
0.3234698092414927	0.0198841
-0.020194271885143684	-0.000371727
0.1980813411841163	0.0123329
0.11784476070239779	0.0055346
0.14456753519990778	0.0085187
0.06697898020954897	0.00329491
0.1312032547883834	0.00708489
0.048088917380342974	0.0031024
0.025886045738773074	0.00179378
0.1857181570118172	0.00949029
0.1766815232108332	0.0104062
-0.12840800115112042	-0.00620585
0.11749766635863462	0.006853
0.01634248340554744	0.00139465
0.20016651590355483	0.0133562
0.15642770345098186	0.00801005
0.21176377789232473	0.0121528
0.1312686339207326	0.00816502
0.2830044503887833	0.0156384
0.15037434665311059	0.00895535
0.2803524970747676	0.0159242
0.21179359406293236	0.0130785
0.1070705646695266	0.00559873
0.10719398600060726	0.00610329
0.15171573441040972	0.00993519
0.08218086708975476	0.00567447
0.08041238522327773	0.00529226
0.16985337806391643	0.0112401
0.14591901617188083	0.00795414
0.2368236151884618	0.0136245
0.19180610012741953	0.0104073
0.11096491566038115	0.00716038
0.10450424892754415	0.00612958
0.10021794536116505	0.00589493
0.08509651413665753	0.00491409
0.17258894446538434	0.0108306
0.19020425787905829	0.0109892
0.14422835767618536	0.00950348
0.27081860102011135	0.016907
0.2519463445215637	0.0144327
0.08198937538497925	0.00545275
0.03089884420513947	0.00180693
-0.025393705537914233	-0.000145305
0.005146886552520097	-0.000289802
0.13308220636128923	0.0082767
0.15036110202593134	0.00791935
0.2970914318553301	0.0193149
0.20560843917226168	0.0134203
0.22893754725196094	0.0133056
0.2922465629739938	0.0180322
0.27597312258980977	0.016745
0.13174877478313984	0.00937551
0.2576417649207078	0.0153765
0.047739311185993734	0.00167976
0.1763455404906807	0.0112932
-0.059266313468411276	-0.0041329
0.24802905431507324	0.0135448
0.2405028722542168	0.0158814
0.10051458441432591	0.00716795
0.13727540321385245	0.00723647
0.1788039033249056	0.0114382
0.1836750303125249	0.0100626
0.18426895209396263	0.0108232
0.28135187693585156	0.0172515
0.04320480640166353	0.00304757
0.16881437036910046	0.0100593
0.14946111295866052	0.00929464
0.2180349628901398	0.0124834
0.10867392741383824	0.00544532
-0.018647098381707722	-0.00126698
0.06894610468592388	0.00357465
0.11070801953743406	0.00593537
0.1388746752496764	0.00880628
0.1255747126028538	0.00685578
0.07156501782829035	0.00430395
0.3214423662936091	0.0192949
0.09011222587214912	0.00609027
0.23653222649798591	0.0138023
0.10042857288850458	0.00633127
0.18128696760042765	0.00924231
0.24999177587198243	0.0144954
0.3295900176214034	0.0224351
0.20254206792731747	0.0114665
0.12407479082449353	0.00746132
0.24451931424361664	0.0125558
0.06510911548064349	0.00377353
0.19980024670218743	0.011506
0.13054089337507693	0.00764067
0.17149590433183826	0.0103909
0.25408403810186064	0.0148097
0.3326165689075002	0.0222107
0.24399810270796476	0.0142946
0.08044395696372089	0.00580668
0.2392523882489653	0.0154466
0.258354490967517	0.0157663
0.04352778501087578	0.00150663
0.16939669115559486	0.00971133
0.25669156995715886	0.0150036
0.12261839161573101	0.00617372
0.25547943366853837	0.0154285
0.07927103117268572	0.00461632
0.12452346405499853	0.00659232
0.05220626609372734	0.0046812
0.19544093117202488	0.0121371
0.18658613527685958	0.0120747
0.24361194841387915	0.015164
0.14004823032618993	0.00794442
0.26217556673622255	0.0148708
0.12328998221755912	0.00690539
0.1722975516342064	0.0104556
0.2823145048490141	0.01737
0.12063247405967556	0.00682756
0.12417332915885254	0.00716317
0.20015205302794506	0.0114732
0.22816227031759362	0.0134396
0.0881779150503245	0.00528524
0.08818471043222167	0.00565066
0.0807475647457126	0.00397193
0.09373019647936476	0.00554816
0.1991247378703338	0.0121496
0.21923116160714393	0.0133127
0.2215635008747397	0.0123754
0.1442834069576549	0.00607789
0.21866836421288258	0.0141746
0.172883024545417	0.0108237
0.2732883128734302	0.0154168
0.13534786247457284	0.00760924
0.16374167739056295	0.0104472
0.12691805247360582	0.00788254
0.14521260931172422	0.00944197
0.2177919711641771	0.0125625
0.02358939379619972	0.00101178
0.30600105383559884	0.0164848
0.21957833722637113	0.0125742
0.10489915269427291	0.00636092
0.12454624432689056	0.00702681
0.14096217817138224	0.00849398
0.15794618434352206	0.00785603
0.2350116377931359	0.0143126
0.20010641225240744	0.0123129
0.17234516592935245	0.01084
0.04718579217473885	0.00309703
0.14872551324371458	0.00951917
0.28964206748756705	0.0143823
0.052792904861463076	0.00305994
0.005502546121506396	0.000203532
0.08680821617010737	0.00546355
0.21713812468022667	0.0128697
0.1326334698743018	0.00855466
0.25558709953255093	0.0163128
0.27016515284306547	0.016686
0.00799129884385737	0.00156701
0.1403164080154843	0.00875338
-0.037552489749178866	-0.00134957
0.24408270683579905	0.0153695
0.1441092694357462	0.00806915
0.18689019340149318	0.0107207
0.10978076402601336	0.00691772
0.23833485623263023	0.0116571
0.1266041241134469	0.00645565
0.3072084306034297	0.0170046
0.1650729508981555	0.0110216
0.11072817334076385	0.00455337
-0.047084966322904626	-0.00305081
-0.02490194267608672	-0.000913526
0.0355399813675896	0.00255117
0.09051147288848439	0.00516349
0.11642730523481917	0.00693354
0.269241558079461	0.0147473
0.09178595815730456	0.00537167
0.25292766108481846	0.0151793
0.1003049327377541	0.00601049
0.21213557964821933	0.0118366
0.10677587434824018	0.0058545
0.057259714499223326	0.00277482
0.08265090846222166	0.00490458
0.04966237410031264	0.00287813
0.21168518999359281	0.0122335
0.002288116246421872	-0.000688436
0.2413886619753369	0.0149108
0.2579663255306703	0.015688
0.21086729265074908	0.0121396
0.16142029781590023	0.00910176
0.29822086164180217	0.0181762
0.2866340544145607	0.018701
0.1913866220346707	0.0106849
0.02606228169729979	0.00149692
0.01449321558921185	0.00168319
0.08825262346988451	0.00564397
0.0658926775680028	0.0044506
0.177208234340869	0.0113211
0.22319278448593247	0.0130475
0.031650103117112645	0.00151863
0.11554238614107644	0.00729325
0.1602518090371672	0.0078639
0.041989337681090345	0.00153413
0.1714553258574953	0.0109242
0.2071137383659056	0.0110705
0.18713084561150478	0.0118968
0.09079223842000614	0.0052497
-0.008572400261858189	-0.000177005
0.27354499045040365	0.0163551
0.2381791879995371	0.0145741
-0.022795458172103	-0.000533568
0.11161709071097053	0.00544671
0.1296193446004161	0.00692121
-0.060983763070854555	-0.00309701
0.3266060403096888	0.0189813
0.17654040662858905	0.0112203
0.2235693616063121	0.0134886
0.10342081237891669	0.00604901
0.26733832786180756	0.0148027
0.026818945976701106	0.00283174
0.15151907361882075	0.0102841
0.0763717191163724	0.00423781
0.203001914434961	0.012554
0.30321258037457616	0.0194087
0.022999783805271495	0.00142966
0.24002194814755715	0.0146779
0.21115691498720454	0.0126324
0.1046471943782024	0.00567784
0.2883603663000041	0.0165712
0.2090809421782674	0.0115977
0.29370776428549666	0.0180277
0.04469665164551538	0.00374166
0.2543222663217641	0.014389
0.22086428388969231	0.0125162
0.11277180527599455	0.00686504
-0.044927309036830794	-0.00201033
0.060244823492401754	0.00304619
0.17403475054800036	0.00981083
0.1613026051838963	0.00960576
0.251514829464005	0.0146288
0.1738747130282123	0.0100492
0.2815036148047226	0.0172067
0.13455327144342674	0.00821505
0.12791243691723997	0.00683792
0.08539956821946362	0.00515335
0.034809897087841206	0.00344062
0.2243553343076354	0.0145381
0.16969532302255871	0.00957247
-0.000992090959814867	-0.000160348
0.1616770813569365	0.0100998
0.23336936100864983	0.0129858
0.23414498211495452	0.0135915
0.04834039871199035	0.00324701
0.024692822853901345	0.00155132
0.16933283917807343	0.010091
0.1696089156102459	0.00983835
0.05090846243718851	0.00345707
0.12311950862854153	0.00555874
0.11690146407578308	0.00692579
0.26434482690063105	0.0157181
0.07860362352219644	0.00372042
0.11108256149606596	0.00522965
0.11765043858939886	0.00689528
0.2190786274090352	0.0111366
0.2197783806493585	0.0124005
0.13539107712755488	0.00848958
0.17023211708496563	0.0111478
0.0526709744762181	0.00239762
0.10892955029722719	0.00545342
0.21000517894655946	0.0121039
0.26499682511736744	0.0164168
0.15392367654565234	0.00929173
0.2054627053621759	0.0135091
0.2617495955606531	0.0169999
0.09382713556264152	0.00600393
0.030987207436820197	0.00221056
0.118986816967218	0.00765384
0.22066803530527576	0.0128725
0.17820129002442295	0.0111909
0.1134282517057398	0.00709881
0.2117139909224928	0.0121222
0.17807847194361254	0.0109126
0.21264492795142226	0.0125218
0.1675706769558308	0.0104465
0.19179922682877665	0.0118344
0.24875498488329456	0.0147869
0.29747713401179726	0.0180656
0.1003873080322014	0.0061498
0.23330415803916485	0.0137585
0.2780565396610452	0.0183841
0.11986580652338365	0.00691263
0.12275766458636726	0.00663963
0.022228494486022047	0.0012201
0.23541092960346913	0.0133918
0.054887965713352235	0.00375102
0.16355895275341048	0.00968299
0.09466544084924765	0.00586836
0.1437287324532868	0.00855592
0.11458792690691187	0.00487818
0.2948950907025262	0.0172338
0.13230239054666096	0.00889104
0.11210428501897256	0.00710515
0.24497934052888515	0.014238
0.010932882488487778	0.00161425
0.11436197504955922	0.00641004
0.09907344654522988	0.00608202
0.16354027837360025	0.0111112
0.12398806534659909	0.00765086
0.2826236150477068	0.0174021
0.12706477405208552	0.00791437
0.08517803069301881	0.00529212
0.30846712402120474	0.0161971
0.1854147473511607	0.0112344
0.12262673359407454	0.00830241
0.1651732691586394	0.0104488
0.24261952094422304	0.014909
0.13931602873002258	0.00979478
-0.03221517269729006	-0.00206439
0.17893178920354208	0.0108011
0.22825669605464058	0.01321
0.3421675241130147	0.0211487
0.19282582213144542	0.0121763
0.06354039396598259	0.00413295
0.09900956787587968	0.00557023
0.26280858015019043	0.0149227
0.14831746511775626	0.00829753
0.16677952043422015	0.00888036
0.1263589780911107	0.00785729
0.11986170122358121	0.00678434
0.10771677414401368	0.00640943
0.24446697140626114	0.0148742
0.15349974281896847	0.00897515
0.07157599167892648	0.00379163
0.298470604342018	0.0171974
0.2089108489338994	0.0109106
0.2317568801471321	0.0124757
0.18036234234969248	0.0105116
0.10723304494646962	0.00621552
-0.009563104850882695	0.0019813
0.14609587064655952	0.00962539
0.14662482024052173	0.00789989
0.09292175537370945	0.00583172
0.29807223281523476	0.0185456
0.17397962088084531	0.00975343
0.015856570174207184	0.000251362
0.03132899717419491	0.00194184
0.2790442470095159	0.0152997
0.19842943302775365	0.0117539
0.2338074690477045	0.0129633
0.24328130251933877	0.0140567
0.04398514626660496	0.0035397
0.232467429986819	0.0122911
0.13711835904067832	0.00645726
0.20938075219008467	0.0112718
0.00044103849124977696	-0.000459758
0.013562812580991401	0.000280208
0.19028693228887217	0.0112987
0.13704210033929784	0.00778158
0.09974073000864836	0.00620884
0.23770511188381221	0.0131294
0.24746024200644218	0.0152044
0.031588461492532326	0.00160365
0.21659320475396754	0.0119022
-0.013080753267884711	0.000478792
0.29253235925565424	0.0181989
0.197129714989059	0.0121307
0.17300545652617313	0.0106106
0.21637804446518805	0.0135552
0.26617103262082065	0.0155607
0.1727871402488402	0.00934328
0.10132053663667591	0.00646308
0.17914192489864422	0.0094471
-0.022192456783597613	-0.00126977
0.26820246863992053	0.0164978
0.12925305316269145	0.00719592
0.11845995484846941	0.00744105
0.19358748222215888	0.011737
0.10493488858767173	0.00733101
0.10609036750616933	0.00507795
0.2246553804532943	0.0144674
0.09725600279799143	0.00595217
0.2426328038292363	0.0144189
0.08387154797556169	0.00454282
0.12458733969014837	0.00743388
-0.005082670876549814	0.00201692
0.12472772667103939	0.00871464
0.16319381991809503	0.00998885
0.034051907487694544	0.00128938
0.2098761170591754	0.0126802
0.2471565559332041	0.0149302
0.13168486530485002	0.00757394
0.06829498355999258	0.00306681
0.14209216644029435	0.00875571
0.16070177107895547	0.00905228
0.3129059611118533	0.0199679
0.1863989590618979	0.00972758
0.11803203951757688	0.0075836
0.18891896676039088	0.0109503
0.18954896852264808	0.0104323
0.4022702327719535	0.0235389
0.03511292414809444	0.00138038
0.22994534473054506	0.012043
0.13427519776601396	0.00806729
0.21208441731737243	0.012816
0.18433175640845276	0.0112984
0.09587270459296215	0.00607541
0.037054757041389816	0.00359877
0.11800091849101123	0.00739429
0.07808971232866241	0.00396204
0.25120608017816004	0.0144087
0.12569795972110462	0.00898416
0.2605046253436805	0.0157814
0.13905602074101955	0.00840126
0.20123813178145	0.0126493
0.12249746575424758	0.00667573
0.1863955523466638	0.0102954
0.10302543917997509	0.00550506
0.16444945224135737	0.00935619
0.12430291003607347	0.00686969
0.39680709286661237	0.0251482
0.06742097376405237	0.00345653
0.1018915990015375	0.00660145
0.07886649241378071	0.00571741
0.2736562361595446	0.0145976
0.16558490132930515	0.00987022
0.20785738464492107	0.0107023
0.10808831319078668	0.00702524
0.31897747243942765	0.0190622
0.19832902045973416	0.0112723
0.10716520839907356	0.0064708
0.06090901751992436	0.00345119
0.08374089288663139	0.00512941
0.18237910090298254	0.0111529
0.21319789432273667	0.0109148
0.14003669869981084	0.00710965
0.2746943130276957	0.0169064
0.3013707157745488	0.0165266
0.10293613892560684	0.0064213
0.1095896329721116	0.00512931
0.2339784957163106	0.0129002
0.21236857285381278	0.0119896
0.1104712796650013	0.00520413
0.2865684690872398	0.0164886
0.10622665403351639	0.00598533
0.21755494370656217	0.0117066
0.2779854601493802	0.0173615
0.13985513090477752	0.0077318
0.17687021070708803	0.00944023
0.06267587396310298	0.00322711
0.04831771908046823	0.00351369
0.035438906265895756	0.00452626
0.2559213414338054	0.0148636
0.19166563385722454	0.0113497
0.24799229554203764	0.0139257
0.05892893841976203	0.00405779
0.20417285460905474	0.0127943
0.1632242397107689	0.00957506
0.18109694873509136	0.0116903
0.16054642689610854	0.00967856
0.23589462894940694	0.0143134
0.14814498057508058	0.00820312
0.23445592106461927	0.0139787
0.24806906594607964	0.0144826
0.15430630647990626	0.00695593
0.2477772584473541	0.0150552
0.24355089943759434	0.0154961
0.03474991990112154	0.00160659
0.09267031122460072	0.00621576
0.1219402098147493	0.00795631
0.24255358612930178	0.0146131
0.2610123240366222	0.0155952
0.18507080081620791	0.0106283
0.10688289181567019	0.00756176
0.19386355859843768	0.0129392
0.21801549975685053	0.0124817
0.07046697633311604	0.0040757
0.28567917900014933	0.0158772
0.12053933447410226	0.00812508
0.009997018938636425	0.0018647
0.1998682581677833	0.0104183
0.1470528383841027	0.00847567
0.0746762627323314	0.00539716
0.13474283470013157	0.00763662
0.10261175925775323	0.00594613
0.21961556839782942	0.0126557
0.14491297774287493	0.00755524
0.07062742142408564	0.00409073
0.1509412619719039	0.0088648
0.1619883582074513	0.00971696
0.11176297382152925	0.00777265
0.18802542994201316	0.011601
0.11709926278563972	0.00574559
0.1521885401238518	0.00900359
0.21176635800208807	0.0120578
0.11115763380943827	0.00669808
0.08067319358441216	0.00426554
0.048191620388642956	0.00276888
0.33360800965034637	0.0202724
0.18298078223012493	0.0103158
-0.015096480426166958	0.00119984
0.21221341977795238	0.0131934
0.12001282951377873	0.006812
0.10824727719958024	0.00640385
0.19500749323591493	0.0110737
0.12643638244780295	0.0052465
0.15855544851488254	0.00761692
0.26849938849712207	0.015439
0.2702650003538993	0.0174356
0.2437118176960314	0.0142289
0.2096644649012233	0.0130506
0.18064748252925839	0.010362
0.02071012696186467	0.00116458
0.05924745183168032	0.0032669
0.08885585212747671	0.00449193
0.10873647923192592	0.00775468
0.22545271320975271	0.0125909
0.0005462672171511975	0.000388416
0.22508946815786898	0.0119586
0.2978096064030317	0.016861
0.08836771470215445	0.00469531
0.24116810330836666	0.0144749
0.08428795811010069	0.0053824
-0.014718957322609548	-0.000120886
0.06879354205960951	0.00426441
0.07383352165202105	0.0047197
0.12041416740913001	0.00846996
0.015138607322834988	0.00157693
0.2253101640830012	0.0130084
0.36803361197794926	0.0200171
0.26237741794701874	0.0154706
0.20274844968118635	0.0131126
0.11585862515655408	0.0068581
0.14503951654110195	0.00890832
0.16900305535182283	0.00986426
0.1253275377092863	0.00783125
0.16125689807685234	0.00915059
0.11713480621602985	0.00629283
0.1656642860455629	0.00968872
0.1256810563879751	0.00928409
0.25189672902956495	0.0141383
0.13608504559928172	0.00861724
0.08493323787377816	0.00388534
0.2022255844592627	0.0106197
0.20602514902319463	0.0132653
0.08640266042636122	0.00496905
0.12859393306366362	0.00796931
0.19634014764070123	0.0100516
0.18269170718069372	0.0105695
0.10548357547599264	0.00650252
0.24870354569988906	0.0150364
0.12679382359806612	0.00798496
0.17170242946334918	0.00887901
0.09662286836042082	0.00586669
0.1733872097156209	0.0107931
0.24211152287162838	0.0144316
0.15734381864779784	0.00959292
0.10740673703739093	0.00543006
0.2604962723830523	0.0164187
0.10623336005443179	0.00628041
0.03215537590815315	0.00317547
0.11737477455013498	0.00615886
0.3048310414142607	0.0164984
0.23261555473637804	0.0142195
0.21613478263156488	0.0143478
0.16184165362181177	0.00919376
0.23688766330592556	0.0130146
0.25775042721139524	0.0163771
0.15888550053984513	0.00937804
0.06710718617759698	0.00427211
0.0026615670860207223	0.00125521
0.23409928337333613	0.014057
0.15631146138167604	0.00889142
0.023198516295158483	0.00223258
0.16477442202329598	0.0111624
0.03809648442426765	0.00249197
0.09577624855988535	0.00558898
0.20262650701266094	0.0114481
0.2828297404643057	0.0160694
0.03752210158142061	0.00192336
0.09562580259696213	0.00531536
0.028896224225140047	0.00230069
0.18498999065589417	0.0103659
0.24886577490355768	0.0159727
0.05837078541785076	0.00337189
0.1232326251760704	0.00670154
0.13735059647735295	0.0094184
0.15931314276940808	0.00998203
0.05162503595031705	0.00337684
0.17399296805933814	0.0104325
0.24003139852407604	0.0149136
0.04048956044589487	0.00195534
0.09074534600553255	0.00545846
0.048249966100283974	0.00258279
0.1696335238076435	0.0100925
0.13636432023782616	0.00784129
0.2190517417357175	0.0125469
-0.007870737796153333	4.44192e-05
0.15763873913747128	0.00959415
0.1560376136038235	0.00831498
0.09484231352995429	0.00736896
0.15792625708246694	0.00949697
0.1911376891659619	0.0103932
0.17556468815608478	0.00827799
0.16328005702664503	0.010096
0.18081041771574205	0.0118543
0.18230346750630314	0.0103913
0.181550741269546	0.0116442
0.2554580620188129	0.016314
0.11989398792959301	0.00709374
0.22250862043308958	0.0133115
0.14045877220464562	0.0091845
0.13135716455394492	0.00867755
0.27531088821125166	0.0156752
0.11159497746602412	0.00592661
0.1634953284182034	0.00971335
0.10414016532387631	0.00708747
0.027577920044640068	0.00200991
0.18510201856991695	0.0118944
-0.04450979080684742	-0.00335351
0.26344778941313857	0.0157029
0.2694571345565392	0.015339
0.12210749903569156	0.00713477
0.23928411795429064	0.0132014
0.14890924849692969	0.00752346
0.1668530682713007	0.0102517
0.09232950943683389	0.00729326
0.27449159609587487	0.0157596
0.13371804193987882	0.00800334
0.33003766000651225	0.0179512
0.046259843755127796	0.0043275
0.2968532763233737	0.0183173
0.041712611436309284	0.00185813
0.15116377209910362	0.00961505
0.14096999444766856	0.0087552
0.15190070747658838	0.00951765
0.24381377420236033	0.0143769
0.06430186928548354	0.00394928
0.21731809765521443	0.0131629
0.14259592744393002	0.0075935
0.2248155270299203	0.0134298
0.10454369990038732	0.00700991
0.1755701429651647	0.0103471
0.020957818761907016	0.0013972
0.20505683312921982	0.0128472
0.16336594630643	0.00984296
0.17021603601996044	0.0105828
0.015617095888151718	0.0010118
0.20860055450224999	0.0125495
0.18312704828258608	0.0111669
0.2323961905719896	0.0129755
0.0238451896764018	0.00149758
0.15215984904047128	0.00871433
0.10182532922907171	0.00665141
-0.05401543385843089	-0.00180719
0.16892252564067936	0.00976621
0.14834452592264952	0.00965426
0.2625462727061891	0.0161723
0.15009249708923866	0.00916689
0.2150855821230087	0.0118941
0.35844933689431263	0.0206107
0.19962592244343363	0.0114459
0.08441549994178758	0.0038315
0.04326534134716731	0.00301162
0.11066305272629799	0.00669333
0.15736351032514	0.00983469
0.29527695298882417	0.0175574
0.2337915331424831	0.0128516
0.13798665867633747	0.0086223
0.1437575904049007	0.0091795
0.14372398900223604	0.00876529
0.27565310034629714	0.0163087
0.2418304920274334	0.0143628
0.11304098063898435	0.00608368
0.17032999505595467	0.0104194
0.2332211320584182	0.0141742
0.17181764645928377	0.010368
0.14505054225595082	0.00870181
0.24474484973042657	0.0147963
0.08416588267986974	0.00465272
0.20958258382744252	0.0128296
0.0727258136013953	0.00484799
0.18931267045976732	0.0111967
0.30186121435453345	0.0186075
0.16491943801348696	0.00860266
0.1789576533092957	0.0106893
0.31031743881947793	0.0195953
0.1196339371853458	0.00637974
0.23934895543249568	0.0150177
0.16953652926082033	0.0108767
0.03407022797583066	0.0026934
0.20924880625915937	0.0109591
0.24384096829998	0.0146883
0.22725285122839378	0.0115992
0.274130355109221	0.0156819
0.19585668904165848	0.0115965
0.14683009714187972	0.00849811
0.11178137711239856	0.00463378
0.19535768170135673	0.0114787
0.24050773904844233	0.0149518
0.11180870125757464	0.0069113
0.11405824108385577	0.00651261
0.0875699716986534	0.00411935
0.17062100804752878	0.0108868
0.27242031824095825	0.0150112
0.21637222250183447	0.0139644
0.18608101998012266	0.0103462
0.1900156185720519	0.0115689
0.07902119394335079	0.00407425
0.10000404689563662	0.00598891
0.2622267248441961	0.0146076
0.05940218260461765	0.00329669
0.13786270741138634	0.00801225
0.23607475816311865	0.0135339
0.11681268239547835	0.00641093
0.20781320037133197	0.0127937
0.21710612519496708	0.0139979
0.015995242059228382	0.000845287
0.10903664123578127	0.00492826
0.3202947621467658	0.0180728
0.17710543957453634	0.00991802
0.2202646772467315	0.0119628
0.14781003046646873	0.00844221
0.21912615607989816	0.0117237
0.09579041358128651	0.00643861
0.19593526169349781	0.0114251
0.24195847283644326	0.0137322
0.0870426302437025	0.00546055
0.13232176905145604	0.0079054
0.11524015902855958	0.00809528
0.08389716689479691	0.00465573
0.3440959661619929	0.0197594
0.2781426982429948	0.0159337
0.24171037750869614	0.015193
0.12490735638980556	0.0069452
0.1465421520093947	0.0096728
0.31127214659459085	0.0193265
-0.0023893044941867858	0.000250352
0.16224252019737123	0.00938993
0.1562947858428858	0.00993294
0.24824730971815948	0.015728
0.21810316528590573	0.013771
0.12880854696221156	0.00811288
0.25407340997259314	0.0142066
0.16520590211296002	0.0104869
0.23158884192869295	0.0136395
0.1424145545736401	0.00955229
0.1656937156301373	0.0104276
0.12815019096428557	0.00642697
0.219119611026232	0.0131937
0.2871999127419321	0.0173125
0.1182381093988372	0.00817781
0.24046847240125996	0.0152312
0.12312545611642331	0.00902566
0.19330052211474008	0.012879
0.20502854572814344	0.0115306
0.021841339137573225	0.000861844
0.0955966783514458	0.00596359
0.10615119493066612	0.00611211
0.1973674292697407	0.0125077
0.03475064354917985	0.000747809
-0.016246308609017986	-0.00141466
0.17581166909645182	0.0108076
0.09329201397157504	0.00590902
0.06575649243874061	0.00364625
0.2256928139322498	0.0130688
0.17341475266129244	0.0092241
0.17640577712331867	0.00945686
0.12358772562447272	0.00786073
0.21318529228739735	0.0126653
-0.04394769429611231	-0.00207391
0.1058132853394957	0.00450937
0.08504787826985559	0.00603365
0.2354181446714721	0.0136736
0.16257937779298468	0.00867105
0.21937375991484623	0.0129929
0.0971691118014763	0.00589625
0.11754825382850263	0.00786587
0.12413853192260052	0.00654864
0.12147919858524714	0.00686926
0.10061980258200492	0.00587899
0.23466103328330795	0.0135567
0.10940286506807573	0.00658691
0.11042864627127834	0.00700212
0.09858514808618093	0.00584646
0.20727878361279364	0.0107737
0.22442359612033932	0.014063
0.07343488671660148	0.00544008
0.004822741952595103	-7.06777e-05
0.2501928118331917	0.0133247
0.3047815499099457	0.0173154
0.2512039291178501	0.0150796
0.22242729551008186	0.01375
0.2322889706656544	0.0142084
0.18260384311853167	0.0126826
0.24698702588283553	0.0134897
0.03134464356623175	0.000392305
0.27114517527428245	0.0166799
0.3263661743620232	0.0188345
0.2366507536224307	0.0140392
0.16679350035669868	0.010513
0.1586120817704647	0.0103355
0.07360101794344792	0.00498516
0.19686537719499278	0.011324
0.09654176336306165	0.00529347
0.21166566640685247	0.0130634
0.07495022740543811	0.00435675
0.1535908381058886	0.00920457
0.21475019538183057	0.0128537
0.3005276123369012	0.0179124
0.07606223182419158	0.00490935
0.35931334078580635	0.0217121
0.26060583762935596	0.0153221
0.2147753813557601	0.0132909
0.08912420300270381	0.00565441
0.09893973283302711	0.0046683
-0.07050782392028321	-0.00340176
0.1502495974210609	0.0101762
0.2625707038689649	0.0143816
0.021813631745968513	0.00106396
0.07171963535591296	0.0047782
0.08949169363923741	0.00532938
0.19104063772529287	0.0109755
0.09328577989928755	0.00536982
0.23597083247716943	0.0132222
0.1614943577601708	0.00940367
0.15458655169539107	0.00910371
0.13586159365210404	0.00864683
0.19565353924255616	0.0118413
0.14315730934498241	0.00828423
0.1469402241994187	0.0081642
0.21175460966447152	0.0128891
0.1546182375767831	0.00900552
0.21890339992131366	0.0132836
0.14233488427508836	0.00785003
0.19326334142413237	0.0115553
0.000902537341650743	0.00145399
0.05553456516446436	0.00360277
0.13466785597489228	0.00738164
0.03345495844041027	0.00321852
0.18847060242264013	0.0111638
0.1702746104395054	0.00938248
0.22349943905248815	0.0144852
0.1853178704003981	0.0111441
0.2045364233409028	0.0133574
0.17962240411266192	0.0099351
0.2449504227608723	0.0145496
0.18697619953778058	0.00946073
0.32309842525572674	0.0195708
0.0858744110442547	0.00523031
0.20824352982923686	0.0122261
0.08460264805036435	0.00547957
0.26631347175510045	0.0158733
0.21352491093065798	0.0131923
0.18778788741513544	0.0114369
0.11472530799651492	0.00773904
0.1574168869656147	0.00946784
0.11087948497597229	0.00580029
0.17714595290608107	0.010753
0.20482531074621776	0.0114183
0.20697106660461304	0.0115867
0.1321725351337413	0.00766011
0.2735872443943138	0.0140037
0.2782275061911475	0.0150168
0.025847981150055942	0.00178876
0.1540640793820857	0.00826906
0.03357702566680599	0.00283437
0.19165277323780133	0.0107762
0.20123847791016092	0.0118348
0.1722914004114768	0.00947292
0.022082066349223516	0.00125227
0.01278881415040577	0.00219538
-0.013356697839919423	-0.000363769
0.1561381012741961	0.009168
0.19940077737244344	0.0111347
0.1830192583506077	0.0113034
0.23838379828295964	0.0139192
0.3144189423125588	0.0188158
0.14964479814826914	0.0083288
0.20649102890456736	0.0115904
0.19692531979710223	0.0111952
0.07037894699004336	0.00458931
0.20611766915897123	0.0127161
0.3100401977292394	0.0183017
0.1958217440645082	0.0111194
0.25671871992441186	0.0155554
0.17126843075756962	0.0102475
0.09711263562533033	0.00578034
0.23883578908369021	0.0134946
0.05472048768688128	0.00277814
0.025109485098029873	0.00246966
0.21607840065762648	0.0123963
0.05039538102776476	0.00374222
0.12852578608393267	0.00782151
0.0652273795914559	0.00490071
0.121418693089808	0.00803648
0.19316411028558741	0.0106211
0.20842336958417942	0.011802
0.17200157027790078	0.00971569
0.14530571736114303	0.0090269
0.1767068839461605	0.00997472
0.3613682293650125	0.0219869
0.3574283125399034	0.0198386
0.09647242427704525	0.00664824
0.023791394316309902	0.00265792
0.023498422976266767	0.00052409
0.14462600282574808	0.00854054
0.1681147222642592	0.00961377
0.19975875642271196	0.0116778
0.13770150631601433	0.00847514
0.13596891235927738	0.00889281
0.27738614154825253	0.0168967
0.11328375369975587	0.00718215
0.10457694791910754	0.00606528
0.28111710214767427	0.0152187
0.13495850930617717	0.00876761
-0.007148500341265596	0.000593887
0.20220753756318158	0.0114575
0.2826280889617842	0.0181633
0.23817187738661233	0.0153835
0.09896027319689277	0.00602597
0.18759709610744285	0.00964311
0.05501463035911478	0.00213573
0.4152747737817138	0.0258806
0.03042866221136756	0.0018067
0.25791528426990595	0.0147178
0.0468371635936207	0.00331292
0.23619712034223517	0.0136726
0.3462434559474452	0.0214323
0.2947884722981797	0.0168697
0.24379507175630272	0.0142493
0.20546279458446706	0.0110879
0.24918115503846314	0.0141505
0.2011399409573472	0.0112876
0.1465066950430346	0.00782762
0.20580520730413027	0.0125704
0.08523278835097754	0.00329176
0.23795833325259705	0.0140605
0.1261005692400286	0.0073326
0.04688736193263333	0.00248708
0.026403009982273493	0.00248608
0.13400860284058197	0.00836741
0.12385799905521415	0.0066902
0.19479802536874968	0.0115722
0.09389696535995555	0.00549304
0.06237147631440728	0.00379773
0.3395964831423744	0.0207428
0.10442294894118744	0.00582417
0.1667380234509751	0.0093964
0.12035752296016505	0.00712333
0.11237336271372501	0.00684761
0.11063442318310741	0.0067003
-0.022673936574772166	-0.00160388
0.22609898083516472	0.0126485
0.303777860250913	0.0192224
0.11246096871808348	0.00789328
0.17723107477650898	0.00968166
0.12992198116817213	0.0076638
0.11136548624396923	0.00614043
0.14992954220829646	0.0092161
0.23520401180348718	0.0133682
0.2599703405852221	0.0149581
0.16485948221395444	0.00875315
0.19290788709675766	0.00970284
0.2019200753247722	0.0115968
0.07926546261311217	0.00456513
0.09040156689169855	0.00614115
0.15271005763077264	0.00896678
0.24021746037152605	0.0148864
0.2653939482236859	0.0157834
0.052918776129293944	0.00176974
-0.03816552760180265	-0.00145363
0.12168048359588439	0.00725255
0.12362382495856286	0.00751355
0.13000895904294082	0.00652077
0.20801689085561018	0.0121778
0.16534323428829978	0.0108143
0.3127965714039191	0.0199209
0.19566603705028526	0.0116317
0.11886193106647903	0.0061977
0.004762196873851438	0.0006146
0.20623380847978787	0.0125594
0.21586744522889326	0.0111235
0.006639211242085301	0.000656674
0.042624088809784536	0.00167854
0.09912657880749362	0.0048774
0.2996215251551688	0.0182262
0.18945284082797634	0.0118937
0.0029538520997259526	-1.01794e-05
0.24448194087941372	0.0159769
0.24762674955109545	0.0144841
0.13983349173952175	0.00716816
0.19823073957909418	0.0112175
0.08413762593432517	0.00308469
0.24017079093585933	0.013433
0.14070883568438006	0.00665336
0.10789628909392439	0.0057659
4.0595910228303205e-05	-0.000437367
0.19101213498926628	0.0112377
0.08046713470513976	0.00541927
0.2543849756692963	0.0140876
0.12210088432489391	0.00697938
0.21243020883969338	0.0126199
0.25714339155953403	0.0154426
-0.007452466635973409	-0.000182783
0.11137690069276034	0.0066391
0.21339302040160246	0.0129958
0.0909699497283837	0.00550425
0.12448285166810603	0.00848539
0.14962303746952277	0.00899068
0.11856520012384206	0.00746588
0.19663383970733242	0.0114031
0.3418927178359331	0.0209857
0.2565848744455439	0.015957
0.17513214321583778	0.012235
0.17426381370497426	0.0106083
-0.005515747185443154	-3.02755e-05
0.0935291297425898	0.00541309
0.18413082010690326	0.0111729
0.1243758175489702	0.00816583
0.15768005443187422	0.0095499
0.2489121306873697	0.0150591
0.12347274135049159	0.00807008
0.22299287641293453	0.012334
0.1488374847549849	0.00905651
0.21003202342912122	0.0128257
0.19974740164288265	0.0119083
0.13958188238716146	0.00827059
0.22409929990541205	0.0134548
0.1634565013298853	0.00752916
0.15182649723701624	0.00814341
0.11864395646970713	0.00725371
0.2041883779634783	0.0123437
0.06267140223191758	0.00533885
0.16771884215204058	0.00988072
0.09939781766178471	0.00513738
0.16925892173122048	0.00982219
0.14792262514882196	0.00784758
0.17869152339522829	0.0115423
0.24388246019577856	0.0139184
0.06986330236441614	0.00330186
0.179423730808084	0.00964742
0.11405791168090049	0.00727728
0.12237561720690232	0.00725832
0.2166335808060882	0.0136304
0.14062305151398327	0.0097545
0.12989016059758296	0.00824606
0.20610351564608745	0.0134232
0.26554709394030995	0.0155413
0.263910662549737	0.0153233
0.1756989222092466	0.0106309
0.11188514132023422	0.00498269
0.19030156311283772	0.012434
0.2286924804077736	0.0121947
0.18413436603872485	0.0113791
0.05367598104579754	0.00274251
0.26440702639656855	0.0154902
0.2628546968395158	0.0143207
0.2442605029400331	0.0141722
0.17168766745446942	0.0106444
0.24479572387159065	0.0157633
0.14742747374365242	0.00792237
0.13589645455161467	0.0094037
0.2719340229791706	0.0172688
0.2407221748076418	0.0132917
0.14172456519010088	0.0087847
0.27416492646681684	0.0163071
0.08474323858947373	0.00627719
0.33193402928777926	0.0197102
0.11910888366021032	0.00687895
0.21774963000627284	0.0137166
0.21810177836379527	0.0119539
0.15226384321706593	0.00974134
0.09470457726217199	0.00620677
0.2604162682685418	0.0156611
0.11374484662039185	0.00764151
0.055121114763868044	0.00404178
0.15514783442782265	0.00760916
0.16821170188479082	0.0108633
0.20961619016090996	0.0130366
-0.03198048037374794	-0.00288938
0.18774866585358427	0.0112239
0.1744453996281306	0.0117007
0.07907293762386783	0.00467696
0.2540399169653348	0.0147687
0.09120871566710897	0.00457567
0.2853991404448602	0.0154431
0.13278706617606564	0.00933968
0.14066291349984503	0.00830355
0.07919680424318734	0.00524838
0.042838310786092	0.00212817
0.2096734788785481	0.0126666
0.1448938356635861	0.00731153
0.1838229441884014	0.0120497
0.044928632516132785	0.00341005
0.18198956255917062	0.010927
0.08425555454924782	0.00492162
0.13458499835785012	0.00801011
0.2052724823905929	0.0115065
0.16018659227280085	0.00892315
0.2087132177872303	0.0125309
0.20849328526508548	0.0119341
0.329764466867833	0.0214069
0.12316982981961437	0.00819593
0.2501261587718321	0.0155333
0.13833532900905396	0.00843928
0.08151703539769692	0.00436426
0.2680229322125904	0.0150402
0.18992656131942506	0.0116103
0.18468906717224653	0.0104057
0.23804911630464964	0.014183
0.02025195651262166	0.00165838
0.140157534399054	0.00760161
0.1516039591502559	0.00900142
0.28285136480651085	0.0159918
0.21776477533156618	0.0127725
0.07183623148999838	0.00450734
0.1504381982401178	0.00937706
0.07618423745298446	0.0057193
0.25294313740503077	0.014668
0.31294338327263554	0.0194186
0.2388835771145401	0.0129937
0.09232370866381404	0.00466207
0.19898828861338996	0.0108072
0.16032997556550696	0.00962325
0.1841411682857216	0.00980172
0.13516282577342809	0.00784213
0.12605665388054557	0.00762927
0.1622688378940551	0.00941721
0.20303100699153895	0.0113815
0.1544650510470753	0.0090359
0.15350705464858208	0.00826144
0.11542105359682314	0.00808982
0.09848708478502945	0.00624706
0.17351148910883574	0.0103663
0.13019431007408425	0.0080375
0.17955639877826504	0.0109714
0.05303464740646322	0.00385907
0.06699017281092808	0.00451005
0.08114488770701077	0.00604103
0.3061068013285795	0.0181009
0.07506624943145017	0.00407571
0.1834169997675519	0.0109428
0.12989328857241667	0.00773934
-0.02618988972515502	4.40506e-05
0.15844618499966298	0.00857556
0.1329749145400959	0.00785099
0.0090552056917694	0.000945324
0.21167919883695416	0.0121064
0.21919165968582444	0.0117009
0.1890390299903877	0.0105569
0.25977135548855884	0.0167165
0.35227301071306344	0.0207658
0.06376058245360298	0.0046152
0.10235831350979481	0.00544743
0.22646427246477766	0.012052
0.007521777475642242	0.000664736
0.09838106177212069	0.00611168
0.11041592333653352	0.00690381
0.040582720703571024	0.00284815
0.053148927946780056	0.00305284
0.1677673125118279	0.00917397
0.3107301981278965	0.0182955
0.2569546128541161	0.01668
0.15812053329813555	0.00869232
0.1504342495256226	0.00956186
0.01932249983486137	0.00141819
0.24732483832575644	0.0132867
0.18945939359605996	0.0106546
0.2940266727449572	0.0178068
0.15716914011541883	0.00706499
0.22478572459965465	0.0131224
0.18767830042352382	0.0120351
0.3007392857171332	0.0172469
0.23157719945697072	0.013679
0.003602490033229122	1.01892e-05
0.17814659319143294	0.00960589
0.09563593402476334	0.00681277
0.05921850017913485	0.00452264
0.13772097046619353	0.0086163
0.2454849664888523	0.0146489
0.08159414038754703	0.00604022
0.14459916369402723	0.00899975
0.16380565057248808	0.00996889
0.10203030718208031	0.00699658
0.3532353900211934	0.0224955
0.24966329626713923	0.014209
0.1272363971254932	0.00794639
0.20464183808912664	0.0113773
0.201826329927296	0.0117701
0.2111235844979319	0.0122988
0.16308650918893888	0.0104899
0.24925754884681664	0.0171931
0.08421467992772454	0.00404459
0.1639457596764884	0.0104245
0.30482312367470915	0.0170862
0.33788786556937134	0.0194108
0.15467489221852934	0.00855672
0.14042288874034023	0.00837331
0.1741279955324065	0.0099022
0.20112936061283823	0.0109165
-0.019245514686589988	-0.00166579
0.11356042142133711	0.00663645
0.06361570794460318	0.0041566
0.2859250318470642	0.0172457
0.1455161541246255	0.00786055
0.23550142097442125	0.014801
0.1545690733435201	0.00812717
0.04747553604800122	0.00263694
0.2528542573426264	0.0147818
0.093015052392304	0.00592251
0.1106598905874332	0.00621015
0.10441244365122572	0.00547556
0.20244461682694484	0.0111293
0.17020310389498092	0.0104378
0.39156177725161473	0.0249306
0.21960127207494612	0.0135962
0.20496449866279398	0.0115438
0.1280429992002286	0.00811972
0.15948012475511816	0.00923937
0.10356553241267635	0.00495472
0.09751035224811215	0.0048594
0.06126206506179384	0.00452006
0.1519176190933111	0.00866154
0.19335051442005474	0.0113846
0.16881241775993036	0.00977111
0.23832085043769796	0.014103
0.22110879856102172	0.0138571
0.16449569024435515	0.00903391
0.11019768488815745	0.00591535
0.24840462007290043	0.0142223
0.18622889243131185	0.0119483
0.18599497507515927	0.0115177
0.20869340444137027	0.0131033
0.17018498154704226	0.0101233
0.17827482504261455	0.0108296
0.10778015458427954	0.00705096
0.10648934428352776	0.00665382
0.033813832303602596	0.00219549
0.06036041147148971	0.00401635
-0.012869152351489442	0.000330779
-0.02779849943468079	-0.000966733
0.10510834804738335	0.00558081
0.15211370964829596	0.00825888
0.29352803501262253	0.0174696
0.022105790523447192	0.000919938
0.27778878781937183	0.0164381
0.14926340803966717	0.0092218
0.15314528228490823	0.00915977
0.22483456138197624	0.0133722
-0.09053646478807889	-0.00504964
0.23938670409775065	0.0138684
0.14038711000288095	0.00848248
0.24189130650167354	0.0138956
0.06417789426911374	0.00277121
0.16611158392109274	0.00893646
0.14444292685115973	0.00946601
0.2881863923761145	0.0172374
0.11062056998867491	0.00666101
0.09131661962113836	0.00546775
0.17855076084938726	0.0109611
0.08078008989816347	0.0046937
0.13207631778191176	0.00821968
0.060248947827569045	0.00327944
0.1993792844017392	0.0126361
0.16880576149663465	0.00970179
0.2433825210148884	0.0142573
0.12728990377014712	0.00664633
0.20429852233447648	0.0126766
0.04818498156932273	0.00318932
0.1427827596648392	0.00775244
0.05966639201999668	0.00473315
0.22945684577282893	0.0146329
0.03485906464428155	0.00113794
-0.048314773506747906	-0.00224733
0.16452537967878525	0.00981859
0.19537847739361838	0.0126409
0.15835246289606753	0.00959848
0.001743144128741558	0.0016857
0.15007877435678768	0.0093694
0.08208602328307928	0.00500352
0.25791092656889186	0.0153122
0.10890048526409893	0.00630959
0.2440305240946329	0.0157739
0.16346461505119456	0.0108252
0.1827323647298665	0.00916179
0.09171203074253108	0.00469471
0.13118021515147424	0.00889368
0.24790192013596699	0.0149111
0.2661507813935703	0.0159405
0.1872225112801083	0.00951371
0.18784466534909203	0.0107942
-0.06851389788310532	-0.00326237
0.20633175481551314	0.0107236
0.170566468644338	0.0104248
0.07507490617705126	0.00460231
0.03000747243701128	0.000806098
0.08410194220036515	0.0043852
0.0671265564055424	0.00523803
0.1798740039184901	0.0111477
0.3539159869762444	0.0216276
0.14241246066553628	0.00932068
0.11942388042818515	0.00531534
0.1286290573435171	0.00762475
0.07991002502989629	0.00484188
0.16606443026610518	0.011789
0.14885070676939516	0.0080743
0.2630041534902426	0.017005
0.19921186596931023	0.00959907
0.2951646723506415	0.0187546
0.2545863760932839	0.0150406
0.06689020688746222	0.00436197
0.14863973168187275	0.00863111
0.18376707447794519	0.0114096
0.31224635538086104	0.0199147
0.11304354273855936	0.00564691
0.15143760167688636	0.00893907
0.20219867724411136	0.0125714
0.21432318954521767	0.0120348
0.055822778759862864	0.00444077
0.08932350965534494	0.00582984
0.241930161006069	0.0153663
0.26871016408664106	0.0159503
0.04840001012236688	0.00269937
0.18482315186071133	0.0106072
0.2158385970061356	0.011094
0.08331394932093614	0.00457537
0.11932751693388702	0.00652155
-0.08315599619073599	-0.00468638
0.15407421444264494	0.00966919
0.06933840039025595	0.00474368
0.11397963872371596	0.00616989
0.15605064921887873	0.00874305
0.22021191054264724	0.0133579
0.16514137647996416	0.00889652
0.032198604103692886	0.00191429
0.015589780908490475	0.000922951
0.008272586429068281	0.00111378
0.11774676832960357	0.00760306
0.229239058838109	0.0139111
0.22176582269180942	0.0126008
0.047773218748118115	0.00311292
0.07442939030210317	0.00494778
0.20683581391922473	0.0121135
0.09791141522539092	0.00560915
0.1282082629856993	0.00763353
0.1942241918277433	0.0115688
0.09082262295737838	0.00555562
0.03466062413640067	0.00166724
0.2334105654228495	0.0135687
0.03886535273311077	0.00189771
0.1882159689597084	0.0107294
0.1392883215947729	0.00837009
0.1854195800449638	0.0102633
0.14618966514011336	0.00841335
0.13984105023056112	0.00956422
0.18226476049876741	0.0107054
0.2825030800045298	0.0178653
0.16519703216249787	0.0101865
0.22815789079086915	0.0127292
0.30188423232192624	0.0143982
0.28110597765161477	0.0160675
0.07034917164806205	0.00471747
0.14250888747830315	0.00784281
0.21845712833661643	0.0133853
0.18269991897070836	0.0112392
0.2095058818184163	0.0130396
0.24426549560831107	0.0139249
0.26088369452325666	0.0153438
0.2122033025094158	0.0125611
0.15780915963501274	0.0110299
0.015879797114496153	0.00144526
0.06980438371121016	0.00419249
0.15890727569082122	0.00851424
0.3426734183492524	0.0212237
0.0076069005861760354	0.000882607
0.21265987269886255	0.0132689
0.030865656794851846	0.00182768
0.2456606301199401	0.0147819
0.19562665913815536	0.0118581
0.248977410576946	0.0142596
0.2818751510644464	0.0168919
0.1207952408090569	0.00740328
0.2663326896300947	0.0151112
0.20189091076674703	0.0122479
0.08889199214867732	0.00547549
0.26395626273867	0.0157218
0.24424786477458357	0.0144782
0.14261614029442754	0.00904555
0.21071510192642084	0.0118191
0.049417743603711047	0.00265239
0.03466682565227668	0.00337157
0.12865518630668543	0.00797779
0.09251659154836069	0.00550064
0.29868729223144475	0.0179224
0.2595943115000167	0.017286
0.1725014572649846	0.0100051
0.38069528495825405	0.0210747
0.23889353292254442	0.0133494
0.1516190690227344	0.00933005
0.10218890686594206	0.00635693
0.10487791943569458	0.00564602
0.16440795435038758	0.00919813
0.24234858044708113	0.0154428
0.23018651966494127	0.0136357
0.2745713425298563	0.0160365
0.12392000757333728	0.0066416
0.20647618857139563	0.0128258
0.16933149717885262	0.00991828
0.08706039947047937	0.00360234
0.13811511351567948	0.0078096
0.07824057709745627	0.00424468
0.28488493638419543	0.015691
0.16555097578651295	0.00945706
0.2193944056183008	0.0133433
0.15250929573393776	0.0087728
0.049974334678709514	0.00318616
0.1789382419546215	0.010552
0.14493754778841542	0.00772283
0.13703444534632708	0.00757001
0.10813531165855449	0.00614008
0.13788277098004836	0.00911852
0.38491696664460096	0.0224787
0.20436025024076568	0.0113201
0.30034866135440025	0.0186314
0.0976759868045331	0.00690462
0.016193663824606193	0.00219235
0.2121932539037353	0.0127778
0.04407466698672837	0.00265325
0.20195613145030042	0.0124956
0.15250990248918345	0.00938184
0.192036608382486	0.0116688
0.14499154296169464	0.00898901
0.3467448004928205	0.0209764
0.2233360374636639	0.013868
0.15314173318504457	0.00896634
0.13284748190740922	0.00801549
0.17120823030885568	0.00824301
0.09206239299031993	0.00560445
0.10739881330530027	0.00615989
0.07425395155336555	0.00470804
0.06672242282062492	0.00424154
0.090359364568876	0.0052808
0.19878046963101884	0.0120814
0.08957382200700147	0.00486232
-0.012631340940491823	-0.00139417
0.26575279220478076	0.0164076
0.0944431497228245	0.00594011
0.16992428374647595	0.00910012
0.1768937626564938	0.00899993
0.1952841425531583	0.0115268
0.2742562817292522	0.0149599
0.139870246629135	0.00807169
0.012275679280526006	0.000835639
0.29423860114220657	0.0179087
-0.05620655364814627	-0.00237545
0.10457248118813037	0.0075587
0.10443000865389099	0.00630782
-0.02864372015326295	-0.00133412
0.21740673797882754	0.0114902
0.12843071938846068	0.00733167
0.06747092124249414	0.00586123
0.13759015752393433	0.00782162
0.045921337307348625	0.00334921
0.11428349814626268	0.00778108
0.2427152037232365	0.0122181
0.2333629193221861	0.012951
0.15007214963934976	0.00995148
0.01905408100183293	0.000898793
0.051740642464707616	0.00366368
0.18503666207404867	0.0109037
0.19852588045576663	0.0125338
0.13614064826982591	0.00835085
0.20691399584516293	0.0127
0.2624906816771277	0.0162035
0.12724143406938182	0.00685775
0.2859931663054252	0.0165268
0.060419517203746595	0.00382022
0.17095091802585266	0.0106277
0.16785186554996118	0.0103636
0.037046885759918956	0.00281836
0.21928804672373425	0.013049
0.029413016062783688	0.00182324
0.24461978510591184	0.0143326
0.02107156687678426	0.00226955
0.11851396155410371	0.00632435
0.1354745991550367	0.00739673
0.13070846488574095	0.00737079
0.10091822260473922	0.00599839
0.10211169201453221	0.00658732
0.2353756813458366	0.0147446
-0.014585824806913481	0.000378436
0.19721313167708085	0.0107453
0.11703845006351178	0.00832721
0.12837391141211996	0.00757638
0.2093598058117979	0.0127174
0.27474083325882587	0.0165729
0.1734595783580605	0.0115568
0.06964328288401155	0.0033512
-0.0384824019926458	-0.00206254
0.2211742991789705	0.0116621
0.08067601711125412	0.00507455
0.13341077687847783	0.00779856
0.04533634155133605	0.000423479
0.28889830442176395	0.0158447
0.16171582001007914	0.0102888
0.13656044397631428	0.00873174
0.12688241819124987	0.00752887
0.18701846718882417	0.0116944
0.15450023876904767	0.00853039
0.17989063809416908	0.00981563
0.16136792251978369	0.00960811
0.21957489519243256	0.0143349
0.2446992039830587	0.0140867
0.31368225452811715	0.0175522
0.0977676178010261	0.00644086
0.2136149350657185	0.0119063
0.16840009321163849	0.0104413
0.20405897990297112	0.012128
0.07725725896265483	0.00553402
0.29169382816729994	0.0168302
0.17145687112413865	0.00958638
0.17583263116255304	0.00980799
0.30666203311047857	0.0182289
0.08222585172995991	0.00341837
0.1685339459559346	0.00999532
0.3351350496902052	0.0195918
0.07228566962725488	0.00503451
0.08187678833953775	0.00407205
0.22621764464274777	0.0127504
0.2646544606995902	0.0149981
0.08769677077319213	0.00577822
0.0406787383741923	0.00205016
0.055166206535454	0.00322216
0.07325747289790134	0.00418078
0.20960273125673856	0.0124675
0.2994769417370125	0.0174574
0.20286117397170816	0.0117113
0.14718217781698778	0.00834394
0.09253673863053288	0.00532196
0.32320428072014673	0.0197324
-0.070148058265231	-0.00461661
0.05196265510391782	0.00372771
0.2291102038910396	0.012212
0.21571791937429044	0.0126126
0.05266966234366434	0.0035827
0.12206517474938512	0.00666297
0.22801341014633253	0.0127923
0.01916693083898434	0.0021813
0.15152703640199042	0.0101737
0.22161272178359823	0.0128219
0.2039097296852339	0.0118334
0.04607699488802434	0.00310456
0.1948082658577808	0.0119336
0.22554201058820575	0.0130321
0.14254105669812583	0.009153
0.13564788465594674	0.0080448
0.22746997624769438	0.0131381
0.10920099277653869	0.00723683
0.14699427430609716	0.010229
0.3100163033963819	0.0185351
0.15814434349856132	0.0101013
0.17594021589805414	0.0100202
0.17443424342457303	0.0100261
0.13712000420591236	0.00914598
0.11824431078998403	0.006171
0.03783015091314006	0.00200908
0.20127839941391396	0.0119575
0.10881923119288915	0.00605497
0.24632436001442035	0.0139331
0.08215066267256478	0.00438851
0.23481335252854077	0.0145767
0.24609429696326304	0.0156949
0.013163292864462668	0.00129162
0.2944956207496076	0.0167
0.1565532570218014	0.00868583
0.2728971967125117	0.0184456
0.18493463821329392	0.0114083
0.165833324833863	0.0105259
0.23743291879947487	0.0138671
0.19530054585371492	0.0112394
0.10384575807983218	0.00559018
0.15489538335361777	0.00953908
0.09144600122958747	0.00535663
0.2242271892753912	0.0126199
0.11183103678771016	0.00754563
0.2532898124014462	0.0155205
0.1464410796284548	0.0077745
0.12463956354028498	0.00711552
0.13105012452238649	0.00885984
-0.05181354813277129	-0.00205419
0.17546960287125657	0.00993106
0.08901077043450938	0.00568598
0.2609793130982926	0.0150015
0.1511945590575895	0.00840653
0.09018715783000329	0.00522516
0.19122688762029874	0.0109087
0.14590884810487267	0.00917369
0.15955112800282598	0.0102842
0.1777475568473345	0.0109856
0.041630162606873265	0.00297334
0.161638882172266	0.0092295
0.2669637499844112	0.0149016
0.24272947292493974	0.0146861
0.27683762285492514	0.0155439
0.15713296497180357	0.00984793
0.19804751689862118	0.0117475
0.17720884987029475	0.0113431
0.22619237141571108	0.0139149
0.07455805851102454	0.00470757
0.10184285223006055	0.00568909
0.0321597874991134	0.00223912
0.1030594063679212	0.00645688
0.09313873371983544	0.00634133
0.09361807210362065	0.0056061
0.33115226104505363	0.0196368
0.20844797867526127	0.012615
0.12783495866573574	0.00687247
0.045217560162216196	0.00345927
0.16692000274761734	0.0102612
0.15573174272697482	0.00910237
0.23974827855711056	0.0137236
0.09873625079798916	0.00556729
0.19096130209297385	0.0115918
0.06352761276597725	0.00426491
0.10714217819683887	0.0066651
0.07577986034745109	0.00344464
0.19882630268953277	0.0106365
0.16023756125163705	0.00778365
0.14209951390846945	0.00754977
0.1375395585333153	0.00861588
0.10736719140733708	0.0060172
0.24271990638978366	0.0144244
0.1767780763076076	0.0093227
0.2527103170406407	0.0152804
0.21706998472213088	0.0123161
0.11635659459145647	0.00647543
0.11395653910675263	0.00544042
0.32620783355623223	0.0192847
0.3165978776887721	0.018143
0.054071105352408666	0.0032442
0.28974773937249837	0.0173241
0.14869327654949385	0.00828091
0.20613418126046476	0.0109217
0.15523631922508926	0.0100613
0.07518398027570392	0.00384748
0.2569093846245011	0.0151566
0.10177055088977381	0.00532198
0.1160649434117333	0.00638505
0.23744607009562224	0.0140879
0.2271802238780833	0.0136477
0.19078736756002357	0.0110761
0.13063831412436283	0.00880631
0.24625745582792988	0.0151334
0.16259347945898792	0.00985083
0.2174441713478032	0.0126406
0.18586268397212424	0.0124089
0.20213787253900214	0.0118621
0.17088675368491224	0.0113671
0.17822619848075344	0.0107584
0.24515958795688417	0.0155419
0.16741719205768069	0.00990858
0.2185287231644182	0.0119214
0.08599316995740697	0.00592503
0.18047060639245008	0.0100507
0.02732742375036305	0.00170703
0.23429596407367137	0.0142855
0.18990304147850423	0.0118498
0.2731360463676407	0.0161821
0.08106272926685218	0.00565664
0.10586083763169961	0.00734532
0.3220606379209446	0.0177893
0.1299157605197241	0.00609977
0.07986027303116386	0.00475708
0.03459524907093809	0.00374425
0.06874675183420985	0.00374021
0.26430724900393493	0.0170978
0.15428143189308213	0.00761593
0.1156378188309715	0.0072431
0.28333440089843104	0.0171743
0.20960107943633682	0.0128646
0.22844832109052296	0.0133139
0.10386381368386433	0.00587648
0.1771518093327851	0.0108881
0.08555132060055723	0.00471615
0.17146566102741095	0.0102569
0.30856376510076294	0.0177926
0.15350901903426903	0.00910686
0.06427425939450145	0.00481575
0.15359665808804415	0.00903104
0.21550596943921377	0.0120521
0.21604614028519076	0.0124956
0.10540426006780491	0.00708974
0.22308757527445272	0.0137078
0.21577791253652537	0.0100621
0.2180820550258763	0.0143316
0.0891208006397355	0.0065685
0.11833791501087368	0.00837639
0.09409763994134603	0.00516696
0.2770862861453715	0.0150903
-0.042082387762682805	-0.0015463
0.20946116678097132	0.0123011
0.14724336872541183	0.00896423
0.34155180764912246	0.0213728
0.0030415709093643364	-0.00020515
0.16253498330956395	0.00879789
0.0706177852445174	0.00588337
-0.0003545883922098938	0.000326705
0.023944451948045196	0.000649849
0.3214322819384193	0.0184205
-0.0006673534537953985	0.000606289
0.08561854475312322	0.00572919
0.18056960363031813	0.0111978
0.12560520030600988	0.008081
0.0892007448291933	0.006172
0.16478242165901136	0.0099954
0.17830274060126075	0.00901825
0.11134675908483538	0.0062181
0.12382055962697831	0.00691595
0.29436091451012036	0.0175899
0.23591109229329982	0.0114876
0.1396043353151184	0.00738052
0.13042827460420633	0.0087414
0.15611539271224703	0.0101777
0.21856051944641652	0.0130901
0.2603046037454121	0.0155863
0.21792691478314388	0.0129295
0.1334405352173762	0.00787647
0.08207389469024319	0.00542461
0.17440449229382637	0.00992107
-0.022733518409994307	-0.00136034
0.13012452644991998	0.00712725
0.22594420428718498	0.0136896
0.102613957721988	0.0061832
0.12447795026826051	0.00602075
0.25139625453176556	0.0145831
0.20633469800608767	0.012082
0.10882762513661502	0.00726723
0.22808508909596587	0.0129378
0.10681544682058125	0.005785
0.23874965618779131	0.0142973
0.1961186509344245	0.0123619
0.16573046737031719	0.00968399
0.20260594511355778	0.0117648
0.1032762761057715	0.00579246
0.09955231852725371	0.00624771
0.17108691822469782	0.00953409
0.08125930306272101	0.00389732
0.16073703334266246	0.00940193
0.06896768441637047	0.00446223
0.13512682783112878	0.00790492
0.1399484087893697	0.00904474
0.09466314394873147	0.00446776
0.1659281166361609	0.00976597
0.3328564542939372	0.0197184
0.11512779355623586	0.00625071
0.13614640995807475	0.00702646
0.1968856281586135	0.0113262
0.05664414551144079	0.00357761
0.30287331938855633	0.0167051
0.23815159109954306	0.0142994
0.11415838954528418	0.00610476
0.07885978486618961	0.00521788
0.11647869040423552	0.00833264
0.12946529883583854	0.00731191
0.2621876820160759	0.0149602
0.17641248157645115	0.0101999
0.13360299514675017	0.00780877
-0.012561633885246809	-0.00151254
0.31364776235342406	0.0171811
-0.01921808729626765	-0.000536751
0.05618999584545656	0.00351443
0.34159334913376815	0.0205425
0.09344825841499212	0.00668116
0.24818337216417885	0.0139676
0.12996284247909348	0.00726342
0.351641806362167	0.0209551
0.0960027192646405	0.00473242
0.10526803422536792	0.00611262
0.06173972146685772	0.00333867
0.16828718939352563	0.010571
0.1843961122344819	0.0103462
0.21659295144088778	0.01256
0.1039033675853933	0.00691539
0.13651735777855972	0.00732472
0.07902651129060556	0.00375335
0.22049093615838805	0.0112402
0.2159992655317435	0.0119385
0.019751708102231078	0.00137478
0.060217521754507786	0.00351406
0.09899475135935003	0.00581668
0.1366500872965616	0.00806336
0.08090754462572934	0.00534292
0.16396802887454165	0.00960816
0.1789657524664536	0.0104623
0.23145295724606457	0.0147352
0.23368536228274547	0.0136956
0.17341912220408415	0.0104549
0.1043878860177333	0.00511191
0.27468354489859304	0.0151835
0.19652138723432216	0.0120534
0.10927909702405311	0.00773562
0.12459282448618579	0.00723389
0.18321984016892406	0.00965173
0.17217721188103613	0.00991133
0.04893957278120973	0.00290517
0.11438620128046757	0.00817897
0.14199657894208176	0.00787018
0.13975146200442823	0.00936902
0.1912171494841789	0.00956508
0.12315083038794356	0.0075604
0.1601633370613352	0.00955528
0.14590145554130193	0.0085155
0.10160551793324066	0.0055055
0.11772571780581387	0.00757219
0.29479594316653673	0.0165074
0.09167677301270191	0.0052637
0.173940014778201	0.011327
0.12474822184944517	0.00767745
0.12132296269268684	0.00713651
0.17029938967093564	0.0107923
0.17267305682709794	0.0113883
0.263238361202874	0.0158373
0.15359182982178865	0.0110995
0.19589382451147125	0.0107471
0.18799904150811722	0.0104113
0.19381511864083878	0.0120936
0.15012842218759423	0.00888581
0.08065438600335413	0.00458095
0.2371153706917181	0.013625
0.13080175530420013	0.00727427
0.05467843665558585	0.00341483
0.19191100236995914	0.0112762
0.2893948435632752	0.0175198
0.00942175680094901	0.000316471
0.20470554358109186	0.0119289
0.13124931707416712	0.0083697
0.23438151660563275	0.0133939
0.2271727706066036	0.0133856
0.28604017806662957	0.0181567
0.09016783102836061	0.00576968
0.346063039190651	0.0212615
0.1748871342398873	0.0105898
0.22076289419319098	0.0110088
0.050940212409134746	0.00379931
0.12776233456720942	0.00658348
0.09323156652210188	0.00477454
0.23554757712446586	0.0144656
0.054490514218397804	0.00222791
0.14713158384332786	0.00762451
0.14753416610231043	0.00842528
0.1671861681216286	0.00913656
0.06726584733379234	0.00368344
0.23197495444105054	0.0140487
0.14087609249135113	0.00846084
0.1563939821570946	0.00948438
0.08373830382579703	0.006014
0.10751014530016673	0.00579113
0.23540554856917129	0.0137363
0.1305035375066532	0.00715407
0.13466139975758923	0.00795857
0.17617934666470927	0.010497
0.12719902258230856	0.00764689
0.14063584910524843	0.0081227
0.26879609555008377	0.0162823
0.21262268588773425	0.0121337
0.059163797243891994	0.00310277
0.10082437175450656	0.00619022
0.15478240290385575	0.00833222
0.10203774233686991	0.00573558
0.17942373923793759	0.00911382
0.2935413795727407	0.018161
0.20505868087006776	0.0122447
0.1502844624479315	0.00933487
0.1312426254349718	0.00641403
0.17636732076738842	0.0105129
0.08916843183162257	0.00548045
0.15666596270326327	0.00887141
0.13266866053089404	0.0058235
0.2280915992698911	0.0140774
0.1515517181818544	0.00857624
0.020218868463780085	0.00373288
0.053360678651022814	0.00337582
0.30103001571575094	0.0179122
0.18581369103417789	0.01136
0.17897246416940124	0.0115269
0.040578999787582434	0.00325216
0.20841731926056883	0.0130958
0.2088738149829194	0.0126007
0.13911863121787701	0.00837543
0.18548814489252527	0.00996784
0.1738856248473098	0.0101707
0.06372497233725151	0.00376605
0.11258749339371801	0.00581206
0.021736887924739018	0.00257239
0.1914877739803152	0.0112388
0.16959552276106438	0.0111579
0.06340815492190482	0.00414414
0.2992026874899025	0.0194556
0.22327855019581522	0.0124072
0.019867477597639738	0.00132176
0.08215142488111675	0.00529381
0.13457525671865697	0.00768343
0.22582400935937025	0.0120985
0.18510474478988978	0.010636
0.05380249286488084	0.00314099
0.1808634027836978	0.00971113
0.19741343464107422	0.0112982
0.26296519372852983	0.0165227
0.23140545150947964	0.0137108
0.22546754465666882	0.013196
0.2258946469819268	0.0133422
0.06973622979767856	0.00339777
0.2768425433640465	0.017421
-0.05290854613728018	-0.00258202
0.25131107664659935	0.0131517
0.22495175752872051	0.0146621
0.15140772479329678	0.00890207
0.1285760883095693	0.00752841
0.07539445541303327	0.00383603
0.18939219378112734	0.0114928
0.057881495970623156	0.0042679
0.13255111788537413	0.00761143
0.21427056239128084	0.0118483
0.06975188463510075	0.00537566
0.16821579188054564	0.0104249
0.17876881372810807	0.0114983
0.1440668007706549	0.00916552
0.11819747377127886	0.00642686
0.2796515830587174	0.0164395
0.3054157765099646	0.0175235
0.21055031605780275	0.0131007
0.20403881368958615	0.0121301
0.16820646983012094	0.00999004
0.18389847778512192	0.00937851
0.16267780045340202	0.00904159
0.11984853908676991	0.00754974
0.07342024352533733	0.00523034
0.12755048830497506	0.00693145
0.048037222875767754	0.00212693
0.08142420015002796	0.00551402
0.21539984374787238	0.0128304
0.17200484799140525	0.00952038
0.21587789227392182	0.014004
0.07171518102035634	0.00451108
0.07627975743469702	0.00466413
0.2497688900546715	0.0145604
0.0899650097842126	0.00500497
0.20366672451835216	0.011824
0.11253862212676416	0.00864312
0.2039727777744723	0.0109638
0.05311451663894757	0.00393108
0.13004265880872334	0.00787219
0.20304609383253078	0.0113198
0.15385318820175045	0.00983927
0.09806392260655108	0.00562853
0.2777355865366442	0.0170164
0.14392405779699038	0.00808619
0.15611997589754445	0.00895382
0.1801034053986371	0.0100185
0.3161886130866928	0.0182306
0.20967594766223396	0.0118488
0.1696985234237584	0.00887766
0.033964035902534925	0.00275023
0.16442650815307092	0.00869851
0.11354095974142393	0.00720946
0.2176218172585258	0.0131729
0.13842575443717414	0.00779341
0.19106284852658456	0.00912227
0.0508370163251595	0.00319891
0.013434970092919258	0.00140748
0.12405442270514233	0.00762366
0.2671505957790486	0.0164544
0.3015174063254999	0.016872
0.27204263603535145	0.0167261
0.22532331651883894	0.0130017
0.21054903157969215	0.011967
0.2002060081030501	0.0119877
0.18071338107723903	0.01091
0.2418814141471202	0.0149363
0.19980157969962314	0.0114101
0.2321368721435189	0.0136698
0.08390412793841563	0.00566101
0.11071455402886983	0.00734409
0.15786819512847916	0.00875732
-0.008918542063823254	-0.000228299
0.07911623217841532	0.00467817
0.2606558577471289	0.0151088
0.1429473900343643	0.00854474
0.3017128242861061	0.0186688
0.26215736998542244	0.0165238
0.19053534459871607	0.00951598
0.1301520693606198	0.00804703
0.2549550603782547	0.0139916
0.18696329975465067	0.0104225
0.05714263668225811	0.00307584
0.07853730859161932	0.00426471
0.0759198688590637	0.00482797
0.25417675217716906	0.0150429
0.08773731525993496	0.005296
0.2283769119648561	0.013159
0.13215408192861772	0.00797032
0.2244167769355662	0.0125191
0.21837953336477495	0.0131169
0.1704481404993554	0.00921162
0.05790688861061178	0.00421036
0.17202538840251763	0.010026
0.2203209878239659	0.0132106
0.08289950914847855	0.00444684
0.23451076645057822	0.0135192
0.3315085304633774	0.0203552
0.0686175440856783	0.00489745
0.11452151842309462	0.00600716
0.2562789000890983	0.0144797
0.029002605663849285	0.000952233
0.24053958546675192	0.0146545
0.2171111720489976	0.0120511
0.09585330502862677	0.00622335
0.12648840056389077	0.00725649
0.259473942029891	0.0160347
0.09983756865276665	0.00557461
0.15522814897725018	0.0101541
0.11999068505619158	0.00712433
0.12475466674128925	0.00721729
0.15674590120637671	0.00863443
0.3196267611745234	0.0188714
0.07822951123046429	0.0054475
0.3256427696785256	0.0196385
0.39036783882416914	0.0225497
0.07647475951385721	0.00321697
0.15457394648921538	0.0104568
0.15009530324868597	0.00987321
0.04737147477238226	0.00281454
0.08864133267836827	0.00501968
0.3529794070693639	0.0190655
0.29340940672336185	0.0187413
0.259724903689579	0.0162434
0.12222322299931672	0.00724525
0.20903761300245494	0.0105692
0.17557001992283805	0.0105781
0.005601758483213147	0.00134985
0.10577958873483616	0.00722817
0.08962285662763222	0.0050103
0.2682629889770106	0.0169103
0.1924463243177621	0.0104023
0.07773608988189842	0.00395813
0.20881907833316266	0.0131274
0.20854593996746804	0.0120405
0.16213973924106753	0.00895142
0.15505688124844766	0.00993992
0.16340326869366661	0.0112588
0.1726521043880936	0.00850604
0.030981425510011915	0.0026972
0.10670777117131056	0.00488984
0.2489399892259259	0.01615
0.24779377458777468	0.0153547
0.34059759262528844	0.021751
0.13738215886251687	0.00815078
0.03734688906336863	0.00352635
0.17246763283891825	0.00935906
0.23374946006171024	0.0130076
0.1645725534657529	0.00964097
0.0632331068149412	0.00445158
0.23581418907076343	0.0144792
0.04915670500692682	0.00362577
0.21310697364458184	0.0113458
0.26191881421504326	0.0152799
0.18257989686652806	0.00987437
0.26129708206600266	0.0152483
-0.03175789274454345	-0.00140586
0.19777094372595555	0.0114822
0.07252180538836868	0.00388728
0.13723989130988598	0.00851214
0.15825927843461118	0.00612309
0.12929109621483834	0.00720435
0.2003925816469745	0.0124493
0.23210678913221494	0.0136135
0.24153664705513045	0.0149284
0.06542991537922019	0.00360394
0.20045728529150894	0.0131681
0.24079995981329916	0.0154559
0.08783827930070356	0.0067717
0.21383116062095645	0.0107669
0.08211790313874028	0.00519027
0.07269957579025679	0.00378617
0.20027268077424962	0.0114831
0.27794217564862983	0.0164374
0.18487253279286198	0.00922584
0.06238886368717245	0.00330096
0.07528049356067128	0.00424083
0.07271385011894646	0.00438338
0.18753803212717265	0.0101737
0.10455857332197917	0.00605768
0.12135903310060141	0.00717003
0.13640055007032037	0.00727705
0.2620210836797389	0.016059
-0.006826791076880436	0.000712228
0.09881639085451564	0.00551508
0.03142435887308	0.00173659
0.2057049369169549	0.0129228
0.03484624007661778	0.00317776
0.20531667995492417	0.00990531
0.23348708975951654	0.0128409
0.1757916557795526	0.0108608
0.22781521422904263	0.0132552
0.19110657321764543	0.0108286
0.13613992412926912	0.00759727
0.16009904683887738	0.00846788
0.11021995856028886	0.00700163
0.17601317222268512	0.00998339
0.22044553404724135	0.0125492
0.09059378007074051	0.00544296
0.36058801933184653	0.0212065
0.09751784203333506	0.00438593
0.211473793735376	0.0124296
0.15514129129195248	0.0101973
-0.10575175335849996	-0.00580994
0.03832214182937756	0.00326355
0.3110960580108914	0.0196105
0.06480753769308435	0.00421422
0.27742541444085916	0.0152256
0.24774488522097032	0.014776
0.24045453074186163	0.015983
0.029861264181446367	0.00212014
0.2410926339176504	0.0141641
0.1067403058449945	0.00709731
0.14637469023421776	0.00838613
0.4219066716800956	0.0259548
0.24327140923192841	0.0154907
0.08726416639629367	0.00668635
0.22991493623707904	0.0125123
0.13654961987190609	0.00845457
0.13203527923775918	0.00905579
0.17126068628416438	0.0105214
-0.01502666834316681	0.000382921
0.17625886535814075	0.00943448
0.29416363212280283	0.0188234
0.10067763369919691	0.00566325
0.1885544256832118	0.0106362
0.12226474538486155	0.00768909
0.17979639362723854	0.0102322
0.25074758354715077	0.0138772
0.08212453221432678	0.00387706
0.20030185102607842	0.0115313
0.09079905625403352	0.00385968
0.14935846928900087	0.00870209
0.08404295031067446	0.00502051
0.11802659806479852	0.00747806
0.0820054997356251	0.0047047
0.1631263255340517	0.00918359
0.15383149244765218	0.00983842
0.04909891491736721	0.00403957
0.24591333441952143	0.013717
0.10041872548190454	0.00611593
0.15269567590724561	0.00845958
0.0983815888432266	0.00586032
0.11836060470926518	0.00749119
0.20663533816462926	0.0125048
0.15886899704058313	0.0103006
0.1693196296705592	0.0102872
0.16848915614403928	0.0103644
0.1826991521910747	0.00927301
0.23405162974770707	0.0134039
0.1694026924174549	0.0100252
0.1146572011332301	0.00663043
0.11716220687069256	0.0080272
0.09405290858799202	0.00631106
0.12022395460420027	0.00751923
0.13886758975582633	0.00756162
0.11442377843395984	0.00642433
0.2136140020902097	0.0123679
0.13377868999134215	0.00789478
-0.007218692344464542	0.000523938
0.22618732685952245	0.0130075
0.11390837644564407	0.00675835
0.08843414554179893	0.00528445
0.1395692269287358	0.0073232
0.034647714999734784	0.00307506
0.0035947925794705903	0.000925503
0.2050725423607516	0.0125503
0.45891256860278956	0.0285244
0.23396388603457563	0.0140369
0.11591869742962894	0.0073555
0.24205682580552468	0.0130175
0.2033019402052847	0.0122162
0.19309044573029754	0.00994929
0.12722678519302352	0.00749077
0.22469101855111978	0.0125698
0.005318310993323412	0.00186224
0.09896866629363171	0.00549008
0.21376276190255794	0.0125224
0.25849253918385867	0.0150142
0.24706914844499217	0.0147156
0.32942900581041673	0.0194705
0.1360232000860808	0.00770596
0.32536046959503634	0.019751
0.2756893352703423	0.0166852
0.050533481099261764	0.00430192
0.04267764421986218	0.00196702
0.1004610013794546	0.00617111
0.17659537670978043	0.0082953
0.33232335352738335	0.0205136
0.16827634701828922	0.00847503
0.16341423089585064	0.00838665
0.056559679799134926	0.00426047
0.11746498222453886	0.00702044
0.044686139867312354	0.00321593
0.20885751846195197	0.0111732
0.2884576160186038	0.0172419
0.2833378264937125	0.0158727
0.3528860371720831	0.0210867
0.2420544623495113	0.0141612
0.20600484362618224	0.0118186
0.16499738226199467	0.00962268
0.1298241390432219	0.0053906
0.24073565714924638	0.0148086
0.18667427725750202	0.0109992
0.2347576524060093	0.0142326
0.2584380174914034	0.0142028
0.1642291339288307	0.0100065
0.1808047108060706	0.0103241
0.05839394857230047	0.00425275
0.09314912383254623	0.00528839
0.2610401463808862	0.0146521
-0.01000886946787083	-0.000799207
0.205437880355388	0.0126319
-0.0020120130363902086	0.00137508
0.28499133496946216	0.0159619
0.044201743320586816	0.00175044
0.059449171214555674	0.00335719
0.11183757728247087	0.00716579
0.20859672481901723	0.0111945
0.22778843689227524	0.0145451
-0.052858759875684565	-0.00233643
0.18838432516410705	0.0112175
0.15078000442186418	0.0092804
0.14604879708317417	0.008444
0.2304452801783054	0.0142628
0.15160498696006244	0.00986709
0.16281232712859142	0.00979761
0.22902243766531638	0.0132923
0.1368207500450016	0.00789483
0.08845601683015733	0.00644109
0.31566166457992145	0.0190112
0.1495175921312954	0.0095085
0.19716438910438197	0.0115442
0.1607898396413951	0.00913835
0.13141562925164615	0.00873532
0.2147940552910351	0.01359
0.19195729463524414	0.00975735
0.15071292324805619	0.00864265
0.1559598309247449	0.0098565
0.16521359275443637	0.00909486
0.2934859535630785	0.0173998
0.12266392405066562	0.00751083
0.16168483725426708	0.00916512
0.1082641482452453	0.005789
0.18641129268843726	0.0100838
0.3032154471288702	0.0180164
0.15782879046925075	0.0081228
0.26917407059485415	0.0157261
0.0912637323276457	0.00452596
0.25445566750156046	0.0158106
0.188668927239867	0.0101376
0.18440938816114041	0.0102927
0.1445433979672961	0.00825701
0.16011403079976044	0.0101054
0.2968275903560781	0.018427
0.23232934656405102	0.0120651
0.17187996141761025	0.0102886
0.11275562465434968	0.0081156
0.177054701122758	0.010307
0.13442168180996128	0.00839322
0.0031042237194432794	0.000175557
0.10868616092138093	0.00586066
0.24929189689567513	0.0151125
0.10924945173841331	0.0066914
0.026170750257955146	0.00170806
0.25772431615814534	0.0150802
0.20870395248214144	0.0117784
0.1807566639455003	0.00933608
0.18094148299081605	0.0105895
0.15151358347427285	0.00822538
0.26995672775612023	0.0170913
0.16934701983559905	0.0100917
0.15383232856736448	0.00855331
0.23147612852660523	0.0139609
0.12282989302376766	0.0075165
0.28202190723839643	0.0175783
0.341134626417724	0.0205879
0.09783801462000188	0.00643615
0.04772678112451564	0.00321635
0.1425976487117103	0.00824762
0.06552965725909611	0.00404923
0.07402519171844457	0.00488834
0.17789452023161365	0.0114768
0.21045015497186997	0.0115067
0.1070150987638694	0.00554119
0.15091489884060447	0.00890395
0.12471932997691147	0.00784353
0.06470765086938093	0.00413521
0.014654621084660546	0.00161607
0.12867662672177835	0.00818379
0.17238508555651766	0.00973693
-0.06714153264078526	-0.00322523
0.1905922477170546	0.0118096
0.2080177912206959	0.0120796
0.1136545465413932	0.00716327
0.15985357351423524	0.0094707
0.24916317550719322	0.0147964
0.06444308223757968	0.00408984
0.09705570811711176	0.00601021
0.2120662066588935	0.012446
0.033072437143651275	0.00270951
0.12126414497142322	0.00648981
0.2487735375398058	0.0149681
0.10277936653351853	0.00524729
0.08258707419092726	0.00474059
0.054008640759311194	0.00306719
0.23643274885402527	0.0137531
0.10484456847215239	0.00614968
0.08240963322202681	0.00384403
0.14930948520218446	0.00876553
0.30647088660715327	0.0177058
0.2167404666203399	0.0131009
0.21571545920878926	0.0130703
0.07075126596039381	0.00405841
0.15792106672835274	0.00939256
0.27855647516860865	0.0180573
0.17884041055746644	0.0117137
0.21981525877033767	0.0120565
0.11784047150021812	0.00740456
0.201459282258736	0.0122933
0.016323113296734058	0.000592051
0.2885987453911561	0.0171294
-0.09476315976091211	-0.00493903
0.16435255402874327	0.0100692
-0.03934345259447925	-0.00224275
0.20328800380738765	0.0128408
0.02159228777487184	0.00133231
0.05220050892664946	0.00292412
0.31489901954489535	0.0180097
0.11587739338339519	0.00743501
0.326809690506959	0.0185042
0.21854139157657929	0.0137574
0.16997965670147736	0.00943921
0.19611592231889055	0.0128902
0.19680442826861166	0.0116144
0.16149149214493405	0.00914652
0.1930034301232718	0.0107978
0.19747355004453887	0.0115131
0.10776632244182685	0.00662108
0.30189234629050965	0.0186333
0.07161748827390577	0.00482749
0.13245359036265977	0.00811889
0.17079871568744628	0.0110878
0.1910385450516161	0.0109182
0.17669244859832117	0.0104363
0.09441921899784486	0.00640315
0.045699933789125825	0.0032894
0.16502541907237378	0.00949157
0.20407996352708088	0.0126315
0.2259133630581892	0.0128591
0.23351768523727087	0.0142697
0.2090407708822475	0.0123821
0.22843136175756174	0.0138562
0.20329195356860502	0.0117824
0.05984726675953996	0.00471395
0.01249170470988688	0.00101035
0.23452806111593208	0.0135465
0.132765495106307	0.00806122
0.06696566628466706	0.00326343
0.016663334787360522	0.000633387
-0.0029590653788036845	0.000664887
0.08871607731506297	0.00425981
0.08459983378613346	0.00527239
0.1897642956885147	0.0117684
0.23332860302897634	0.013484
0.08090438326271268	0.00462177
0.2711794706395308	0.0151407
0.31797412193205804	0.0179802
-0.01074844968303787	0.000126525
0.21862057773635296	0.0137578
0.15294257619077173	0.00911636
0.2711653684580279	0.0162236
0.12049050932902076	0.00716522
0.12645011917180138	0.00743324
0.19617312031535794	0.0120037
0.10328097647264613	0.00632368
0.13363097542865882	0.00726041
0.0694263145874972	0.00512078
0.3052868961819868	0.0186229
0.08655163197879708	0.00568231
0.23955382453273416	0.0152581
0.09959500013357056	0.00696064
0.2389812708981346	0.0141725
-0.024186728071905195	-0.000242213
0.2982434179469528	0.0167841
0.11947411148878304	0.00720988
0.1297831977146977	0.00824201
0.12393378742717417	0.00628966
0.12377552202619639	0.00775363
0.18371203056655103	0.00949863
0.3473525669048228	0.0211927
0.1786717007802439	0.0119519
0.09683679545588522	0.0064422
0.2364754648535948	0.0124208
0.13729157775882583	0.00729079
0.15208071898587808	0.00865164
0.05472349862525814	0.00387389
0.14866258206433133	0.00936309
0.19025656612750386	0.00955692
0.09154799480836398	0.00577313
0.12330015502650804	0.00757711
0.19539330642140124	0.0120548
0.024171906095335555	0.00215063
0.20542542242709874	0.0102988
0.25454175881717866	0.0128791
0.30243049272530215	0.0185305
0.029038098931822964	0.00229899
0.15124368812309918	0.00746231
0.022463854962243162	0.00164823
0.22644569402667014	0.0139493
0.14763023029247255	0.00919124
0.13919700585170847	0.00773266
0.25492790095130136	0.014924
0.12033322026451902	0.00677828
0.31791688568331045	0.019398
0.053125821215804066	0.00332036
0.278625604069373	0.0153591
0.12103636148488317	0.00776473
0.041375152118653204	0.00345079
0.12666995676089265	0.00756139
0.1308545199880294	0.00679269
0.18615441301546531	0.00981212
0.2672799928848472	0.0156133
0.2028046036426544	0.0103452
0.241488327278765	0.0136627
0.12326184310623561	0.00724183
0.27280327370257745	0.0139722
0.09388262442978396	0.00585091
0.24882592536820078	0.0148354
0.21897442543167792	0.0127563
0.24198465325189586	0.0132112
0.11604579280535067	0.00689016
0.18714120967318418	0.00969277
0.24348708642661174	0.012142
0.10806995698323216	0.00668378
0.11327680711769962	0.00771617
0.1248389742850596	0.00824005
0.0908295214133819	0.00478598
0.09717162658535566	0.00684358
0.35504402196076157	0.0209674
0.16328895361062137	0.0104965
0.07148044858966193	0.00543853
0.21519155826569808	0.0112583
-0.0256928659320881	-0.00218266
0.17270946458123193	0.0109958
0.1376401695419265	0.00997734
0.15552082721631907	0.00935306
0.08238274014577733	0.00517578
0.051566055893372806	0.00338938
0.070684127885853	0.00493503
0.30837847992883427	0.0189552
0.1925638462657729	0.0111962
0.28434076240788336	0.0156893
0.21708642609495066	0.0131752
0.14396897259260333	0.00950111
0.14690397044878328	0.00816808
0.20362963931039982	0.0112252
0.17847333003386684	0.0119755
0.19778684608386224	0.0119308
0.2818695562175767	0.0167382
0.12717592864672447	0.00708362
0.10735332777038847	0.00591003
0.16447356926354495	0.00829825
0.20608264347025818	0.0122584
0.08606789835302817	0.00482005
0.08501496868858643	0.00611981
0.24346282377693862	0.015436
0.039396564036764656	0.00257381
0.39266753922911163	0.0253096
0.2401283529649775	0.0138503
0.2710216432546824	0.0166193
0.27024672513074754	0.0173722
0.15045841990628434	0.00836206
0.05886496541152102	0.00388019
-0.035303883290709916	-0.00133421
0.13035593992382327	0.00850545
0.12682260081734642	0.00692009
0.30543246818819336	0.0182749
0.18480240151772775	0.0117136
0.10130277109304268	0.00694445
0.31630272937653664	0.018762
-0.018351428790480746	-0.000275421
0.17771408978729228	0.0100172
0.19547942160822052	0.0125869
0.2674477039133053	0.0146507
0.14173203436724516	0.00907857
0.06825886878028978	0.00378968
0.1943359944380145	0.0110078
0.308817807053984	0.019312
0.11192398165547114	0.00620128
0.2060587699396285	0.0123576
0.2668029190464336	0.0155614
0.09601972239052418	0.0063327
0.20653227270945432	0.0125405
0.002560085314660638	0.00112409
0.10643827111047392	0.00570171
0.16916931988833342	0.0108434
0.1362195155727307	0.00932562
-0.026569378810644643	-0.000638517
0.04803468530028662	0.00323132
0.11013265367141224	0.00684417
0.26210679123476793	0.0131077
0.25621335757153985	0.0152701
0.09885108872082278	0.00611945
0.22912231024065224	0.0125642
0.3428007046233391	0.0202647
0.33752215720868356	0.0197837
0.271727255683887	0.0150898
0.04428143593209168	0.00156353
0.15208131003169376	0.00859116
0.11808086768971705	0.00772093
0.15954442569180863	0.0100387
0.1410182131410437	0.0077961
0.1416542443706151	0.00870159
0.2075131583057792	0.0119783
0.32378812993113804	0.0187961
0.1012725458863021	0.00572051
0.11918433535137295	0.0062915
0.1695808266560051	0.01006
0.08690229704429472	0.00530861
0.09861363935420332	0.0061159
0.27162478405475043	0.016407
0.16949896652149204	0.00990864
0.25999012944537697	0.0152101
0.09016425102617032	0.00584206
0.02223847521325735	0.0019456
0.2373579950365058	0.0150303
0.19373724254399302	0.0108585
0.253064250849757	0.0157439
0.28337741140103734	0.0170758
0.09211906842758687	0.00580105
0.0455197280049354	0.00251791
-0.00078916484798796	0.000491417
0.2738914426113872	0.0162492
0.1669495658844948	0.00984272
0.1169790788152504	0.00725173
0.08306834890309862	0.00559689
0.09726249951860345	0.00564598
0.08055927123416746	0.00417357
0.08787103014827322	0.00578437
0.06535185744898281	0.00445923
0.06829697196642508	0.00484146
0.0910522011932111	0.00432395
0.14108548256962877	0.00627068
0.2149907647502244	0.0132388
0.19681151501395688	0.0107139
0.184124959971136	0.00995923
0.2440860058694363	0.0148964
0.19351668712850026	0.0107877
0.20216571487616544	0.0119112
0.11055133599953695	0.00706967
0.0975939882456374	0.00479914
0.21797283959468003	0.0133446
0.2814719392853216	0.0159845
0.09572509254107664	0.0051499
0.024530429267545516	0.00153802
0.06144481139130569	0.00445737
0.1803334701639611	0.010029
0.11203885462277477	0.00547874
0.20512729275262603	0.0114657
0.0852648140420611	0.0051285
0.18049963498124372	0.0109252
0.2557810040828589	0.0155669
-0.019098276983804875	-0.00154161
0.10155487527108877	0.00578511
0.06822070929375224	0.00426287
0.1077777167377454	0.00469723
0.04407612581124226	0.00237183
0.2574408299063986	0.016613
0.2282989137366552	0.0138779
0.06838078538370845	0.00475592
0.1298476096246677	0.00884812
0.24853260969325047	0.0142954
0.14423177280798052	0.00893888
0.12556784215604774	0.00765841
0.3051198905722554	0.0165099
0.10033800690663923	0.00642266
0.14426002346231698	0.00826575
0.1877593496239691	0.0101932
0.1315813204539229	0.00753066
0.20020591438498458	0.0131486
0.11918352336292999	0.00650259
0.12281387099491288	0.00669689
0.01564598581590601	0.00166499
0.16963495033937237	0.0107191
0.02693447344473239	0.00141841
0.07380138373436385	0.00365349
0.1021171497134893	0.00664624
0.06662288590717325	0.0048503
0.3407195057613623	0.0187772
0.26135213468097673	0.0163024
0.24281779348983046	0.0143981
0.20364194252083243	0.0117375
0.3095025009457748	0.0201929
0.0435718495039225	0.00271758
-0.037895017767743344	-0.00201124
0.08369534357300393	0.00464311
0.2766437272771125	0.0168135
0.18545788187918397	0.00994544
0.10603192210951161	0.00598056
0.08147121893701248	0.00542476
0.0010730019831053852	0.00278189
0.20555972381186183	0.0117814
0.21112213262273305	0.0114763
0.1812805381655104	0.0114794
0.20681389204085662	0.0119013
0.15159836824226372	0.00941095
0.010663182963251664	0.000376347
0.15288962523890817	0.00829105
0.18659473979932878	0.0112454
0.26180418098845765	0.0144959
0.05546433509595365	0.00399961
0.13667752638229796	0.00955529
0.12019923766301734	0.00679431
0.2145594425896381	0.0120994
0.11073992023829268	0.00653421
0.2161831425688796	0.011289
0.13068965463058901	0.00857652
0.19912100259063906	0.0116051
0.10175094887199103	0.00602782
0.09090958290053743	0.00613728
0.353282779861298	0.0210838
0.2221698008237102	0.0127856
0.19796619607068552	0.0116395
0.1870077588313311	0.0104728
0.029834528034620732	0.0024662
0.24524911988416767	0.0144259
0.19905641240512922	0.0102794
0.16582473171121223	0.0100343
0.1282065865681586	0.0072186
0.19043513731826234	0.0117249
0.25599775800185265	0.014387
0.237437706194008	0.0143755
0.08458784012416737	0.00459796
0.023724436547421637	0.0021411
0.1146590301229215	0.00583581
0.13381154004903625	0.00739017
0.13486358953448413	0.00831094
0.0918228455215655	0.00603659
0.19553079068029505	0.0111435
0.19801609198915068	0.0118136
0.13421341540373144	0.00821717
0.22904906270168596	0.0137016
0.07985614835756423	0.0037723
0.06163191331971813	0.00223488
0.17817468422987204	0.0103286
0.20176937790568958	0.0117372
0.25399445310973773	0.0155758
0.16342614898147462	0.0100949
0.24658938566173647	0.0141966
0.09788163710861825	0.0068774
0.1856033835006142	0.0119568
0.1735035972198556	0.00991705
0.005119036860410526	0.0023033
0.2590811299994522	0.0155085
0.16319068582339755	0.0107692
0.21667140770968513	0.0122569
0.09552521707808448	0.00551021
0.13601055988786495	0.00844712
0.22177253172319028	0.0123873
0.2618781602094503	0.0156016
0.08977158631140494	0.00427564
0.07842096101586082	0.00563867
0.27845979780566793	0.0162081
0.11741625767742804	0.00892678
0.10642457758426427	0.00529817
0.12205806116298007	0.00804981
0.07045670018660179	0.00457926
0.19329049050105748	0.0112889
0.20186469285654193	0.0110085
0.13116601119804522	0.00876663
0.018902051245923708	0.00197234
0.220017207550739	0.0110136
0.10061468531768573	0.00645127
0.1566515302145473	0.00891118
0.021949693616173445	0.000693946
0.17692792439767274	0.0110456
0.35172304333942456	0.0218491
0.2608657182279688	0.0144136
0.21982298067706632	0.0126331
0.07080184382000486	0.00560565
0.20150589611139227	0.0115083
0.2632065487060407	0.0169091
0.30674141181572295	0.0179041
0.08508930994055185	0.00381842
0.11594599461196246	0.00721655
0.16965110054332186	0.00938304
0.23654369683077625	0.0142827
0.1280352493947393	0.00820622
0.17613577288807214	0.00935259
0.12936547022519643	0.00842844
0.10267068771137136	0.00605726
0.23174736163561352	0.0142177
0.1499723958589053	0.00845336
0.1524590527029403	0.00960393
0.1703620231786813	0.0108446
0.11748116088936823	0.00721036
0.10074936989329757	0.00656405
0.01084993464111955	0.000488564
0.14056212705099908	0.00896939
0.034043822506271706	0.0024208
0.09642818743572017	0.00610994
0.21766962716442007	0.0120668
0.3366834916724104	0.0192901
-0.03179988272607178	-0.00170626
0.12095604824505864	0.00697884
0.02528473213904619	0.00178398
0.20046003575952162	0.0110754
0.12876228352873326	0.00790155
0.06589063050296261	0.00360864
0.023255152251397244	0.00161986
0.14160700334578954	0.00957078
0.18481195427543085	0.011435
0.17749864498970788	0.0101417
0.08895018939836818	0.00443889
0.23603863627457125	0.013627
0.147295693794843	0.00763693
0.22731075540605758	0.0134999
0.0007549567936526169	1.81521e-06
0.18140799387818604	0.0113287
0.2158864662320033	0.0136245
0.06052950900399073	0.00328921
0.3954767182735209	0.0236227
0.11589813964742707	0.00708
0.27027405698392115	0.0154196
0.1873787888620748	0.010794
0.3023466004384117	0.017517
0.23333875952852018	0.0136253
0.10882464487964472	0.00652454
0.06622100106533298	0.00419441
0.2754926898859167	0.0160622
0.31882538912273983	0.0191747
0.02700674680738579	0.00348406
0.016093348329090585	0.00151955
0.16141111192914984	0.00935569
0.14053541631172162	0.0102882
0.09386949042612473	0.00536927
0.10066142280661551	0.00546823
0.1696256112425679	0.00997951
0.15144781047284628	0.00806629
0.09788417233590692	0.0050939
0.14668846806663507	0.00871128
0.2623969060406493	0.0155791
0.2151982172953765	0.0126452
-0.009161231991939675	-0.00031044
0.20533242665161677	0.0121078
0.23443024937102513	0.0119064
-0.012850542750884202	0.000252633
0.20721034741117358	0.0116772
0.21435783492652555	0.0120719
0.21096782491104774	0.0124172
0.08900522124713224	0.00459876
0.16612806107237582	0.00935499
0.17812126628886849	0.0101133
0.16051987753711028	0.00947582
0.011057245373528818	0.00101593
0.12541328889253073	0.00869522
0.2366524527030018	0.0139445
0.19132987216892153	0.0104674
0.11125542005990212	0.00591439
0.13151509953698212	0.00963527
0.1654110209702006	0.00989957
0.23122663807515337	0.0131012
0.2170813240854518	0.012651
0.03932326045356992	0.00229189
0.16525424844132688	0.00950274
-0.01061547002888028	-0.000186393
0.2580117072764031	0.0168363
0.18855083274147533	0.010715
0.27459188628296405	0.0153978
0.04187279249893739	0.00252878
0.18260497428034603	0.010597
0.10730825757953649	0.0071755
0.1617270126150114	0.00777617
0.15923440903626315	0.00972534
0.21542550019073456	0.0137818
0.10483616006776494	0.00719448
0.09027478235161965	0.00537894
0.030929270319763804	0.00277913
0.20013158073764575	0.0118204
0.1390648047518934	0.00745205
0.311803059003468	0.0183038
0.14704471938662947	0.00832251
0.1534408629421799	0.00824489
0.19798908334870774	0.0118158
0.10226686453768079	0.0059886
0.250895454929601	0.0152082
0.09135209454934756	0.00590772
0.18916957518006358	0.00835923
0.07713497360563537	0.00456051
0.3689701632426688	0.0242272
0.32160701180081375	0.0173504
0.11967914601515284	0.00546746
0.008855890741576848	3.88005e-05
0.1081566764466323	0.00664808
0.1448408802558072	0.00882634
0.17146058351291843	0.00918405
0.1966329690080963	0.0131843
0.278478530493772	0.0164027
0.22055693893798764	0.012655
0.16242845918906737	0.00994484
0.1643062403055184	0.00912792
0.214292584147847	0.0132635
0.19126627668649254	0.0116988
0.20017266751704965	0.0104054
0.26199429495483256	0.0146166
0.30811268994557917	0.0180108
0.14509187314270128	0.00857597
0.2791717851124048	0.0175772
0.022440443051255234	0.000963289
-0.011010685525116344	-0.000797572
0.12770343920376884	0.0086298
-0.06423896179546998	-0.00330273
0.23271611301146927	0.0134492
0.08749847747917514	0.00523784
0.19883953054409856	0.011991
0.14368232649757362	0.00860354
0.0512062733153196	0.00326607
0.22304131171592717	0.0125702
0.19151027574764434	0.0125216
0.09136631603743274	0.00596379
0.2211883062453176	0.0124953
0.15118417632760714	0.00808666
0.3286005349635449	0.0198586
0.19054344090979367	0.0103379
0.2511613184677202	0.0140043
0.1042055201071109	0.00578297
0.16122368758995295	0.00996678
0.1774123162499433	0.0112725
0.10063669160606512	0.00544115
0.09001930613558536	0.00479043
0.2974143552057788	0.0192734
0.16647468720420086	0.00985499
0.03928724127481804	0.00312898
0.011598755588237374	0.000431764
0.20880938702337173	0.0132432
0.088258205555019	0.0057853
0.02632513435246947	0.00110088
0.02137364772021825	0.000937697
0.1489512783606475	0.00893479
0.05041844490435587	0.00370828
0.20173691345448438	0.0107933
0.08772625226366475	0.00593537
0.16962400968851252	0.0103297
0.2014960020740863	0.0115473
0.15583788295785275	0.00986973
0.06506941251255244	0.00406673
0.10391516221195142	0.00612225
0.2049541566468395	0.0122931
0.13667115141723113	0.00932128
0.2320783982942944	0.0150595
0.1398871133503316	0.00936591
0.24244097907432804	0.0155189
0.15898041261327517	0.0102329
0.10118890485102365	0.00538479
0.06131931885161921	0.00423959
0.25192741586624046	0.0151808
0.03864705556518954	0.00173565
0.031492684574334205	0.000220574
0.13714416060156034	0.00803324
0.19654954397776603	0.0114239
0.2778240474075117	0.0174135
0.26866946302786354	0.0155428
0.16902077431690885	0.0110358
0.07916911059536315	0.00523907
0.17356986690956175	0.00905706
0.11712171700201354	0.00794846
0.08980589996235681	0.0054902
0.13279794621385468	0.00703417
0.2580845377597626	0.0163978
0.1111070633158645	0.00660686
0.12556508338756958	0.00776463
0.10234245559543259	0.00575724
0.156578347896052	0.00991697
0.11939795978282362	0.00587762
0.18707567636812786	0.0108908
0.15532295883160854	0.00963107
-0.049365532738053726	-0.00203545
0.13484904094491024	0.00828567
0.060621466602919685	0.00314675
0.329840729491002	0.0199091
0.052407853436190165	0.00274911
0.1686902961797781	0.0105503
0.16007609000349707	0.0095708
0.24809177319864306	0.0138333
0.2630824900984687	0.0160797
0.07672147940349323	0.00530923
0.10104815590035116	0.00687975
0.06606341713884446	0.00417813
0.027608062838216332	0.00156663
0.24743048967460074	0.0156377
0.23975043880710206	0.013871
0.2443014403922314	0.0139823
0.24240889389684675	0.0153099
0.12135681607392085	0.00643109
-0.04543337016026976	-0.00257208
0.1459005159391099	0.00717376
0.31243611578999203	0.018578
0.14489655700135837	0.00788591
0.1322191926576051	0.0070845
0.21924089679307793	0.0120843
0.10818857528478784	0.00713506
0.1849145939711329	0.00999638
0.22212928254163422	0.0135458
0.04443767916132583	0.0020241
0.2519643904460335	0.0157116
0.0997304145086219	0.00556494
0.15706036333330647	0.00832366
0.11238905451755868	0.00652909
0.13035718506960284	0.00782041
0.03023691811536851	0.00287962
0.0996717486163398	0.00649572
0.06596872898794999	0.00437092
0.06321584501259027	0.00460975
0.167227966516633	0.00867782
0.011592265562782514	0.000805758
0.024691197208857114	0.000811149
0.2506019162676519	0.0140116
0.16625288717254813	0.0101223
0.12263204311516059	0.00797029
0.33566892919473884	0.0201789
0.21894188358896988	0.0136656
0.16969380991277097	0.00947257
0.23725734047273175	0.0133734
0.09279934357693834	0.00674686
0.07391613593353696	0.00543565
0.2720313821727037	0.0153792
0.23482951618749962	0.0149535
0.2405032676465877	0.0134189
0.21804993245458215	0.0121306
0.08948669814197324	0.00626474
0.02509717101968744	0.00114471
0.14739278718193455	0.00833456
0.27160154888028454	0.0169574
0.2802515200206017	0.0165771
-0.04242980931911259	-0.00287386
0.1047085517754188	0.00652756
0.09540462959874821	0.00626068
0.1416427119212392	0.00799999
0.15133435237249954	0.00823008
0.011620688694857934	0.000803042
0.03869861598425132	0.00252083
0.12921307286673422	0.00863577
0.2368766381162053	0.0143317
0.19735370546183476	0.0126014
0.04847617880547721	0.00129578
0.26893278435748896	0.0147153
-0.008684557113566565	-0.00115226
0.15890701842958638	0.010051
0.27319575810821684	0.0152912
0.20945854125842517	0.0131051
0.2747183151452772	0.0166255
0.12516182081965635	0.0078734
0.24269569311262637	0.0151684
0.14745685145049756	0.00821715
0.15731279537889015	0.00972917
0.2285496434070926	0.0141422
0.21350679364573352	0.0119324
0.25636308494133636	0.0153126
0.127317002260796	0.00774407
0.07405483113045526	0.00347056
0.05278290452477966	0.00313833
0.10458380288806507	0.0057495
0.2316070934995853	0.0150226
0.10874673243455281	0.00651742
0.2684034372374248	0.0143364
0.09582694407531787	0.00623739
0.2655701092045309	0.0158136
0.23614695849081935	0.0138464
0.0365303847827155	0.00232214
-0.041438113101842956	-0.00260553
0.10027016973525116	0.0082201
0.23345249062059556	0.0143075
0.08245524773498587	0.00453715
0.17825252608818914	0.0104121
0.1038692805483536	0.00615277
0.09436145616977817	0.0051493
0.22169686029149713	0.0115113
0.10547672211391006	0.00642693
0.34803303459796997	0.0188932
0.06275200557236967	0.00301877
0.2869041908233986	0.0173062
0.19000690221771885	0.0106103
0.13419783295193782	0.00847789
0.23409077365332448	0.0131699
0.2651630102817632	0.0162024
0.22502065090438889	0.0134295
0.04589274372739509	0.00323457
0.13983156300404168	0.00875904
0.141955738127942	0.00817231
0.21117904489518474	0.0127633
0.1377628679546028	0.00869966
0.11356084883683813	0.00577984
0.1849030027782682	0.0112226
0.24152880512332336	0.0151555
0.258204721564922	0.0155766
0.24281788677124416	0.0138732
0.17890323697416557	0.0106709
-0.05164475087133967	-0.00200897
0.10966287449310849	0.00677989
0.11001154601727824	0.00576158
0.19435563600907207	0.0118817
0.11046022263162461	0.00603223
0.14320818191106063	0.00839333
0.057650397342914536	0.00363016
0.29948566234910634	0.0171397
0.1316030051711172	0.00674894
0.1881042660812668	0.011003
0.1550487898477598	0.0101729
0.23019470978810627	0.0137649
0.24003041261915828	0.0157468
0.2770683407637511	0.0154732
0.04687988613001607	0.00254061
0.17837377071643887	0.010528
0.26611300456229675	0.0154198
0.08219535575093145	0.00481371
0.0077482756745659515	0.000199566
0.2862202298735988	0.0170966
0.16210759975661834	0.0114896
0.00812692151113597	0.000974248
0.2330105960821643	0.0145925
0.0759483216051352	0.00443893
0.1927050732354112	0.0118786
0.18284551781009703	0.00975683
0.045812921475847486	0.00388104
0.061331554796097615	0.00425528
0.14035694021377446	0.00815609
0.19083822396064823	0.0125838
0.12520379554622588	0.00748603
0.1239094381700049	0.00683314
0.258070414407449	0.0144277
0.19261570162990235	0.0121941
0.011432209640508563	0.00117261
0.03633683931527129	0.00278371
0.033815989860536695	0.00208826
0.07999336602579146	0.00474792
0.11504248242106098	0.00717365
0.08069812810580554	0.00576289
0.22937144958645944	0.0118429
0.05888724909746516	0.00330277
0.21610045086537874	0.0127866
0.32339211705329524	0.0190795
0.20200313544058918	0.01294
0.15954201006447954	0.00987597
0.15603096870182287	0.0109595
0.11760828290154039	0.00756764
0.1200794858841573	0.00647371
0.3080810410662275	0.0184318
0.0355199689967458	0.00146353
0.32719323715934806	0.0205566
0.2631633094448228	0.0122823
0.19354102550868127	0.0121295
0.11379850594805284	0.00530846
0.12217293165930819	0.00644806
0.04462614669641278	0.00372427
0.2534385421610909	0.0142776
0.19200584724749728	0.0119719
0.21961181208075412	0.0129529
0.14892795515283383	0.00896845
0.03725325063102608	0.00204435
-0.0033441949128812736	-0.00112938
0.21987467226371363	0.0129506
0.2191165523828317	0.0123917
0.1162196481017182	0.0072124
0.1015519555229964	0.00539182
0.14989292798328482	0.00902653
0.045233435323506765	0.0030458
0.22185633748120603	0.0118247
0.1501970891379711	0.00760136
0.23125751430003375	0.0139847
0.08233374438480803	0.00478485
0.04021772123319811	0.00300229
0.06770270125577947	0.00431831
0.225427131888729	0.0119706
0.3525326013822482	0.0222584
0.103851085535445	0.00524113
0.08187030750218344	0.0053659
0.19846439624538767	0.0128062
0.01118421842170081	0.000506157
0.1466256576491514	0.00776568
0.2038723465579127	0.010994
0.34520140004170086	0.0209342
0.20938525009439796	0.0135045
0.06036538023798858	0.00298092
0.13536991007696222	0.00851856
0.27758727908283115	0.0165045
0.19508163944692258	0.0102732
0.011445309890062705	0.000671704
0.11784388459452799	0.00698137
0.22617269237946272	0.0146208
0.3095214688934885	0.0186947
0.10968903543805732	0.00703105
0.21600232508180822	0.0131834
0.2735654624159387	0.0156772
0.1610113557805211	0.0091982
0.13742248577837224	0.00847907
0.10157584729009737	0.00623893
0.25626973367330563	0.014848
0.15232695006196487	0.00941659
0.05703590882558209	0.0043137
0.18879551309432205	0.0122957
0.25353793531911406	0.0150408
0.1668040477090128	0.0110356
0.041379776698066355	0.00299408
0.18060245038261347	0.0097927
0.07411618673762681	0.00427425
0.12811537270378373	0.00720698
0.21346422978597415	0.0115212
0.13609278496127772	0.00830416
0.1311771691319316	0.00898024
0.21832808893571198	0.0135547
0.06492070908004895	0.00363467
0.19988745656753784	0.0120764
0.08882356934102233	0.0063331
0.16055870205032335	0.00985477
0.0853512755720767	0.00461134
0.12514398588518963	0.00657273
0.04438043767369443	0.00269606
0.20022676729584396	0.0108134
0.2699991032203113	0.0151538
0.1941167976708661	0.0116651
0.2054768934980112	0.0131282
0.13502633140221157	0.00796309
0.07864840055848213	0.00524352
0.1132026540829494	0.00689323
0.1190546803574986	0.00836367
0.31959793923795987	0.0172698
0.2639963833465462	0.0159023
0.07756627834221139	0.00487216
0.1974799376234685	0.0120653
0.10916654456601374	0.00699294
0.036468181790497614	0.00198393
-0.005973095646821517	0.000353329
0.17292964390943935	0.0106105
0.21159794236799948	0.0125005
0.020909277369594217	0.00161947
0.041950771489267055	0.00270045
0.24939047440497622	0.0138112
0.2027459641592257	0.0105026
0.11388846287226084	0.00660875
0.1408540077407055	0.00793596
0.06678679010849647	0.00447856
0.038187354248662604	0.00267892
0.14956532253664126	0.00955813
0.17386715880201423	0.0103623
0.03938865642846432	0.00338521
0.1847666603169166	0.0110056
0.2296530782617598	0.0143518
0.11390618127079252	0.00684884
0.11317752653575648	0.00735272
0.05828039831062502	0.00323121
0.20900520894777308	0.0109954
0.25189353697464045	0.0127041
0.22085519754931227	0.0127707
0.04687555792373193	0.00308388
-0.08589526242731485	-0.00403929
0.363617885187994	0.023149
0.15715783969821817	0.00914451
0.07420483526353805	0.00449852
0.134587534539541	0.00739783
0.16516781373146605	0.0111761
0.027158157051455096	0.00121542
0.11541864804980512	0.00673944
0.12239996394128784	0.00723527
0.24498848514860247	0.015073
0.2584893788177426	0.0145403
0.047417849496685205	0.00263003
0.21700610707482632	0.013232
0.18981916364516108	0.0113432
0.12443826301863754	0.00866951
0.3097325585047096	0.0189368
0.1683095055622086	0.0101635
0.1368618916681689	0.00731674
0.1424973814885501	0.00772015
0.08509853836154094	0.00666779
0.2049689412829107	0.0108576
0.0712076604180831	0.00409028
0.18447435262586276	0.0104791
0.3593803998568003	0.02347
-0.01324618466036485	-0.00115996
0.24507625861160265	0.0144379
0.15995813438194265	0.0102042
0.06919803845266599	0.00489283
0.1462705792532809	0.00704699
0.22137225289048018	0.0126733
0.3088400747901415	0.016666
0.0724715920427496	0.00500539
0.07275823631488199	0.00437538
0.32830913805997053	0.0188194
0.15312517550561489	0.00927072
0.40934055504666256	0.0265308
0.30994189992351373	0.0192385
0.1774609807959282	0.0114225
0.1086189630796065	0.00820727
0.18626844402412895	0.0111395
0.10241458949571947	0.0066175
0.36440740731011584	0.02254
0.26452016518387045	0.0152344
0.1926006436002685	0.0105903
0.1745256455916076	0.00947749
0.03204227264544298	0.00187059
0.35305277357024945	0.022873
0.14879613294586833	0.00902954
0.1865179126995589	0.0101751
0.13563264286655874	0.00833229
0.05583491575108698	0.00384016
0.20858975963126794	0.011064
0.15514343587574278	0.00830249
0.3021387050154199	0.0177935
0.08300982894568712	0.00431566
0.20691174369349355	0.0125134
0.2110613397521711	0.0119272
0.146113967362145	0.00908222
-0.04022847038079838	-0.00324948
0.028315796793810407	0.00201599
0.15634999974858763	0.0107148
0.20104986848863618	0.0120393
0.3909254882486277	0.0247011
0.26170329397396763	0.0168191
0.2225872827301641	0.0141717
0.056837204283671235	0.00313855
0.25551319539845346	0.0149539
0.2973824642775192	0.0168471
0.20489623643842633	0.0131265
0.14088696857903635	0.00804073
-0.011890673962523773	0.000197801
0.10112747456392167	0.00632933
0.29323160101794976	0.0181271
0.15276950129083144	0.00998968
0.10082855660228034	0.00639585
0.24597688980153437	0.0148028
0.12160207109765318	0.00760098
0.1331559467626322	0.00816926
0.22996908740382144	0.012017
0.1478356349361096	0.00840331
0.2598302614719829	0.0159017
0.22933259582806287	0.0134503
0.08159862686004266	0.0048317
0.04552235690008986	0.00179146
0.16164224622245962	0.00932748
0.2190664037494293	0.0139123
0.07713596970096522	0.00511438
0.1662995110693136	0.0102901
0.3494071781845872	0.0202303
0.22084415707431662	0.0130303
0.24459666866655916	0.0141763
0.08046855620632144	0.0044853
0.2012388461545701	0.0109854
0.19635149513550776	0.011976
0.23787760408471045	0.0139859
0.2304919319143067	0.0135406
0.20577443474594034	0.0122368
0.20574822473761353	0.0114074
0.30204742319005573	0.0170679
0.26832290932645253	0.0154739
0.1251467759644246	0.00802908
-0.029166734248472017	-0.00144836
0.18784290607151669	0.0110586
0.16437421620704223	0.00913631
0.23032848345237605	0.0154051
0.2951979892243128	0.0181865
0.3338937094581006	0.0199435
0.23855152880778777	0.0150924
0.08480555801854807	0.00480924
0.2617996283115316	0.0139941
0.14127354753005644	0.00901729
0.04696685722398953	0.00424198
0.29466632116974617	0.0176553
0.07754998658966349	0.00522541
0.16079448595668325	0.00933665
0.2479905270093924	0.0144117
0.053594696080779165	0.00257356
0.13198697282469316	0.00810832
0.23248191201274288	0.013088
0.1776985383940332	0.0101334
0.24965735882597045	0.0120719
0.21667910640319227	0.0132757
0.1462277300462068	0.00947419
0.18485338693533043	0.0101289
0.22875087894898335	0.0129574
0.30842062234022277	0.0181629
0.3041324815625456	0.017667
0.22844782632236588	0.0157124
0.13712329628509926	0.00724653
0.1272029051495862	0.00741212
0.18541385927961376	0.0107546
0.02328946759572013	-0.000306684
0.06176321340237895	0.00325758
0.23378048119591316	0.0132699
0.1775495761966413	0.0106168
0.1327992879088972	0.00855572
0.24846160852504665	0.0139083
0.17393057374854726	0.00967729
0.08107415022708143	0.0047649
0.13835986641984058	0.00882693
0.24732140812117262	0.0152116
0.21541336460154198	0.0132183
0.1506048615868337	0.00922423
0.3877021262153215	0.0243321
0.2319373704414067	0.0140062
0.14492782234401788	0.00813357
0.18687539083955967	0.0127089
0.3287062050309136	0.020778
0.027383081382367645	0.00157876
0.27978137110594853	0.0161581
0.15671674662113136	0.00969616
0.1558856441093665	0.00869484
0.24730447568017677	0.0161562
0.11903306489429509	0.00741307
0.10765394210520889	0.00676124
0.2426811470419242	0.0143661
0.15137195719758098	0.00866004
0.09566928600851049	0.00566541
0.2714827151283186	0.0142145
0.09840747534102975	0.00700425
0.13332597226825144	0.00706771
0.12754533837310406	0.00751714
0.15952831608058293	0.00876537
0.08372134909384121	0.00771909
0.145859529367821	0.00880541
0.18779002125974337	0.0102413
0.1946594739355394	0.0114188
0.2610586501148213	0.015002
0.14688311286350253	0.00962967
0.0525139529157688	0.00328325
0.31536819520202214	0.0191322
0.1213014430595628	0.00731501
0.18602944264532156	0.0111038
0.2884484267528469	0.0171482
0.2222593986891227	0.0136023
0.06595627362188705	0.00437051
0.2874194067376696	0.0173871
0.2476045583320706	0.014309
0.10285675027958129	0.00645217
0.0822909693393185	0.00483863
0.2674924388676335	0.0148484
0.11650494318082218	0.0071148
0.1979079952433531	0.0131193
0.026889425996494905	0.000865868
0.22109391618710583	0.0125643
0.2595378636457795	0.0152034
0.13119955971852765	0.00788719
0.15987090047186991	0.0101418
0.018920652891769384	0.00373223
0.15547340672801227	0.0091316
0.038789214642815754	0.00252842
0.0576669666502239	0.00245806
0.18414980296837768	0.0120952
0.11141766883149638	0.00505303
0.0914987871236447	0.00518889
0.10301658141965919	0.00639713
0.29238783510020916	0.0181624
0.06505223971854524	0.00491782
0.22418853830743465	0.0118978
0.05435815008024917	0.00497656
0.22799618210214917	0.0129263
0.1761097649068117	0.0107536
0.2665976836852104	0.0144318
0.15701150567251676	0.00946751
0.1087406498920477	0.00585998
0.09655295847547588	0.00548331
0.11898128153316673	0.007217
0.17041176624788826	0.0102277
0.2991688599456835	0.0178692
0.17464953439123634	0.00985925
0.12403177978210515	0.00816189
0.0739383203214155	0.00416823
0.1512359775983673	0.00886094
0.06663181305836459	0.00472123
0.0837011801244489	0.00387612
0.10961209680508836	0.00655681
0.03291829046837462	0.0019274
0.12560240601879294	0.00794609
0.12475525848658392	0.00726336
0.19424991651727141	0.0114189
0.2454198282642663	0.0143247
0.20866560643633908	0.0132428
0.20634610735014527	0.0127934
0.14173157978184514	0.00754008
0.20897513753176652	0.0118226
0.21933209468176085	0.0130159
0.20511623812856347	0.0120243
0.13575796077494154	0.00805099
0.14925264164346308	0.00951283
0.2499422971866686	0.0145121
-0.02122836156980967	-0.00132529
0.14637531020968747	0.00851452
0.0680703663670413	0.00444826
0.09107924384492666	0.00498437
-0.008115523173063952	-0.00157216
0.2367774417853114	0.0141309
0.2147944661584213	0.0120768
0.22655480756814772	0.0141132
0.19987491480514002	0.0124809
0.0004430775652178966	0.000853833
0.13356356611877312	0.00815448
0.03459973161584542	0.00325159
0.19546493979510252	0.0122753
0.13342306628428965	0.00826456
0.09255229130022298	0.00507678
0.195959423822166	0.0120822
0.11221830962829618	0.00709653
0.29220888567815395	0.0173829
0.16347523175247988	0.00860461
0.15352437093923205	0.00913936
0.11893166757458969	0.00737567
0.09610133123466892	0.00649609
0.14257214224613773	0.00845733
0.22899260436667582	0.0136908
0.034354087646587934	0.00234967
0.3173837149127809	0.019315
0.27135985973535226	0.0162408
0.1574135015295308	0.00952379
0.15294867859122063	0.00864449
0.18267931398808512	0.0104918
0.33301458300053605	0.0186379
0.08864205562382511	0.00508798
0.09138477308320948	0.00537449
0.1774470435274872	0.0108138
0.25031459250195864	0.0138563
0.11251981080048366	0.00593208
0.12856275476050918	0.00767648
0.1691615481688616	0.009076
0.17652835489988972	0.00944318
0.18878675922514354	0.0107234
0.19727999684248482	0.0120834
0.10655972402959867	0.00817119
0.2042365630232728	0.0111902
-0.059755658436142604	-0.0022965
0.22778692966337954	0.0140305
0.18215900633405174	0.0106385
0.1344936608249942	0.0080426
0.21227929107886745	0.0134599
0.16196847991005575	0.0100776
0.290968286707382	0.0178621
0.2610695025304492	0.0143765
0.19839461010414497	0.0112922
-0.07175543962349837	-0.00375691
-0.021979308076401673	-0.00143428
0.1275030725809536	0.00713504
0.2021684535287551	0.010932
0.2638995117611918	0.0149541
0.12114024245194276	0.00725035
0.043285129099722576	0.002851
0.16891608233998234	0.0101641
0.10588667577638551	0.00609029
0.0654420717550562	0.00520054
0.13471665349023296	0.00754209
0.036606304921317	0.00242914
0.27765116554775626	0.0164013
0.05940366913208601	0.00479452
0.10621302168099768	0.00629268
0.1718653016297407	0.0104157
0.17747703196477285	0.0105676
0.22655415827100187	0.0137829
-0.004472764844601702	-4.59794e-05
0.0754871058058124	0.00490317
0.10637554636661473	0.00685461
0.14487562253165817	0.00892694
0.01664366951799243	0.000863421
0.10560657924092533	0.00544227
0.30881614329070767	0.0185291
0.23056140447066487	0.0139528
0.1898619214044891	0.0107041
0.06149877015186282	0.00361024
-0.03942544307992569	-0.00261062
0.1185471637857216	0.00768185
0.1901679412495065	0.0108331
-0.05528697538745384	-0.00158008
0.15942705670423446	0.0109574
0.18334708458809687	0.0109585
0.23801996516711316	0.0143144
0.17317900356091798	0.0105651
0.1777305184209095	0.0101601
0.20477341491319087	0.0140835
0.06612994523211224	0.00423571
0.03347442692266672	0.00344724
0.20738450728948318	0.0124017
0.10793216061432498	0.00772478
0.06485372655222929	0.00477355
0.1477253537982478	0.00923782
0.1806666714896914	0.010095
0.1351124776981251	0.00731701
0.1673874699533897	0.010553
0.20419756106429973	0.0133809
0.16167876688560337	0.0107771
0.18872957987201575	0.00939419
0.16623004560534246	0.00757217
0.032266056803720966	0.00260395
0.0891060247631618	0.00548545
0.24288630343264417	0.0138309
0.1395952950501865	0.00871543
0.13713243444316625	0.00847283
0.168531358622187	0.00990275
0.1379434494469266	0.00796666
0.12368104147376181	0.00753189
0.1946215787049708	0.00920654
0.3931309599718014	0.025103
0.15002346926549504	0.00807338
0.18830250995203182	0.011913
0.1927809983001182	0.0114144
0.20591310640818353	0.0123125
0.08113238246356899	0.00479981
0.15487257313330557	0.0100076
0.2504603785481183	0.0162454
0.19705201755599971	0.0134821
0.25922282347562847	0.0149456
0.07724483568885784	0.00421184
0.04656306992739599	0.00317995
0.05093274794185582	0.00237021
0.17440787376711794	0.0103644
0.09236986752501689	0.00458921
0.0649480662977165	0.0035194
0.17688921493629595	0.0104208
0.016678963953069573	0.000795811
0.08511967024889179	0.0051392
0.32773678116079924	0.0198607
0.12580488992628636	0.00884291
0.26654545411806957	0.0156996
0.13501108875994067	0.00779343
0.15620800025096002	0.00928802
0.16848441613589268	0.0105839
0.10042059672124223	0.00477109
0.06933499704097844	0.00393316
0.103452504920362	0.0054811
0.16780966535936054	0.0111439
0.23255284689004838	0.0125566
0.17554886017822935	0.0107477
0.17292434351806651	0.0102091
0.19532834232665983	0.0108693
0.24745911597876688	0.0137484
0.20000788614561096	0.0102948
-0.09914715319085625	-0.00416739
0.19114202782533585	0.0113308
0.21864772588629472	0.0122194
0.06037061967411276	0.00344067
0.1629143492526277	0.00912345
0.25102950846023786	0.0138408
0.16382923249165746	0.00970096
0.16122825822126569	0.00971918
0.1658250646307948	0.0102321
0.11062761702830493	0.00668204
0.0928399550792847	0.00436562
0.17380960149001784	0.0101324
0.20512237747869397	0.0110144
0.20251766186758371	0.0119825
0.08028879892157474	0.00422581
0.19680788713522726	0.0124218
0.03439435696615764	0.00253515
0.21419631817421084	0.0124069
0.11971012747676917	0.00699122
0.1663378673110744	0.00947447
0.3115032110037883	0.0199616
0.2023354867610749	0.0114416
0.18246093660050836	0.0111309
0.14308493754044913	0.00967896
0.08553023273512832	0.0058779
0.01387090705635672	0.000255498
0.2826929619919336	0.01729
0.1499136898684092	0.00886098
0.16805081543040953	0.00946707
-0.003190280893915554	0.00192853
-0.06399658878771944	-0.0029802
0.0319750492462626	0.00206896
0.1346421229373296	0.00730112
0.08017400861779707	0.00471575
0.13088611705963257	0.00933225
0.21626487910055522	0.0130139
0.09014794827732069	0.00527939
0.1660984958568462	0.00977136
0.13121972366187057	0.00777498
0.28579742533528457	0.0158195
0.17902783320068102	0.0111384
0.1955293848817257	0.0116368
0.10102447635587498	0.00830344
0.34676796772574797	0.0209755
0.07859849405716555	0.00556058
0.35909202631380666	0.0205095
0.022447187213888605	-0.000196369
-0.029827410828042553	-0.00131151
0.05917062359865852	0.00317729
0.14918947460095902	0.0093125
0.16494931064807472	0.0100251
0.2719873987767082	0.0159877
0.21541879472747816	0.0125436
0.26958406655131806	0.0158339
0.02126675547120553	0.00228255
0.23259471955879385	0.0130665
0.16579395584378118	0.00973435
0.15039098785413652	0.00845665
0.15195162762319941	0.00907906
0.21172669317529577	0.0124415
0.21367001852839812	0.0114731
0.1253720874764802	0.00852034
0.16728599388549645	0.0107403
0.13982394339883034	0.0100689
0.10216759792169978	0.00625116
0.19871543739784436	0.0113384
0.22495712704252163	0.0128992
0.07687673600478662	0.00519362
0.08186786398912732	0.00431614
0.027466107804807346	0.00214569
0.2786088962511946	0.0179222
0.04489167214519544	0.00230914
0.13831165652299937	0.00820921
0.09824402885722629	0.00506572
0.18017334383410247	0.0106323
0.1277244437632066	0.0086553
0.27468767261584204	0.0166082
0.1711057826702686	0.00964703
0.10651227730488841	0.00690404
0.2601923237582128	0.0151134
0.13565387496825318	0.00875182
0.18414373493802522	0.0109856
0.24439311404939423	0.0138152
0.13707676290175305	0.00819579
0.12557943964134238	0.00541633
0.1277017623286238	0.00674351
0.15085205219499692	0.00783651
0.06888134734772912	0.00421361
0.10299525928676907	0.006996
0.13149098512896748	0.00849556
0.09986151232104845	0.0058746
0.324929370806947	0.0191862
0.10255001994711978	0.0055625
0.11528563057872523	0.00599391
0.050440471187753785	0.00253931
0.0601794558275197	0.00437244
0.12883340137107918	0.00653876
0.14279544839022623	0.00805594
0.15713746250818733	0.0087741
0.05048809324399754	0.0032235
0.2464493413319384	0.0139049
0.24132235575862526	0.0148427
0.32616434541375144	0.0177859
0.30352802724667666	0.0175996
0.13194513055310264	0.00682677
0.22268406941189137	0.012356
0.11727914765417545	0.00834843
0.0596537618998759	0.00175648
0.16595149077943155	0.0103249
0.1712397505275212	0.00987848
0.08232403123061863	0.00411271
0.24803508715618827	0.0142658
0.1387041526122031	0.00862191
0.2731355756564152	0.016393
0.13878207221888542	0.00803091
0.16293095799425789	0.00954319
-0.03853276474108577	-0.00213941
0.23110874490244476	0.0146278
0.10448016929428332	0.00601231
0.09670107956772458	0.00521107
0.2852915121709416	0.0188138
0.301028760819557	0.0187241
0.20794862818184406	0.0136834
0.05588168855397154	0.00356189
0.15256231446015373	0.00843501
0.11877960476236264	0.00741313
0.2033178649668501	0.012169
0.18139547624326835	0.0117083
0.0925771327956945	0.00432925
0.02909541664824213	0.00253549
0.27362648147837904	0.0174673
0.2603701068302533	0.0158349
0.16597942396211895	0.00818453
0.26022048071438736	0.0136743
0.06676979621322594	0.00434846
0.09136085454761654	0.00459906
0.21426199061334944	0.0137478
0.14548840541612376	0.00816369
0.23556820169560352	0.0147611
0.3716213796799523	0.0217672
0.2620154783822621	0.0149866
0.11242822196097725	0.00774141
0.24384226729557903	0.0143582
0.19930012312449996	0.0138736
0.18943827982108688	0.012081
0.24467955038418507	0.0148233
0.1266838319685682	0.0072124
0.16159312109515778	0.00979598
0.18942492242398562	0.00913682
0.07311433524730349	0.00535276
0.11260149352967098	0.00712313
0.24651867048172932	0.0151001
0.20537025885970955	0.0133137
0.09951635418360888	0.00584106
0.07208612849115248	0.00501677
0.2588437377164607	0.0162099
0.1241762948193086	0.00804679
0.16231579197053492	0.0103439
0.12098113077904803	0.00693104
0.11533180984201181	0.00549372
0.2249008806062062	0.0132242
-0.03069612949453329	-0.00118108
0.03183149004407647	0.00179904
0.2345225064280157	0.0148012
0.09362348101988219	0.00650531
0.0487095948871125	0.00410685
0.09446302115182531	0.00512984
0.23076734229430676	0.0124179
0.1252030879081486	0.00895366
0.25566778998393846	0.0140582
0.23993942021752296	0.0144593
0.2523609017954061	0.0163335
0.09060471656220968	0.00624007
0.17892824260626214	0.010145
0.24467982435634658	0.0140569
0.3185458598981568	0.0199249
0.13083585995320407	0.00746833
0.12777532858719473	0.00859288
0.2388156568091219	0.0132029
0.08060919519060361	0.00491087
0.07223291882209111	0.0044719
0.19490393559511673	0.0111616
0.18820202091938631	0.0102165
0.009958868010477942	0.000114676
0.09198221246993761	0.0050103
0.2683414290277616	0.0166905
0.10463829973050966	0.00615217
0.31706476049604027	0.016099
0.2255373316896307	0.0127254
0.2790143590380159	0.0158985
0.11037499782322957	0.00602033
0.052736162550707615	0.0031043
0.141672077068441	0.00909818
0.26541064847639806	0.0149783
0.2345358081675021	0.0133245
0.12223354722640942	0.00739365
0.053694541245772665	0.00437382
0.2317978954200196	0.0144256
0.2022223501028447	0.0116613
0.32290148386229256	0.0194455
0.07556287029948731	0.00456241
0.09917174270965655	0.00454947
0.05261509589226387	0.00280197
0.15209567846816185	0.00848341
0.13582798546795957	0.00842425
0.24143268477396104	0.014544
0.07779246828934515	0.00416248
0.11365814597474246	0.00642722
0.17861550114012356	0.0101874
0.17482267394443346	0.00983868
0.007750689036149337	0.000821119
0.1581864285319609	0.00876571
0.079467422292319	0.00492002
0.013522706745151295	0.00120628
0.18500955143488762	0.0104723
0.16073661601961065	0.00885928
0.001501634293088598	-0.000559232
0.19647225181173805	0.012099
0.2179774629966693	0.0131797
0.07340602398130164	0.0031573
0.1977004697040341	0.00942699
0.20823778682373284	0.0141227
0.2784757547940367	0.0154299
0.15451055702229985	0.0101499
0.20738173409924468	0.0129543
0.14518989377260993	0.00778975
0.22563061605480644	0.0137299
0.09621547429031525	0.00664084
0.15451911500253615	0.0087042
0.2809054494521068	0.0175676
0.047803550455633545	0.00279306
0.2524250360731809	0.0135807
0.13587848537057087	0.00896138
0.07079863359852726	0.00348996
0.22855445403585345	0.0141272
0.2668777895501692	0.0164758
0.28607492296154025	0.0181566
0.09401981223099619	0.00584686
0.1395087759745685	0.00744331
0.2296817095555696	0.0135134
0.07674518171482142	0.00466058
0.09008865957182874	0.0037629
0.1453061279298179	0.00890112
0.21305110086469126	0.012723
0.24405101484893943	0.0141824
0.1973464863697224	0.0110754
0.06843460685659582	0.0047065
0.12338381022136709	0.00660909
0.08697676811549787	0.00630062
0.20570653651048956	0.0120233
0.2672529945857126	0.0162848
0.1571085251266454	0.0102714
0.07031703582002845	0.00560755
0.42665496221904736	0.0260725
0.08277180814507111	0.00478972
0.2084031376187388	0.010874
0.15467626535769785	0.00892634
0.2562748335688764	0.0148405
0.18241251224794264	0.0103856
0.30939380255682836	0.0181366
0.18830259086650497	0.0100597
0.21885935422692482	0.01321
0.1948488966596696	0.0131887
0.30205256822311705	0.0173972
0.2076397249383182	0.013196
0.18324771541077817	0.0105456
0.16099675342262112	0.010022
0.1279641201468547	0.00810543
0.09910442836282762	0.00683641
0.19254478497822453	0.0114536
0.08865383347211582	0.00536279
0.2334679737077497	0.0138304
0.03792505463494724	0.00247757
0.1681864465365738	0.00971817
0.15745183466919255	0.00992214
0.36488367519105286	0.0221743
0.3182460413110284	0.0201352
0.14519759245988492	0.00852133
0.11366693368842079	0.00741174
0.1778033100470509	0.0107223
0.17870739984399395	0.0107731
0.3030298819361605	0.0176301
0.2762420300816754	0.0174221
0.1402228898217217	0.00870864
0.20376058048701434	0.0125846
0.09671095280038566	0.0063397
0.12189411190252238	0.00671121
0.10268450419706676	0.00428725
0.2432342018254859	0.012818
0.06992253861806227	0.00333776
0.18085403971370934	0.00984937
0.07109557941520843	0.00367902
-0.005098917824597093	-0.000560389
0.27204217142094006	0.0175018
0.15205143753658207	0.00746404
0.14477524791688406	0.00710276
0.2152892727439458	0.0137087
0.17327277367470223	0.0101401
0.20088879595844122	0.0108789
0.1384022550885931	0.0074764
0.09162178185614342	0.00608091
0.306640415187191	0.0192569
0.14043255280440317	0.00730613
0.15556298873208482	0.00863888
0.18382871302847295	0.0106632
0.20123270120503078	0.0128097
0.12634944295198705	0.00713279
0.2357063532559248	0.0141525
0.06598615873613853	0.00380718
0.26004033515349706	0.0141956
0.1517564857257242	0.00827206
0.17306415353208	0.0102581
0.09028241110243031	0.0044848
0.08506666631808273	0.0040854
0.1154679709630238	0.00601186
0.05505963359610197	0.00293186
0.07806826958751362	0.00447403
0.27664536921525207	0.0167397
0.16549120341075235	0.0086146
0.17320816751000948	0.0103256
0.10571723123033783	0.00627443
0.2025611026671098	0.0115952
0.19709641244209078	0.0106188
0.14892211936585045	0.00841242
0.2369031965342389	0.0138788
0.17606358396325222	0.0102374
0.06018721639490195	0.00274692
0.02089263774426226	0.00127392
0.06907523843984167	0.00496227
0.31775868944485725	0.0189437
0.05965421483746885	0.00515058
0.25079887625547626	0.0144152
0.20550077710985168	0.0119841
0.10091066082394448	0.00566717
0.18430733379288927	0.011723
0.31834095686097647	0.0184972
0.2339038273484168	0.0134403
0.11605346365145217	0.00711214
0.2493985723518936	0.0151895
0.12279936517773148	0.0072545
0.160439508175814	0.00991025
0.1600368031214561	0.0101593
0.2599675266374284	0.0153719
0.2005486688052271	0.0115762
0.11385610839910387	0.00669362
0.14186138213033164	0.00987639
0.26716161709851255	0.0161138
0.08592180351665787	0.00484209
0.4064186328049013	0.0245209
0.1630355990705094	0.00946897
0.14447100798698911	0.00855041
0.38308237239841364	0.021097
0.31179156427063315	0.0195504
0.09026594481155147	0.00549562
0.23226271993002293	0.0130397
0.0559954788400013	0.00216674
0.15746159648631092	0.00794046
0.1467022612801378	0.00842907
0.1100953923598019	0.00610886
0.15870773579020722	0.00930411
0.17839403625565986	0.00919435
0.14612408029546886	0.00809647
0.1958324948203077	0.0113291
0.2452228353455451	0.0146811
-0.009829284166985683	0.00038577
0.26141799954383677	0.0158572
0.18084901160579428	0.0104062
0.23780495028529502	0.0143398
0.1889512757437884	0.0117177
-0.062424648752753574	-0.00263165
0.046471823444262324	0.00360878
0.11378699563225363	0.00605499
0.133479386814054	0.00758778
0.15077992430526435	0.00742911
0.14345840066487167	0.00837555
0.1405395432172291	0.00991057
0.15944368537044296	0.00709727
0.2644326031899518	0.0142694
0.15582237610012645	0.00947771
0.16460335618679106	0.0107029
-0.020123098983269385	0.000226768
0.22807214266780862	0.0137459
-0.033390938931618555	-0.00129192
0.2714152042969812	0.0175488
0.2578872464091305	0.0153673
0.04956734256640993	0.00295677
0.24617722754156932	0.0145079
0.30962483418053	0.0194059
0.12263909861305769	0.00668353
0.20929474104156862	0.0125913
0.24673179656429547	0.0151898
-0.009498092928973334	-0.000980573
-0.06840546000777843	-0.00401338
0.14217823341422306	0.0098205
0.2603303062923076	0.01707
0.1371671678994557	0.00784179
0.19005296717660913	0.0104732
0.21715540002836423	0.012985
0.06156910459062479	0.00298629
0.07842503229887163	0.00476318
0.10197194569555922	0.00568307
0.13024065584604877	0.00716369
0.1786258060787669	0.0108637
0.198865666278535	0.00996132
0.18066395351136982	0.0113794
0.24548749279205428	0.0139472
0.23456933394529056	0.0148319
0.172750342518617	0.0085557
0.2608645969405081	0.0155726
0.07582621734678495	0.00322058
0.031756675038583426	0.00155264
0.15909339169262066	0.00895853
0.169448788460719	0.0101289
-0.035965576733366186	0.000762594
0.08757403094806637	0.00529397
0.09278227003753738	0.00567742
0.2274084041651222	0.0122766
0.2526208426402968	0.014035
0.1650449727288093	0.0108251
0.21349471225984948	0.0120972
0.21266869353864262	0.012729
0.2713618691604552	0.0163647
0.02970767826558834	0.000464307
-0.013316582717968652	3.09505e-05
0.211974632405457	0.0116302
0.22366454625482257	0.0127769
0.1883080853958374	0.0116084
0.3041826567061942	0.017219
0.1521386120735205	0.00947427
0.24214175522726894	0.0146573
0.1828054283719998	0.0102213
-0.08694040718859816	-0.00559836
-0.020287909162812413	-0.000606163
0.23649121817349358	0.015252
0.1443377665436755	0.00868215
0.09905684870382901	0.00579591
0.13061144070114902	0.0069959
0.12200218573690902	0.00764207
0.12051442182304219	0.00734421
0.16304703321200384	0.0100791
0.29779402772900965	0.0169189
0.31726311130370183	0.020306
0.21999791233278687	0.0120311
0.11175648157747366	0.00649397
0.11151748098252987	0.00738808
0.19146565402533255	0.0112715
0.0417617827686451	0.00232181
0.2269545948288353	0.0143059
0.25167735102163863	0.0141702
0.21247289547470968	0.0118064
0.2830842792920804	0.016771
0.25182732915364703	0.0156167
0.03734635489554303	0.00377805
0.14807015072261734	0.00837111
0.02497751635650216	0.00109194
0.07211026347226358	0.00443286
0.08294078682361694	0.00480709
0.13952622580963522	0.00762853
0.3978655202666631	0.0250539
0.25267590723463257	0.0153156
0.10065302493768456	0.00627316
0.16330247240642115	0.00864926
-0.026492655468512198	-0.000234216
0.1465528063203424	0.00903151
0.2933054011070933	0.0185254
0.08703651473420719	0.0050548
0.2883542607933835	0.0175323
0.0453086996161563	0.00363695
0.15241242272335978	0.00867979
0.02278506679810541	0.00261323
0.07169591603107192	0.00299174
0.04158368188776244	0.00155002
-0.005633597712825673	0.000286297
0.13668025307244622	0.00674017
0.18615413389506086	0.0126182
0.18779833133902993	0.0103909
0.25403566236139324	0.0149091
0.09804062603175491	0.00517304
0.147729574469582	0.00889766
0.14682593476811562	0.00786236
0.27606220013675314	0.0143971
0.0024295985345362723	-0.00169722
0.007784715668025631	0.000659028
-0.021500501769143497	-0.00251225
0.1713781095043143	0.0109254
0.1780383974552312	0.00973679
0.08872922797826532	0.00525253
0.009486817830801486	0.00040978
0.2573606563766992	0.0150815
0.12469325678328134	0.00690836
0.05302029525943786	0.0046513
0.19634240585589963	0.0111637
0.321556769992954	0.0187353
0.06349374601158966	0.00401631
0.21039845372870056	0.0107624
0.084395468572307	0.00495751
0.27048715634026854	0.0163527
0.21255621389919976	0.012686
0.18756378579049982	0.0124832
0.17332106843771697	0.00915246
0.22482530551958713	0.0123297
0.11156170477458995	0.0069223
0.21460823571326879	0.0125126
0.19925357206264213	0.00988786
0.27807538631721657	0.0171576
0.18310346777341052	0.0117118
0.1319048945613223	0.00780614
0.0034018199688327587	-0.000544417
0.22933716409461763	0.012313
0.09208843954636348	0.00618788
0.07521859916930304	0.00500608
0.052205515614602016	0.0030111
0.17221513274038588	0.00917908
0.09451801528755403	0.0062672
0.09133320731466733	0.00389137
0.2175165276945014	0.0135287
0.14749764459051035	0.00898354
0.2384671090571511	0.0132746
0.1894060061065018	0.0110226
0.3221047626929704	0.0202092
0.1342880157252962	0.00882489
0.2309747990320204	0.0138008
0.09207936818201905	0.00560773
-0.013338191159939282	-0.000570084
0.2501666661726195	0.0140813
0.016948542129661626	0.00165905
0.18779958841741987	0.0112802
0.09501923248667617	0.00453122
0.2652662189644248	0.0159474
0.26428838899194396	0.0172781
0.2409452761567756	0.0140026
0.13762900135519346	0.00797225
0.28349250129884196	0.0169217
0.17209834089078058	0.0103283
0.08200801218232404	0.00472752
0.2259194046501891	0.013728
0.20143692260307813	0.0130956
0.02563410085132933	0.00188442
0.01278151926779375	0.000805101
0.31120685209589116	0.0185218
0.08945687799826377	0.00640573
0.07969434943901893	0.00384675
0.1336339558142853	0.00840455
0.2600610801813568	0.0154797
0.24952570242021319	0.013649
0.2660040003005391	0.0157474
0.17269899916569414	0.00979837
0.11942220721887505	0.00757429
0.20208283840282298	0.011496
0.15106996527367675	0.00856384
0.16780608429928814	0.00868284
0.16271029585409408	0.00857411
-0.02634497721175593	-0.00175675
0.22765264547053762	0.0122552
0.1828497704821807	0.0100795
0.10045665561269303	0.00681421
0.08056265309763545	0.00503796
0.1543043398148172	0.00909217
0.21483046615415738	0.0129528
0.1746899943027246	0.0111691
0.23849039956806758	0.0140119
-0.07739275425106784	-0.00442201
0.24245390758161525	0.0145768
0.11517636938912837	0.00568109
0.06016170411002851	0.00332074
0.19708696416457722	0.0127437
0.2505381950869803	0.0145326
0.21779660592781355	0.0131804
0.1886086937328628	0.0117924
0.19640591373282582	0.0120416
0.2813404824289934	0.0168822
0.1331967700268538	0.00691562
0.11804688624102701	0.00678673
0.07374673867178048	0.00454628
0.24218715253296683	0.0148206
0.20618882538948688	0.0130978
0.01936039847670603	0.00110422
0.1929293357255294	0.0107037
0.36967351791725683	0.0195603
0.070185502086587	0.00361499
0.30590488702535923	0.01845
0.27145334916828767	0.0156311
0.1525493582748404	0.00891175
0.23993435253633288	0.0135602
0.17136516146344674	0.0110783
0.26465169151337525	0.016737
0.1482600961101999	0.0083312
0.2236844727965583	0.0141635
0.06596812656159756	0.0046295
0.15425042478295992	0.00964585
0.29834655032669605	0.018062
-0.024948609693548476	-0.000620822
0.13716315482892208	0.00778786
0.15434589873209217	0.00921362
0.16162126470875796	0.0100037
0.018726474782168306	0.00214946
0.2282703153766249	0.0142544
0.32898308370622625	0.0193326
0.08687408157174485	0.00604224
0.12910714578624552	0.00745093
0.07872656602993006	0.00527078
0.08776778704618787	0.00598445
0.1839740120310789	0.0108076
0.2512275750403202	0.0146345
0.16248354432302917	0.00907704
0.09532413677993791	0.00771003
0.29074374753771776	0.0173008
0.06882160741316383	0.00446493
0.235787616480343	0.0139185
0.27548252631266656	0.0163775
0.24145810676047622	0.0129274
0.24907271320743277	0.0152657
0.02528361531836156	0.00172543
0.10238017413328254	0.00704708
0.11182657127140574	0.00672417
0.07483520764849551	0.00349931
0.2882211605135432	0.0174869
0.20129836938792625	0.0119684
0.2731807353319865	0.0153179
0.10025937805960426	0.00579801
0.14059594599812564	0.00770989
0.07786006402287392	0.00634424
0.28707808872379414	0.0169093
0.1068982006332355	0.00779761
0.0894790653300002	0.0036518
0.11943024002746569	0.00630139
0.11090860328897212	0.00693269
0.09778578855691807	0.00622016
0.18402158689507883	0.00974855
0.16318374115564316	0.00964666
0.10951957555253135	0.00699844
0.1706481649612616	0.010214
0.043675900447048194	0.00366722
0.06765189691227709	0.00300019
0.13332512496475135	0.00898589
0.1931625426070666	0.0108447
0.11977668262183869	0.0066378
0.14494454498336282	0.0087005
0.041891114944782495	0.00297454
0.26543628382195394	0.0154039
0.16089291447948212	0.0085016
0.0898896877479426	0.00536909
0.06911092810706715	0.00510007
0.2436645845322461	0.0145495
-0.06339623905081072	-0.00244579
0.20783842106096362	0.0110673
0.048655574734263865	0.00438542
0.10841985924899195	0.00678577
0.2527108251856107	0.0143144
0.27666404433206376	0.0164171
0.29213583597808357	0.0176255
0.2651279897330532	0.0156161
0.21086044580011032	0.0122056
0.19548099279556494	0.0117723
-0.0030610082037675346	0.00171599
0.07041787704976427	0.00539519
0.06367601985568644	0.00455664
0.1539023140016855	0.00862392
0.25468178745222464	0.0141042
0.18366086853954336	0.0117333
0.12572007648145994	0.00764564
0.30870642244093893	0.018241
0.09586623674565772	0.00602717
0.08537347562400273	0.00586663
0.07605077226053351	0.00441122
0.08762520007079556	0.00571015
0.20797459355344414	0.0130239
0.277613175153933	0.0177239
0.1603042194886954	0.00999998
0.1699235260089342	0.00956687
0.02101283279737246	0.00323133
0.05555189403808863	0.00283368
0.19706611276158473	0.0110076
0.11395285323155764	0.00830261
0.07472211978974684	0.00501624
0.17668489032992188	0.010123
0.15636820837273918	0.00884303
0.1465007914127806	0.00803339
0.18208275185836198	0.00912022
0.1282990076012224	0.0070234
0.1531960599544793	0.0100016
0.008106345300304478	0.00129019
0.1435151523586148	0.0093748
0.2330356876953931	0.0139472
0.21699616938976352	0.0116945
0.2387183426164525	0.0141909
0.2942882979676773	0.0167578
0.13489912778950486	0.00816816
0.21294141302966973	0.0122737
0.24264696974999472	0.014811
0.14542530198920586	0.00904689
0.2638446388050794	0.0144951
0.1816747313569119	0.0103729
0.20433313937625638	0.012165
0.08019680876327732	0.00315135
0.1596481833627052	0.00957147
0.19872755842489379	0.00969383
0.32219879962416526	0.0187507
0.21355057682894363	0.0124946
0.07688871591276147	0.00548434
-0.011324973870778594	-0.000535218
0.1852154274816732	0.011204
0.25251855518205774	0.0154017
0.1628728659815944	0.00919677
0.21714008271759017	0.0122402
0.12478916357734075	0.00870717
0.2133435461359246	0.0132242
0.1655968597760389	0.00968768
0.14692422507355524	0.00926301
0.3547934205962581	0.0207787
0.09374938256323975	0.00591768
-0.05213937863277952	-0.0030426
0.13513082734751392	0.0095331
0.11826172511889264	0.00688901
0.15817336786232353	0.00837995
0.2465911141631891	0.0151414
0.08470464563655007	0.00420085
0.2047433215586724	0.0114018
0.2794377735394059	0.0172946
0.05154756594794968	0.00330358
0.14492608138089297	0.00883961
0.06456152255524181	0.00251277
0.17250147895432894	0.0102115
0.21461663228346592	0.0128881
0.18203304717571928	0.0104721
0.0639138145700213	0.00433335
0.27913987412039876	0.0168724
0.24003888346550936	0.0133247
0.19018623472782117	0.0109794
0.10402012898976654	0.00538659
0.24323326110785967	0.0133376
0.160481179532809	0.00925491
0.2398421756413046	0.0139672
0.16589161930821072	0.0105452
0.21943695086735537	0.0143087
0.12410828878902701	0.00769465
0.10519018987274407	0.00634442
0.13364552757240078	0.007002
0.10733555489688272	0.00724452
0.19364381954382617	0.0123023
0.17216419863158952	0.010084
0.1368479815268812	0.00863939
0.09972044381528813	0.00509991
0.2830652181154566	0.0146591
0.213326127635659	0.0109346
0.1354684333427646	0.00912018
0.06574435597456427	0.00428219
0.2874147374301277	0.0165021
0.1500326711744774	0.00906534
0.10614656426832778	0.00519967
0.3121882647732534	0.0188219
0.0857072999194968	0.00412437
0.20365564265613995	0.0115001
0.08019709289538897	0.00519158
0.13937349657279824	0.00784806
0.15617472736484886	0.00821693
0.16135938423801088	0.00987977
0.07593509446809349	0.00511482
0.12718996352149597	0.00714943
0.28445025312101613	0.0163238
0.13433563771448015	0.00836105
0.16802659360311056	0.00847497
0.1627549394697553	0.0100159
0.1312355104594408	0.0075735
0.15591812357885002	0.00965735
0.0116608651381429	0.00163955
0.2801009494326004	0.0165593
0.15795726818902428	0.00943176
0.17597178531293828	0.0110076
0.24079223544826658	0.0146855
0.2472540249754385	0.0146323
0.16060112138367855	0.00866372
-0.015695978146828393	-0.00101744
0.19552798292691545	0.0129522
0.1833037068808228	0.011891
-0.008064982311565104	0.000277579
0.13880674172078705	0.00899663
0.19738235806769797	0.0117068
0.2844402141778728	0.0178792
0.18043174323097716	0.011371
0.03088140893728081	0.002793
0.1299418248401915	0.00719842
0.1688127079736412	0.0094965
0.21369368854199597	0.0127622
0.22349942530620312	0.0133513
0.18023438078944828	0.00976522
0.1894621186793786	0.0112087
0.05687706964595861	0.00396686
0.14997576924420392	0.0095663
0.2949770495656372	0.0177447
0.2411128109375074	0.014292
0.10182404797494572	0.00463183
0.12642495280552624	0.00739842
0.011295804439071832	0.00133583
0.10741400867036607	0.00673749
0.10266556955613179	0.00531211
0.14363810596832646	0.00823809
0.22059581527910962	0.0112902
0.16223890394384066	0.00901671
0.16078456772790906	0.00997275
0.11213008711182963	0.00551678
0.2665458857380425	0.0156482
0.13875626119502535	0.00885915
0.03885287061757046	0.00252825
0.05989449601713372	0.00299454
0.24231048182382997	0.0135319
0.1562925489410287	0.00871271
0.18114872977005103	0.00994928
0.078179453339042	0.00394246
0.2117919497573802	0.0128923
0.1315719228397796	0.00705541
0.14393248333115172	0.00794932
0.07408797789565602	0.00409218
0.12322601971528126	0.00660049
0.1658032411692524	0.0090299
0.14131214876160555	0.00900058
0.13667131887233563	0.00797517
0.17236047214201727	0.00929141
0.09126514144495303	0.00552092
0.1818922459052934	0.0107949
0.18502983266731576	0.0105649
0.18142424042574296	0.0107054
0.31024174977414204	0.0165025
0.17508953532123453	0.00971718
0.15282994326063595	0.00841026
0.21952353126899232	0.0128131
0.08781084786735999	0.00411169
0.27110627792415587	0.0152755
0.14202124035755376	0.008762
0.1718842234727842	0.00968989
0.2645305179880606	0.0151443
0.1501864519943043	0.0088801
0.27904364217814975	0.0155515
0.14866147879690214	0.0109638
0.09182462182510867	0.00657139
0.24299997377076368	0.0148635
0.04684880176885755	0.0028968
0.09200811844183797	0.0050368
0.2654489271632124	0.0163677
0.1233289805935258	0.00728394
0.11518224572323013	0.00792386
0.07378039076377255	0.00466796
0.213298262650086	0.0136466
0.044672154724089516	0.00211625
0.1902181672528507	0.0115533
0.16908350504852113	0.0117315
0.18739119126402143	0.0106726
0.20587149498357377	0.0120098
0.15997295979119805	0.00890501
0.1892456709816829	0.0102788
0.21880975151754467	0.0113493
0.03264243714819413	0.00191534
0.2618280460382903	0.0155883
0.24215653424086764	0.0141781
0.14798664979770498	0.00845891
0.14044073548015515	0.00840215
0.19515004790078724	0.0118711
0.24391772799337386	0.0144471
0.23394722979645718	0.0136457
0.21309415424428937	0.0121543
0.03648561708878357	0.0018041
0.17211995114119244	0.00972719
0.14792839103002325	0.00773878
0.05528100439173085	0.00336683
0.19115254227278214	0.0112235
0.06310659412531233	0.00359053
0.03423600141233949	0.00163633
0.1764172595873271	0.011181
0.0894997667474002	0.00507381
0.09598073022878253	0.004311
0.08217944719568539	0.00534995
0.10089088382967767	0.00628831
0.17901469819043989	0.0108128
0.07633978565885048	0.00436086
0.19416352522306438	0.0101436
0.21049376932702915	0.0123454
0.28644557044474434	0.0145774
0.23056353934507268	0.0130423
0.040845503548152556	0.00334602
0.08248751868250877	0.00467909
0.24977211999054846	0.0155645
0.10000083066780217	0.00658243
0.22762054135700488	0.013561
0.32923386542646366	0.0197469
0.25058686798329954	0.0137645
0.0938207881885928	0.0057671
0.10758464060979468	0.0069387
0.06653945017284596	0.00437866
0.10904488675060167	0.00600319
0.07443642578584078	0.00486392
0.2074998202016565	0.0123575
0.1901704002625619	0.0129091
0.2567018877885979	0.0160834
0.17819062292426532	0.0104706
0.015359557611466379	0.00199015
0.2564187564900798	0.0177915
0.25052189599152613	0.0151226
0.22892883871936542	0.0137671
0.22546677434716408	0.0143155
0.17904957233569144	0.0102313
0.20159994625341468	0.0131488
0.04411182837629893	0.00207161
0.15886088207140056	0.00942799
0.21044981965617596	0.0117617
0.21393827511718302	0.0134963
0.14874970928680237	0.00943053
0.2642236017758443	0.0154432
0.1643475224857437	0.00838112
0.23639511425610743	0.0154219
0.31487685406781785	0.0212478
0.11247603157797872	0.00575035
0.24478523716477238	0.0143642
0.2023017979297573	0.0107669
0.2844476132480405	0.017226
0.08463082748877883	0.00611137
0.07775659140091101	0.00590345
0.20793577280568026	0.0134359
0.2669915094423389	0.015665
0.2907945926412064	0.0176766
0.13964431991966786	0.00689941
-6.208454244822624e-05	0.000266205
0.049538234881482866	0.00368479
0.11440576595921767	0.00600386
0.17462106627163151	0.0100332
0.18911420029892226	0.00926093
0.09541560568140307	0.00651644
0.14302863453766768	0.00965163
0.22240078681842038	0.0119567
0.13351488319843205	0.00849037
0.1064415196727229	0.00800415
0.11146369793096166	0.00568889
-0.036513948721298546	-0.000254262
-0.02845685344446344	-0.00155404
0.2902116093743688	0.0178424
0.07093651539190693	0.00402801
0.18200363958293111	0.01063
0.2634166090883932	0.0161191
0.21173295179344942	0.0125726
0.15802387478396338	0.00823872
0.16789396770366613	0.0101146
0.25271704055985506	0.0145708
0.13679008593199993	0.00825887
0.19831513411869345	0.0123048
0.16495954676366562	0.00973062
0.1285799091411118	0.00666301
0.14568360926207669	0.00860203
0.055263216518918745	0.00508117
0.1652542061303786	0.00816803
0.04127956699355107	0.00309619
0.14345704813836144	0.0082369
0.14296319590575188	0.0100037
0.24109880755996657	0.0132399
-0.027229815815014623	-0.00191742
0.2904863401801146	0.0170674
0.20096889322530992	0.0116251
0.12149087129324368	0.00697999
0.11556519427029109	0.00687124
0.1291075777446773	0.00745563
0.14500555986130356	0.00659362
0.10855757091813975	0.00667154
0.1584398951608699	0.008519
0.21476708536304442	0.0131619
-0.009153014355075633	0.00104617
-0.002187196554985284	0.00105524
0.18797646240433766	0.0100249
0.24962287127864202	0.0148978
0.1317461300311114	0.00899016
-0.12292440179806574	-0.00653842
0.1535637480802525	0.00873666
0.18144633978329028	0.00938234
0.2468889956546897	0.0158138
0.08915713948367263	0.00512245
0.08414923512215895	0.00660627
0.30985716619086573	0.0184274
0.07156150567189308	0.00258483
0.22456585688691819	0.014226
0.014015620574980632	0.00113047
0.13413442742339549	0.00758142
0.2081869567663643	0.0122864
0.3112283492893542	0.0176404
0.23331949234744914	0.0132015
0.07911736109695354	0.00318138
0.04186274126877341	0.00240653
0.050884905188358746	0.0035834
0.1997533155817562	0.0104032
0.3082640958160086	0.0175483
0.1744575455862861	0.0100985
0.20295869815187334	0.0116209
0.04321247857839604	0.00135922
0.11496831029156461	0.00633536
0.1567759682100044	0.00883085
0.17245876041480626	0.0107906
0.10309120015954759	0.0064964
0.22783976209228482	0.0128857
0.2097267109847265	0.0113747
0.16554010489035612	0.0106938
0.28649183145413926	0.0164944
0.2920812062239752	0.0161439
0.08594072173758484	0.00398236
0.32603150281847115	0.0195551
-0.036497399567466185	-0.00167706
0.0764111602797474	0.00477177
-0.011947378049710609	0.000716698
0.23425976347563873	0.0147555
0.1178291933778773	0.00621985
0.19518910914038481	0.0118831
0.3030574354562345	0.01864
0.06433170445775711	0.0035709
0.0937039305510969	0.00613858
0.15619699924482947	0.00986346
0.23147695051064343	0.0139085
0.27526234972460867	0.0134588
0.23223268826572951	0.0141076
0.07367555846970913	0.00486155
0.31568836369236625	0.0197583
0.1670201789520672	0.00913991
0.03378712514387301	0.00230932
0.03204494885943411	0.00162531
0.33357236795223316	0.0191766
0.218947293127693	0.0123349
0.13413486945739636	0.00802856
0.1361421787510517	0.00861308
0.058759349826361384	0.00290784
0.14637161485646238	0.00886279
0.22886008554732587	0.014689
0.23747171056619806	0.0140987
0.08089440639933125	0.00494035
0.30472709172968854	0.0189736
0.11115482085855097	0.00677084
0.04076896216785365	0.00203079
0.062259668399001475	0.00300838
0.09704427218177498	0.006155
0.2662903881280864	0.0161201
0.24974259901180385	0.0130959
-0.025516329537478764	-0.00231402
0.08890432770335481	0.00544064
0.11207101423529657	0.00659346
0.09362264695836887	0.00541337
0.08157438320905111	0.00565536
0.07552352684076277	0.00515887
0.19327423483370312	0.0118387
0.286960033998975	0.0159953
0.15071305873668264	0.00845202
0.05232143759909642	0.00264601
0.13617880281914865	0.00716445
0.12547398839221902	0.00769395
0.16392412655031505	0.00953082
0.05631969947504568	0.00360367
0.08416997934153037	0.00502611
0.1202643206673882	0.00782982
0.16987026112793616	0.0106754
0.14750835348606278	0.00721393
0.27760779026124577	0.0171704
0.15994267214272773	0.00875431
0.1817621136757144	0.0103128
0.20936117268931018	0.0126025
0.15928910114139758	0.00999339
0.1450648423383611	0.0103399
-0.013463651446155023	0.000300982
0.1270810304385551	0.00783139
0.2526306806499208	0.0156577
0.0236677196410475	0.00219971
0.06128788410971826	0.00402327
0.11796768882354101	0.00686452
0.20752049008448092	0.0107253
0.16787328271290025	0.0106311
0.07665225946668076	0.0050958
0.25002804798385253	0.0142678
0.13050001890360916	0.00711166
0.15173628032614805	0.007433
0.15394025477593246	0.00793454
0.016023968422142824	0.00234587
0.22255844230957536	0.0123284
0.21695014378715277	0.0108064
0.01796599961530785	0.00120524
0.17321144996146856	0.00976231
0.1494843137769665	0.00917166
0.3622922473880659	0.0231084
0.11258261562222527	0.0085724
0.13214833594147837	0.00772964
0.2203680633072267	0.0125132
0.2332286002017169	0.0140186
0.23205923892946248	0.0130946
0.25627141452555235	0.0167079
-0.04837834473995416	-0.00180007
0.22622805880100164	0.0124284
0.3278665048892506	0.0203673
0.18809890957277953	0.0107163
0.08711836912455025	0.00451706
0.07092365200714731	0.00302996
0.19510306942871433	0.0107924
-0.09541507535949525	-0.00495601
0.23281003161629318	0.0141733
0.28099160038300336	0.0173372
0.21733782700862084	0.0133162
0.10485174338795655	0.0062618
0.11280381129576188	0.00574621
0.1965382804923276	0.0112028
0.27992229779007843	0.0167188
0.16164587767840366	0.00970133
0.08795891052987405	0.0056885
0.19672555512720596	0.0122101
0.08193591176638	0.00585248
0.07925833503173317	0.00427916
0.22940137057109022	0.0126745
0.16621447343867352	0.00905217
0.19734781171654325	0.0119279
0.20008202199294248	0.011627
0.07166362419897777	0.00523906
-0.06273128767321472	-0.00317814
0.20756969971496508	0.0130156
0.21173959042716303	0.0127085
0.24918893110702417	0.0146261
0.17639181927878025	0.0110005
-0.007977263048535474	-0.000210798
0.020139218721793785	0.00129366
-0.035594004465143325	-0.00196595
0.1930475121902631	0.011143
0.08475553640828921	0.00591528
0.31584272382476175	0.0176879
0.14283577216305732	0.00864972
-0.06317021496724225	-0.00213213
0.07254347004306941	0.00377232
0.07316762778051607	0.00445184
0.25213895783386353	0.0132661
0.22410028637903678	0.0131317
0.09256499084599888	0.00753077
0.23681292822509759	0.0143696
0.2622703832291631	0.0158107
0.1777553326540885	0.00906059
0.2132471644335739	0.0122528
0.0953761786443325	0.00637338
0.21128374087524207	0.0121301
0.22662031117719056	0.013238
0.1731393456745611	0.011008
0.09790260967837167	0.00569359
0.08690690564981565	0.00472191
0.18141518247138358	0.0118451
0.14147704482383944	0.00864721
0.2238452481678526	0.0131228
0.2048489768879034	0.0129572
0.10257316208360635	0.00483274
0.19185928944763758	0.0105724
0.23366935743290376	0.013411
0.16596547711064585	0.00907492
0.08827110605261049	0.00545946
0.18754965382188116	0.012899
0.13275074532740966	0.00727821
0.15514212982030964	0.00909809
0.2996299701793281	0.0183842
0.0970116593237525	0.00370744
0.024938917646447754	0.00186881
0.14956651481622973	0.0102068
0.1466098088268781	0.00773617
0.0794806921459409	0.0055302
0.108133344908078	0.00600256
0.11415364014658701	0.00697185
0.07776869546179091	0.0044524
0.22411230961684542	0.0123634
0.11941939996276256	0.00716403
0.09917798871357661	0.00637438
0.19424763121874183	0.0107724
-0.008493363409201708	1.54688e-05
0.16057944736841312	0.0110935
0.13381087941905903	0.00787139
0.2489191058978499	0.0142926
0.1428066122519468	0.00909464
0.1684703816151072	0.00948844
0.05096477099483807	0.00279506
0.03207802170087276	0.00312628
0.2032687539414238	0.0126507
0.37389536553516234	0.0232508
0.2443387886618582	0.0140094
0.22398866786189595	0.0137536
0.07311141158343228	0.00353105
0.25942176644346593	0.013376
0.33207646735452506	0.0204917
0.04282875676708917	0.00183708
0.22458394756540007	0.0125403
0.3502914357101263	0.0210106
0.26812066368972126	0.0152447
0.16230911245079613	0.00912879
0.25982807402786734	0.0154469
0.12997914860829657	0.0075421
0.1369974110817424	0.00734309
0.24637569116708438	0.0146798
0.0774715596542106	0.00475788
0.12021400175333036	0.00704114
0.2763720629411605	0.016599
0.04816264245641024	0.00245027
0.15584964207107746	0.0104536
0.18315265223852958	0.0111134
0.0678133342347391	0.00536682
0.07861364336173314	0.00505367
0.1404511938197532	0.00892732
0.003570822946820074	0.000624755
0.12225860557655935	0.0079527
0.1375765758721412	0.0079568
0.25144395338961506	0.0162718
-0.01821658030654341	-0.000956271
0.2889634359948956	0.0162803
0.07749905693795067	0.0033384
0.11171617152242565	0.00665267
0.16071247317263107	0.00942962
0.06929920466304089	0.00423915
0.14250938917490547	0.00909708
0.054604109089203594	0.00401979
0.1353537683104745	0.00794117
0.11668788737161705	0.00654956
0.08344975254889803	0.00624542
0.2061684837314163	0.0117597
0.25217393941189564	0.0151532
0.17197317635259	0.0094641
0.2562329546140262	0.0151756
0.3548680569784952	0.0205313
0.21849224658399835	0.0135009
0.22781120738702768	0.0134318
0.3082134863076116	0.0191841
0.29121683268302856	0.0180451
0.1608988815978948	0.0084583
0.21706135897889695	0.0119993
0.01327940843120485	0.000585973
0.26563960067607667	0.0152859
-0.13948076807087692	-0.00749649
0.2858054823302284	0.0183184
0.1012491947478984	0.00702097
0.02048169292475428	0.0018808
0.145857601969178	0.00818885
0.18527192107207577	0.0108501
0.17776617291836277	0.0109965
0.19416005144172271	0.0102655
-0.04824454004444615	-0.00128284
0.19754225329915204	0.0130738
0.20320214539920461	0.0117893
0.19584443477438362	0.0100492
0.27852824255594577	0.0166944
0.23976404169872917	0.0144984
0.1443240730420905	0.00851746
-0.05279097050814816	-0.00230266
0.16596532538149583	0.00907659
0.1441794296420647	0.00919581
0.03766045653863057	0.00182074
0.2872037403940363	0.0169296
0.20407995328201056	0.010384
0.11599583803590338	0.00566473
0.13894387754461587	0.00794622
0.19415314800081854	0.0107629
0.24746301695782624	0.0152398
0.1650417258632921	0.00932353
0.042428837866807775	0.00278002
0.10176207428107767	0.00567428
0.2845392615990209	0.0161328
0.14010926861460354	0.00806285
-0.015587800077842526	-0.000844011
0.18639790401214576	0.0108452
0.2312662473432821	0.014344
0.1424742425518547	0.0084511
0.18438790073953745	0.00968155
0.14194772769521558	0.00801122
0.12502598979090807	0.00630747
0.16363818109506417	0.0103787
0.17175060629093492	0.0123985
0.00787261373173685	0.00199646
0.1546676576519961	0.00882344
0.10641552820555096	0.00625845
0.17835787749874846	0.00997863
0.13831081919701968	0.00838846
0.16986039531015393	0.00776513
0.21882073639225244	0.0136906
0.09334186331133691	0.00500892
0.25342806110580024	0.0146305
0.019002721864298844	0.00127212
0.08122616717083829	0.0046946
0.29787186617615014	0.0169977
0.1168219826542025	0.0077237
0.15652615088347194	0.00885963
0.1648777530118989	0.0106498
0.34319142556386667	0.0205792
0.0654193851354218	0.00450394
0.16655338892177574	0.0103954
-0.0018349620454333124	0.000328331
0.13250426768310458	0.0077125
0.18785513948887264	0.0114369
0.121455059658796	0.00686475
0.0989559728996802	0.00456943
0.09493471002528882	0.00612964
0.09424913911381363	0.0045932
0.08770314048886475	0.00327478
0.1387012504430825	0.00875667
0.08314561260999186	0.00598641
0.07324732013119746	0.003952
0.08451393333725177	0.0053205
0.17025535293838404	0.0102581
0.2608219251268356	0.014285
0.13525118109427978	0.00832046
0.17404657471279245	0.0100566
0.1652166646603526	0.00951849
0.15026365779626366	0.00828432
0.12379645964604527	0.00787666
0.12886678612973812	0.00694754
0.20391896591402286	0.0117379
0.23549850509046333	0.0142927
0.10515880961677981	0.00519601
0.23698280854195072	0.0145974
0.061207256375297635	0.00405749
0.14516535985917475	0.00900511
-0.012958106982130627	0.000964561
0.16998890323226934	0.0107218
0.21268059093298958	0.0125082
0.13031366507073494	0.00742726
0.26373028112338825	0.0148959
0.15728664286726993	0.00832175
0.207370215091456	0.0124427
0.1555654845514627	0.00916937
0.15372338933015287	0.0097339
0.2144034299619159	0.0118804
0.2766314337017261	0.0158317
0.006256103820141021	0.000595589
0.11107461403385756	0.00701537
0.1486286846005011	0.00750567
0.29473889885011845	0.0169474
0.136001319885039	0.00879434
0.17202961912946566	0.0110898
0.07619365791029473	0.00568352
0.15017324480412944	0.00923704
0.06473717361611525	0.00514591
0.20418762465687662	0.0128368
0.08832460754677969	0.00491324
0.11888497043342827	0.00762229
0.13541745247333514	0.00839538
0.26815413296399265	0.0159443
0.20008250235108632	0.0127782
0.208619799266969	0.0112293
0.11240771731837405	0.00634999
0.21362214842070862	0.011707
0.21011047884154355	0.0113869
0.1716273969710874	0.0098903
0.1374798361981693	0.00876917
0.23599333307806408	0.0135615
0.1346883711519246	0.00742818
0.31468837428949803	0.0191003
0.10724794716562079	0.00603484
0.10952981096392947	0.00582164
0.1255035040321756	0.00715438
0.21903141659986738	0.0120726
0.06335170221251145	0.00420637
0.257328161796236	0.0165689
0.1460183984637075	0.00873513
0.042632359580908184	0.00321593
0.19070105211488161	0.0115006
0.15160136105532054	0.00861097
0.15319258784086418	0.00878783
0.10809701136048659	0.00729534
0.10610631017077336	0.00655254
0.12223148383782376	0.00723954
0.08537932099145558	0.00474795
0.2455732215667564	0.0151718
0.0818895858023651	0.00564351
0.15668395486014777	0.007969
0.14986846948654062	0.00806229
0.07977393066045856	0.00537596
0.2123143862072977	0.0121289
0.10807218746743119	0.00686401
0.1367687144091551	0.00820303
0.19537460849973176	0.0115295
0.16037396175360594	0.00967668
0.22871313138716642	0.014511
0.17058570135648296	0.0103207
0.21603382036348587	0.0119904
0.14076399003395818	0.00867278
0.29675539472355145	0.018745
0.10151476199955721	0.0055721
0.24826835344765055	0.0142133
0.23590646783693958	0.0148031
0.12725365626801738	0.00504868
-0.0012746761089929392	-0.000174635
0.17249418055729437	0.0101758
0.1590518241547764	0.0102177
0.12088290951638596	0.00729891
0.18556575660611446	0.0104319
0.17510129322816054	0.00968835
0.09264166584924677	0.00570115
0.16770985833856605	0.00959604
0.06992382003754172	0.00415366
0.18147214358133468	0.0102901
0.13247200716358776	0.00755209
0.11943138019959344	0.00734874
0.17481278181561588	0.0102205
0.0926513126871274	0.00459691
0.2777058826484668	0.0182334
0.013677943094374739	0.00103818
0.20878318764578038	0.011279
0.1644920491190802	0.00936189
0.15162264178278073	0.00992726
0.0286814725982886	0.00160605
0.009236909805812632	0.00111747
0.20905206383092326	0.0106576
0.2689130846158882	0.0162218
0.0942017319065246	0.00401262
0.05856072683194742	0.00365952
0.115527114065073	0.00669729
0.16875273894828527	0.00897218
0.22797794756572373	0.0136542
-0.03120726268695646	-0.00232557
0.2468310907185545	0.0137431
0.14206695404609643	0.00861695
0.08008968063371961	0.00457241
0.06327894650132238	0.00335607
0.25258252596421943	0.015863
0.1560781512003909	0.00924207
0.29050586194199607	0.0168466
0.2800293513063671	0.0171987
0.20204471861206158	0.0118021
0.15909603717961326	0.0109043
0.20970679237256645	0.0114438
0.23956564359774926	0.013012
0.1345013451081837	0.00848655
-0.0599727368507585	-0.00284308
0.2391819353758464	0.0135155
0.15002574171084881	0.00855635
0.06962538883044875	0.00443605
0.04474785525729244	0.00177592
0.25676130395364793	0.0149425
0.13148668545303566	0.00810868
0.06340044625478243	0.00480032
0.14189980374258535	0.00930779
0.18210056342098488	0.00997508
0.09684502293886815	0.00567999
0.20117366110272986	0.011374
0.3274962427760591	0.0197393
0.1856167085299926	0.00961319
0.052332352215277274	0.00350045
0.16582754139898578	0.0100938
0.0466102997457887	0.00251832
0.05864850050672329	0.00357036
0.21440581129412453	0.0121765
0.1892164661157903	0.0109809
0.23220678757814703	0.0146986
0.2142048272946622	0.0135034
0.32821303891025494	0.0199691
0.15772038755332665	0.0080675
0.13920188228619934	0.00939431
0.20521930994862195	0.0131611
0.09826749246264689	0.00501653
0.08495547700669677	0.0054924
0.2961921113399615	0.0177948
0.20915691814917553	0.0129197
0.15393431648832556	0.00783123
0.1295527619724683	0.00877825
0.15598831050972312	0.010803
0.08078781147613305	0.00642954
0.2683753675755805	0.0163734
0.17505470412384003	0.0109896
0.13345921842030664	0.00734839
0.2282323363471177	0.0115899
0.015832356988811795	0.000990106
0.17538600348602446	0.0096209
0.024509869768544613	0.00214181
0.1315576391823624	0.00711251
0.20754587140836997	0.0124717
0.2314522292116344	0.0134748
0.20336047883581185	0.0119415
0.23585295361152747	0.0139649
0.17259799564001932	0.0123384
0.1492830357906946	0.00898436
0.17194727916071226	0.00998182
0.10107463038283233	0.00527985
0.16178321173953122	0.0101681
0.19189384271475554	0.0108734
0.10694875540953504	0.00701688
0.13778601019207734	0.00783251
0.1717144601689391	0.00891518
0.23260763314683613	0.0140052
0.15063566317479918	0.00934857
0.0776371566563525	0.00441962
0.07132244730230251	0.00393061
0.20069988942675182	0.0116461
0.11249988383480844	0.00694058
0.24347239441736637	0.0128703
0.21979525455674895	0.0134358
0.06351980704207091	0.00542513
0.18528560142354214	0.010491
0.12461649643855116	0.00772896
0.31753978323243476	0.0194995
0.12630319524637273	0.00710091
0.22241200533794583	0.0124073
0.18309067818734132	0.0113513
0.1430785515542753	0.00802916
0.31327199042176734	0.0194134
0.19771518461996623	0.0114542
0.2207411545454806	0.0127907
0.1217017366553368	0.00641129
0.08525938369341947	0.00481049
0.15574957586831464	0.00907669
0.02945210350211298	0.0017225
0.21529602091120245	0.013014
0.24022117031365856	0.0143836
0.11615292246278573	0.00651706
0.22925582453859197	0.0149211
0.2528473331190344	0.0151364
0.14726219246434094	0.00887272
0.0957445643196392	0.00530942
0.26494184479222266	0.0152173
0.20074732481618965	0.0116981
0.23660555798870955	0.0152567
0.16004897303026175	0.00782657
0.2784959010787506	0.0149928
0.15982502516183553	0.0104729
0.27792538016795015	0.015928
0.09960940279333676	0.00645196
-0.0068883090352251	-0.000517333
0.24294255014902696	0.0151758
0.1684032880872139	0.00936147
0.018117405418170435	0.0020381
0.10516890123920668	0.0064417
0.28253437312272744	0.0161268
0.19553689918237072	0.0122597
0.15961659242269866	0.00979142
0.18022443433146126	0.0105542
0.09828188990720117	0.00661209
0.16746384560504377	0.0101541
0.12245972135249994	0.00657923
0.08599378808785563	0.00525446
0.13406343918644514	0.00788662
0.28990508720695807	0.0173486
0.13500935351428267	0.00731355
0.04575819440097076	0.0023244
0.2567921684179811	0.0140015
0.05063148557851705	0.00360718
0.21168825043849043	0.0130882
0.15233159621571926	0.00908571
0.10756812225071638	0.0063164
0.2037998151114651	0.013062
0.27223027140619754	0.0146738
0.13621491083257195	0.00821467
0.20300630007769918	0.0124531
0.09967016562463858	0.00651307
0.21583848977691245	0.0132418
0.2011071787524471	0.0108301
0.07264410564250749	0.00485505
0.12525733631471603	0.0073782
0.15899311207846412	0.00885687
0.11616045726567033	0.00784876
0.1266660786852864	0.00736055
0.1385278604965493	0.00822212
0.28649392445475375	0.0158085
0.024512448331838712	0.00137973
0.10975022399067268	0.0072769
0.18054626030354923	0.0104789
0.328260192851838	0.0187743
0.31594803556238316	0.017929
0.09823431776978338	0.00583593
0.05103275129824412	0.00428497
0.06347417057582241	0.00384743
0.07596268141665449	0.00458443
0.057978493638717134	0.00202249
0.15766018340710888	0.00921192
0.21931508681676673	0.0125181
0.13716056759616596	0.0089981
0.20565310604286863	0.0123369
0.045464415952802394	0.00257707
0.21615973014699447	0.0115453
0.289483893883487	0.0188402
0.16073134653065843	0.00902477
0.2508313355397573	0.0143631
0.028437054848961453	0.00146587
0.17829860393448413	0.00982081
0.018478099178074806	0.00182173
0.2616908559895416	0.013785
0.2520401385205202	0.0146775
0.2521961951543872	0.0181725
0.10455556800628907	0.00611702
0.07186791729091908	0.00455396
0.23563539162315364	0.0132771
0.2344742243503366	0.0139717
0.14753887997086784	0.00783234
0.08336218479899553	0.00480099
0.16963392802615718	0.00922025
0.16470090419507724	0.00961276
-0.016455799239984286	-0.000485917
0.22697966017321397	0.0115306
0.06205001328272256	0.00409613
0.11976784633990589	0.0064857
0.29699895324531994	0.0171589
-0.018198816734312968	-0.00125225
0.06986107678992957	0.0037763
0.016734559731976385	0.00167458
0.11791298960285819	0.00753174
0.24272134323793162	0.0139969
0.027233777487421923	0.0018535
0.2687895546965936	0.0162331
0.18428451620252034	0.0119466
0.10702595460658673	0.00531619
0.02558195823103875	0.00297769
0.1443864309028376	0.0097038
0.07111658708935197	0.00502999
0.09271181344452187	0.0057737
0.22079638097085216	0.0131126
0.22889543656843003	0.0140678
0.12952093697424252	0.00917117
0.29799234559302973	0.0175219
0.06615261315870044	0.00391293
0.08124238824429415	0.00490724
0.09834404269506244	0.00539115
0.23487302255529882	0.0145507
0.23200996705289284	0.0150957
0.061862242835695073	0.0030076
0.19956565016803757	0.0126426
0.24705158417640993	0.0146567
0.10443575778765687	0.00822046
0.16208589299783113	0.00987829
0.07765301068883287	0.00570093
0.03237984381016947	0.00234603
0.26353245778803513	0.0143176
0.1270715218389375	0.00793596
0.21907984953908166	0.0127582
0.11712764658108925	0.00665908
0.11967939806027689	0.00861345
0.27699171767094266	0.0157503
0.04172794461937945	0.0030076
0.11329515298224566	0.00664192
0.21985766584129443	0.0133635
0.1876868209950964	0.0121238
0.32194662905926025	0.0189188
0.27706637802053796	0.0149402
0.01679979274971707	8.99579e-05
0.24292674324660612	0.014651
0.2892059276973185	0.0160467
0.09465816418832426	0.00565858
0.19170327793040867	0.0101236
0.18171986385976482	0.00848932
0.3050342630088061	0.0170715
0.19781353811505745	0.0113743
0.27034480769693564	0.016482
0.15684125474098082	0.00995684
0.1508377181558731	0.00898152
0.07660047771416392	0.00405368
0.21518074435145892	0.0132956
0.20022180572113185	0.0113127
0.2996017248999624	0.0173385
0.09880193694504895	0.00591945
0.14299496659190866	0.00886289
0.2527025842901502	0.0147577
0.16382846598534703	0.00964587
0.040237485539525476	0.00222593
0.27408128089297323	0.0147267
0.19711038456886412	0.0115787
0.1705694964508483	0.00982185
0.18331546555792863	0.0112618
0.006117645575959849	0.000424971
0.10421552842775314	0.0064938
0.09720080038118739	0.00509907
0.130028527460561	0.00861331
0.03892168676590909	0.00231101
0.17619358424182843	0.0107272
0.27983061462876474	0.0167422
0.016379242630000585	0.0017173
0.2107322276602444	0.0127945
0.19024097036075902	0.0117948
0.15212100928114086	0.0091007
0.08556970340491313	0.00612465
-0.032002822424157494	-0.000880779
0.0016496174478252943	0.000751738
0.16178838847636592	0.00930672
0.18006019563527834	0.0101989
0.237737313354075	0.0132035
0.2630701919885413	0.0160963
0.21836761333480825	0.0120189
0.232013573211245	0.0135408
0.1154491371274775	0.00568838
0.07897530597491599	0.0048261
0.2079095513421291	0.012818
0.041800463686111754	0.00341611
0.24731242603610445	0.0146956
0.19224984635735454	0.0104492
0.10898062177109417	0.00586849
0.13989519614066143	0.0086024
0.18859338277383342	0.0106332
0.26217903705049295	0.0153369
0.2051914090526428	0.0114995
0.3033934406219409	0.0164626
0.19129778363672476	0.0108816
0.1851446245198872	0.0104866
0.06907754290239097	0.00404299
0.14828370905310237	0.00854368
-0.07329679251829191	-0.00364872
0.30697459723714243	0.0172294
0.18199253514942396	0.0106303
0.21459178774987894	0.0137825
0.0819092410230824	0.00546398
0.22452229009356478	0.0136039
0.1327650385056225	0.00738708
0.20423201506168887	0.012837
0.211073725602181	0.0109809
0.22515502997273568	0.0134997
0.18234032477344123	0.01181
0.26096370489666715	0.0140449
0.24659726440864738	0.0146842
0.08991848195393712	0.00541637
0.21198774083455077	0.0127061
0.20281553811972003	0.0124128
0.16443745049296402	0.00897142
0.07261019618277609	0.00493756
0.24876401773297374	0.0145445
0.20371756527312285	0.0119915
0.11997240053259034	0.00781766
0.20107995122846092	0.0118041
0.21879748833986484	0.0137399
0.40809737955877345	0.0267118
0.3089415573285194	0.0188585
0.20453384752183779	0.0113411
0.23953848861621882	0.01354
0.16398155487192828	0.010146
-0.0020885177558385704	0.000654757
0.22850883491173848	0.0132293
0.1950820224071678	0.0123731
0.08936834597784854	0.00337835
0.10372377987348416	0.00599513
0.1933938527070142	0.0106686
0.24689692738559296	0.012048
0.22444189003681536	0.0124622
0.17022097194632343	0.00847939
0.32206552188551457	0.0185462
0.03761843804678625	0.00288123
0.2549629865384662	0.0152509
0.09709443539430063	0.00575093
0.35218502985007943	0.0217106
0.09661313749874693	0.00609327
0.3054119031034857	0.0184698
0.17084767243046678	0.0100994
0.1165255866150654	0.00692261
0.2636099622460477	0.0147774
0.1465271621063837	0.00966005
0.2338978585310195	0.0140877
0.22146874293023555	0.0127399
0.13905557007652544	0.00852778
0.21223330992933392	0.0120222
0.2463494354066138	0.0140055
0.21098877887177456	0.0132625
0.196350469085767	0.00902559
0.12903859890633104	0.00765085
0.1947494524766702	0.0111467
0.13777319022091616	0.007564
0.1322966431615094	0.00848009
0.16031211655506422	0.00853163
0.12841460711667227	0.00761297
0.07194046246981681	0.00390951
0.1061547570856351	0.00585335
0.21335948962756568	0.0118874
-0.04370991181438773	-0.00134769
0.14063848069530682	0.00740079
0.09269797328285818	0.00579396
-0.062051455767729545	-0.00230691
0.12168085692788769	0.00802411
0.0999387887203674	0.00554305
0.13491781109987647	0.00822062
0.2131616571550483	0.0118875
0.23966711769317062	0.0145916
0.030500611307199214	0.00211431
-0.027744700248903312	-0.00127146
0.12781933475440752	0.00840994
0.21467590558604555	0.0123623
0.25764967848892495	0.0150207
0.1925958935234921	0.0129049
0.0927005710499342	0.00497676
0.26240987164337515	0.0159579
0.09404871581623	0.00463797
0.11217022260605453	0.0068156
0.13296890550225146	0.00778955
0.17995035763139777	0.0123364
0.27782721750873796	0.0152065
0.19014474222712754	0.0110299
-0.005826340760553496	0.000859078
0.19761985036703467	0.00978405
0.32164641341843325	0.0207855
0.21731528193084557	0.0137805
0.22710762489340475	0.0133848
0.1806404661157815	0.0110496
0.1656584337302861	0.00913518
0.23007111848164868	0.0124533
0.14863780523290396	0.00923753
0.1517610832949573	0.00853895
0.10126639567059685	0.00647317
0.1584095012311551	0.0087873
0.1346346344258228	0.00781123
0.08957575409933542	0.00643944
0.26748960365810065	0.0164011
0.1345674137635799	0.00823095
0.20944702508637644	0.0139143
0.05957314514881903	0.00392644
0.2119706092484362	0.0123909
0.13845103476721773	0.00843476
0.09558064917029394	0.00457317
0.2737686396685061	0.0171569
0.028019205919840504	0.000777486
0.247388967030889	0.0145518
0.05024082063360517	0.00246283
0.2993264246213964	0.018851
-0.014760253676855213	0.000384507
0.05233095810355986	0.00347237
0.06745409500602415	0.00310008
0.10425119601764878	0.00583761
0.17233752593560275	0.0103391
0.10196019641532214	0.00580992
0.0480235501749053	0.00375868
0.07691853322339602	0.00599837
0.1802471900636471	0.0112046
0.20550858338640227	0.0118234
0.052693074190265775	0.00257045
0.1252155721735385	0.0067233
0.1980734084142288	0.0121951
0.06593713878102984	0.00381816
0.04587092445946777	0.00337425
0.12527450077331775	0.00740882
0.1805077718033552	0.0103067
0.11235469198418326	0.00705007
-0.06651338058618068	-0.0030545
0.1059943069580105	0.00534411
0.12907508421421987	0.007545
0.07272036053462569	0.00528606
0.02354615898051704	0.00140987
0.2695349485389687	0.0163386
0.07223123072880189	0.00430098
0.21499386092780082	0.012527
0.2392709240937221	0.0135161
0.09686259392210346	0.00708872
0.15984538395862885	0.00811874
0.08624034218155367	0.00596096
0.15963912018091303	0.00916979
0.025990938187475856	0.00182513
0.23723906742109988	0.0146673
0.26937381820942846	0.0161401
0.12057569261269306	0.00653076
0.1676679134301818	0.0105783
0.34648706900524145	0.0173504
0.1807583327654895	0.00991049
0.1884682137787314	0.00977704
0.07487497865544897	0.00455077
0.017286977214718738	0.00123875
0.10255832263286915	0.00569268
0.08962385858681032	0.00551183
0.09136144642848078	0.00576935
0.2305360502878891	0.0130625
0.17658764914287353	0.0101296
0.30686975000624994	0.0168464
0.13620071776302756	0.00831757
0.25235333177099517	0.0141235
0.18394751410387822	0.0114108
0.08501376385905741	0.00513468
0.27375614490225114	0.0178775
0.09034064352668893	0.00569524
0.15854836421054552	0.00905285
0.18659110900602568	0.0108439
0.302523169845933	0.0178687
0.12575397600896965	0.00788079
0.198600414145544	0.0124655
0.08055041704433637	0.00434654
0.07144669892355816	0.00380458
0.19536887248834753	0.0118402
0.18245486151626877	0.0107757
0.17957399483096473	0.0113904
0.35421756649345143	0.0223285
0.24006388169006984	0.0144256
0.13925260647473228	0.00729641
0.3169640235910848	0.0203364
0.16937869077583456	0.00961194
0.25812598972547224	0.0145105
0.08368408938134125	0.00592512
0.2095986313899484	0.0123688
-0.027181040527296953	-0.00182605
0.1680817101306957	0.00887364
0.0687478114929134	0.00445935
0.16746783674544852	0.0100675
0.24101406706454423	0.0149555
0.0751095860932007	0.00432715
0.11001249459224179	0.00798566
0.21833781061133348	0.0131154
0.1100141193474447	0.00662792
0.18203755462219226	0.0108164
0.00875497200695337	0.000443843
0.16024042892184734	0.00965912
0.09081049250313637	0.00516007
0.2619687346612547	0.0166167
0.212360131011227	0.0107636
0.24744894597942801	0.0149441
0.16924776030674354	0.0107385
0.21890395918319588	0.0128769
0.21781588492424456	0.0125597
0.26665836835185164	0.0166992
0.016040285274868078	0.00229193
0.2955081167055959	0.0175333
0.14877109337851965	0.00912294
0.2021286950652886	0.0129108
0.2007815883647715	0.0119563
0.11317488772450271	0.00731108
0.09335406198086921	0.00566568
0.290146736091074	0.0174317
0.2459875392420354	0.0141197
0.20252952741351735	0.0124225
0.13775671005493118	0.00522405
0.14825146002144338	0.00934353
0.3673228536859399	0.0230395
0.17334031677385184	0.00900952
0.13171186763939136	0.0070993
0.17609971744477315	0.0104461
0.05119652147071995	0.00382781
0.1934339571772433	0.011416
0.10069943039671414	0.00599517
0.26505027819354127	0.0151771
0.3351223544648487	0.0199233
0.09559164165198783	0.00615846
0.11340690753237836	0.00713639
0.19010035583717913	0.0102394
0.10273350733903801	0.00414153
0.1591521286169024	0.00868832
0.30379636359206735	0.0203384
0.21783749094608088	0.0103572
0.12060754177940398	0.0081018
0.2419063493838274	0.0141172
0.0031645947931844133	-0.00130706
0.056523665180026286	0.00394725
0.2599772514207552	0.0153083
0.26210541776326	0.0158618
0.28168623237496526	0.0173647
0.042690457128052	0.00247857
0.17502125125595944	0.00998109
0.23808910629469365	0.0153344
0.29758142902451457	0.0176733
0.09435653610084985	0.00621458
0.2318082177897089	0.0134907
-0.0221705181733245	-0.00142904
0.17548686595446797	0.00908188
0.26671251365958193	0.0141599
0.17013268102638734	0.0108307
0.20988803251686372	0.0120524
0.26703209869267786	0.017034
0.11064184535240364	0.00726015
0.18840870242244714	0.0112014
0.10187122016966034	0.00690602
0.09366956317537917	0.00585196
-0.023491279154012484	-0.000834511
0.1112091635361585	0.00643736
0.15124852524615817	0.0101794
0.13564198673757746	0.00895878
0.30423645152474676	0.0184531
0.1614319338946188	0.00936634
0.25411304895707576	0.0155279
0.09499800618209737	0.00555778
0.40596825833088074	0.0255174
0.1316329842463921	0.00857483
0.3323185932678699	0.0177987
0.16855348074138143	0.00995117
0.1238027794459688	0.00751698
-0.005622979224551181	0.000811852
0.18273017165201144	0.0102224
0.08872632883378297	0.00547434
0.2694913412605599	0.0166714
0.2927203945354849	0.0178674
0.07164051449951057	0.00515515
0.10865832860015291	0.00647319
0.15731076880115966	0.0102714
0.11366041446656093	0.00760735
0.34979279278464354	0.0203342
0.19163518726207418	0.0113263
0.3154838749510511	0.0194869
0.14037449622624174	0.00918699
0.06425593825298066	0.00384874
0.23875947565434702	0.0128169
0.15495572093068347	0.0102724
0.008596896809236719	0.00141538
0.22747310807193366	0.0150786
0.1618801427631561	0.00990286
0.27684040061911863	0.0157732
0.29794121781197946	0.0162684
0.17506129678497323	0.00994732
0.2878171724285394	0.016013
0.11435962706662418	0.00645323
0.09826938880249304	0.00529941
0.10806835444416997	0.00642725
0.2039601966399589	0.0129773
0.1625569100784852	0.00915496
0.02023528359920326	0.00044559
0.06400732687994702	0.0038061
0.17534482664551693	0.0099515
0.2569284541847203	0.0164154
0.05441500015631947	0.00486471
0.32842928846306096	0.0198124
0.1887658962080574	0.0107517
0.2974968590064824	0.0183677
0.1814700517459219	0.00998573
0.09213690189413186	0.00534885
0.12599475516100714	0.00819042
0.13650787352105562	0.00605806
0.13270558173573907	0.00772169
0.2273978258221202	0.0144097
0.09601830428794977	0.0052848
0.26606468936935973	0.0162508
0.07325549743800289	0.00381739
-0.009715184395170419	8.30219e-05
0.15598081673609498	0.00982899
0.2274141139980585	0.0128258
0.21019164480597458	0.0119444
0.06895022280554908	0.00407754
0.1703683323695839	0.0106909
0.07469332171204653	0.00501132
0.28093777907075335	0.0160796
0.11916427473766712	0.00719408
0.25260558494967944	0.0136276
0.2982949703259491	0.0199512
0.042533631840047416	0.00310742
0.23207793602957963	0.0132116
0.19421255088981326	0.0112814
-0.004588565922991025	0.000165728
0.18847777124549028	0.0122959
0.13545532179291248	0.00657786
0.17687238266475164	0.0103181
0.1720917120473272	0.0103353
0.21533202253190992	0.0126425
0.16791390874883624	0.00927553
0.03180561259028148	0.0014675
0.17119339994511715	0.0105611
0.09816348610757245	0.00576301
0.2891287762519158	0.0176038
0.16107313956327604	0.0107262
0.0707223059995207	0.00520129
0.25988130169766815	0.0141667
0.0276813177270327	0.000836597
0.022572202307530997	0.00057319
0.16035601208832795	0.00941164
0.06651709294635573	0.00469655
0.3442487901092163	0.021192
0.09656975487307878	0.00806123
0.21201098638744684	0.0122839
0.30916099305947975	0.016933
0.12683455102158248	0.00782842
-0.011850652785113382	0.000311582
0.17251750737523203	0.0101508
0.11152043688715353	0.00616676
0.07846861815978545	0.00536773
0.09689058412219871	0.00634102
0.3412100710479962	0.0201881
0.19377016642164813	0.0120067
0.18174684467759436	0.0113107
0.2390079338646951	0.0154101
0.21837279861012923	0.0132489
0.08124445760827397	0.00427075
0.17337076376746594	0.00970423
0.16060702271773541	0.00833092
0.16008689295588785	0.00972294
0.2075437556905834	0.0120613
0.1369415601757489	0.00814693
0.21382242552841846	0.0111044
0.1938384517747168	0.0115293
0.1938789589775936	0.010908
0.15857033384502206	0.00994928
0.37090192186016	0.0227335
0.16917645236256063	0.0102795
0.2492781691459971	0.0152126
0.03475059208238201	0.00207223
0.22055645608344882	0.0132672
0.08175833960318164	0.00505066
0.0886979302126136	0.00424782
0.0839201673834182	0.00606796
0.2125906835009083	0.0129926
0.18260686483276029	0.0111055
0.08610380009476505	0.00577913
0.16070264459588035	0.0108436
0.050537235974498815	0.00310536
0.11230586154012678	0.00610314
0.19073614144292023	0.0114197
0.06738544384841083	0.00431453
0.04377236711916533	0.0025462
0.25690818207365745	0.01526
0.10001067665909057	0.00683546
0.20009485608129812	0.0120302
0.03684952549601414	0.00357336
0.17651907067809153	0.0104687
0.1725953039469008	0.011084
0.1399439253187301	0.00776496
0.03243115556414369	0.00170425
0.1579283057704272	0.00866442
0.3164414168926468	0.0192221
0.03782153646089883	0.00281464
0.23159597049449257	0.0134897
0.1301582085267348	0.00931446
0.19255784600101314	0.012352
0.3564710909898874	0.02119
0.29316455226751187	0.0163187
0.17772401425044496	0.0112718
0.10232223522551287	0.00538981
0.225611929619011	0.0123353
-0.0663766382334183	-0.00261682
0.13342509460899735	0.00745991
0.15370348405026482	0.00931162
0.2377152291928647	0.0140085
0.1577291853612624	0.00972098
0.20742641132856166	0.0118119
0.20133790399586277	0.0121837
0.20716433014696378	0.0119408
0.10642255914927114	0.00645692
0.10723537812611976	0.00606024
0.027347642049817246	0.00249403
0.34087815508251496	0.018762
0.17422717686760805	0.0112376
0.17270969729320915	0.00974487
0.1486906699350184	0.00895079
0.1834863431508906	0.0104615
0.3561777781015314	0.0209604
0.28263277632646855	0.0171596
0.09027784624725335	0.00597019
0.11894632354777494	0.00699706
0.1900292903206193	0.00977148
0.17122262736685973	0.010322
0.2052593778540249	0.0121644
0.05830679920235474	0.00341259
0.19423285112201108	0.00994912
0.24620988753444728	0.0149351
0.29903219029482364	0.0161653
0.040685712134866325	0.00274094
0.1580621353771158	0.00969745
-0.0944784638407014	-0.00397517
0.13828541900928443	0.00887907
0.19930047925325534	0.0111358
0.3159580514351647	0.0184684
0.2072704776146664	0.0106378
0.27598607501427674	0.0164509
0.1820719254424177	0.0115412
0.013892761965828832	0.00112024
0.3497030282654724	0.021346
0.14642452345288848	0.00900156
0.18041125203631075	0.0108148
0.19630352341376672	0.0104322
0.2577597433832245	0.0149306
0.21632274899429527	0.0127404
0.05807308954563762	0.00532407
0.2363635526396494	0.0121708
0.1969907920663129	0.0114727
0.15544076909504528	0.00930923
0.15765028564336805	0.0099206
0.3059058287764717	0.0185666
0.1926599468584972	0.012218
0.10402541006796982	0.00695692
0.11843641935919826	0.00685104
-0.014790739751048887	-0.00074473
0.15492510585068955	0.00797231
0.15727295357672383	0.00975219
0.05942357666310152	0.0050984
0.18135080401053605	0.0107216
0.24575716138196113	0.0136143
0.17712852172061283	0.0100875
0.2089729090005077	0.0120684
0.15254660500353753	0.00816471
0.2318069434686105	0.0139166
0.17873286062695087	0.00978505
0.13967830875012976	0.00954415
0.22674440627419806	0.0128854
0.2667722631017892	0.0156133
0.206965222925554	0.0124674
0.12001747408491134	0.0063915
0.08923272647245044	0.00618525
0.17385867293160853	0.0107446
0.1971383601161551	0.0116079
-0.008352005702123156	-0.00020073
0.18963835732506926	0.0110766
0.22829875022769344	0.0137727
0.2351483872617056	0.0136056
0.217182830633022	0.0127849
0.17669964879062605	0.00927281
0.09894867796379286	0.0055643
0.16712461375184381	0.0089182
0.1505514696558692	0.00880613
0.16025498273122363	0.00919773
0.27729645836836014	0.0179907
0.08379068717521752	0.00433815
0.09226710142595625	0.005479
0.22114260142934639	0.0131672
0.29796460326292123	0.0174554
0.042078696268770185	0.00232823
0.2007103731430274	0.0114472
0.2947945000468456	0.0165741
0.09668696915617632	0.00365473
0.16510404415637825	0.0112398
0.17730621727114732	0.0114436
0.2376897850492243	0.0135993
0.1575306007833652	0.00913899
0.06288529854171676	0.002536
0.20130014879724964	0.0115277
0.1740465013165549	0.0105921
0.3250041899360613	0.0175675
0.10485445406676842	0.00562111
0.07131979607354141	0.00433606
0.11098513562388482	0.00676473
0.19362228769308445	0.0121211
0.09043323304535349	0.00622207
0.14721347564809178	0.00831736
0.08373013552069605	0.00640637
-0.03418232999325805	-0.000921569
-0.01516683202766491	1.74053e-05
0.17654436251684502	0.0120551
0.1215550847345219	0.00770365
0.17721363643261717	0.0120269
0.2030805547740871	0.0127282
0.1585527735111459	0.00880659
0.2163182518751335	0.0125058
0.23561769492030835	0.0133591
0.17603766817478753	0.0104544
0.14790534613892822	0.00874587
0.14102847201674654	0.0081557
0.07613105573788884	0.00544475
0.2319769457684967	0.0139624
0.20951346789584274	0.0125255
0.10917234408682111	0.00600521
0.19526449154684727	0.0107529
0.20496879661011982	0.0131621
0.27432102228749183	0.0163911
-0.019283353034141568	-0.00101954
0.35212982854023156	0.0224559
0.20521160200291255	0.0116863
0.17156087969743375	0.0106741
0.12679524941015552	0.00764124
0.14349868755383685	0.00915778
0.22960517760055632	0.0111628
0.10061523528519714	0.00545594
0.002101903178876658	0.000220777
0.3064396696935585	0.0157335
0.12534733043270707	0.00793888
0.2562427619649304	0.0151817
0.37946748051979867	0.0231717
0.11295497450697582	0.00675408
0.28893098702187436	0.0163321
0.1121287938601507	0.00590713
0.24220628320147816	0.0132644
0.158785392461869	0.00959379
0.025830682639195527	0.00104491
0.02391435890438372	0.00133077
0.20201730137037438	0.012678
0.14779900173327842	0.0083845
0.018796060025062435	0.00130639
0.2524920721608906	0.015032
0.16155919309974365	0.0101314
0.14743135980602962	0.00830131
0.25480823869478303	0.0139449
0.09440249937858206	0.00598315
0.052953513343344194	0.00436062
0.13083795860944408	0.00713527
0.2543559293180644	0.0147204
0.19938718765970578	0.012336
0.23845406620853904	0.0142849
0.10143041831991312	0.00590449
0.2163184316026419	0.0130816
0.10412249166714362	0.0057418
0.1379052746198724	0.00699639
0.2660926923136165	0.015502
0.022397593270607117	0.000761639
0.15236545769045648	0.00926941
0.11218826611810581	0.00638575
0.13678960784504257	0.00783721
0.19440721952820167	0.0110316
0.06290454004722827	0.00326224
0.19642729164476352	0.0116503
0.2554141224800922	0.016041
0.052991864098023624	0.00189418
0.1312324961329659	0.00741989
0.21585610677026348	0.011883
0.0043460064707057005	0.000489567
0.11561421706649622	0.00605698
0.12823862839798073	0.00829345
0.2619760926662726	0.0165149
0.26019097081020576	0.0167229
0.12620520713462455	0.00739997
0.24617911064688022	0.0142583
0.18047326931857097	0.0105487
0.21103486483522935	0.0133385
0.04138832590646928	0.00298984
0.21043452300863033	0.0125892
0.24599315520948836	0.015781
0.1644869962778541	0.00994646
0.1349442952911889	0.00905025
0.2771940814095153	0.0161632
0.05197197217647531	0.00465717
0.06773618525629159	0.00432929
0.27569690079194187	0.0169843
0.37077187865827327	0.0217829
0.12253528928107024	0.0080151
0.14235098024009796	0.00715257
0.18698675557352357	0.0117304
0.29758772702658637	0.0156665
0.2892824884870764	0.0183796
0.22246078826080803	0.012731
0.23065096630876278	0.0151956
0.27856946344124955	0.0158552
0.13920959411346695	0.0105011
0.0290296323825869	0.00229908
0.16663920429128798	0.00874405
0.11744398027516097	0.0068883
0.06707106562182448	0.00419499
0.14198712434015706	0.00814134
0.27048808312487327	0.0154686
0.1441974810967709	0.00820363
0.18613070058156925	0.0105622
0.06625329673698054	0.0048921
0.0755617974739247	0.00522778
0.24615531394113166	0.0149305
0.08568701006979129	0.00538919
0.315057325147955	0.0178291
0.1003810918172158	0.00603132
0.19667060334299646	0.0113153
0.20395035866827382	0.0126986
0.04135345766140086	0.00338528
0.12161173181019437	0.00600785
0.05520087602133478	0.0040783
0.061107907962305766	0.00283089
0.2831400274672749	0.0161552
0.04465012364645918	0.00266841
0.22221981129738183	0.0129421
0.2395760264292531	0.0140822
0.01436800026353206	0.000120371
0.1675657853489582	0.0100127
0.0430843861309417	0.00333606
0.3238297571652236	0.0193381
0.06814396338569847	0.0032857
0.11010822900555267	0.00652425
0.21801475644367194	0.0134683
0.09824340884146106	0.00521868
0.1450929913484313	0.0090299
0.2008854755214072	0.0115971
-0.05950859985568194	-0.00362279
-0.057752873488347525	-0.00381287
0.04665511704157825	0.00317589
0.17774149481469723	0.0101685
0.06960811310683787	0.00394886
0.2313415696090447	0.0130544
0.16888097696043414	0.00920733
0.2601326150505674	0.0161861
0.12658031796428454	0.00690637
0.2354767818558642	0.0138005
0.1190608759479496	0.0077087
0.07310377378525096	0.00333011
0.09605738329160575	0.00601758
0.22919741690417172	0.0133867
0.19180941262094325	0.0126193
0.10409823712872529	0.00507657
0.27337057405878035	0.0156949
0.16408121255065408	0.00987494
0.23665410646720456	0.0145713
0.23812849500859384	0.0140503
0.27923414006376424	0.0186884
0.19337861255474162	0.0115799
0.10618259158073505	0.00634155
0.32613049644844516	0.019819
0.11711859399686321	0.00783517
0.14733118793138453	0.00911703
-0.01894280065098063	-0.000156105
0.2370238410186172	0.0153981
0.1865852301212542	0.012579
0.3109237906523463	0.0184576
0.3503681575281228	0.022135
0.07757758999017719	0.00356458
0.2850323050725232	0.0178441
0.0834884976526346	0.00480928
0.2489000719901566	0.015225
0.27482571969493397	0.0157818
0.21710122433767123	0.0125547
0.12007145615678613	0.00710985
0.34650975188934996	0.0199133
0.21708613103371718	0.01382
0.26880415664741825	0.0162865
-0.03795805072797165	-0.000753083
0.13502703267250177	0.00859874
0.13671768089516528	0.00762195
0.17063155176927236	0.00986047
0.18505794575820625	0.0101254
0.26964200435418256	0.0165139
0.11262698866121124	0.00758915
0.11380690635464176	0.00731179
0.16734245004963733	0.0095938
0.07075718399371848	0.0041533
0.06425479765575813	0.00534995
0.14567749289128848	0.00813603
0.3028710769945936	0.0180304
0.09431394314798222	0.00494863
0.07904989570742012	0.00460775
0.1710174070156617	0.00966619
0.14244790508529506	0.00816481
0.11380975596055584	0.00732528
0.225426088252429	0.0130289
0.04567912340154133	0.00168659
0.2635995690941125	0.0153166
0.06390881858448315	0.00429102
0.2741495062071327	0.0165618
0.22342872735222521	0.0136274
0.16882041073848533	0.0104487
0.12187217199339809	0.00774605
0.09712445285045497	0.00520592
0.21779833266291007	0.0135141
0.22758247595675987	0.0137423
0.19148476933379902	0.0118868
0.1298998763013426	0.00617497
0.19117432865102693	0.0112636
-0.011217998730297352	-0.00021997
0.07117972087575268	0.00457279
0.149525094767021	0.00912602
-0.02306764104207913	-0.000421027
0.0032055571563745803	-0.000508094
0.09618472883151687	0.00626504
0.19925064425465713	0.0130048
0.21278195349490833	0.0129671
0.2299129105155333	0.0130754
0.2249051789210715	0.012467
0.06279622769827677	0.00423472
-0.0022298068794927733	0.00047444
0.1496477892076204	0.00713062
0.14351539266020516	0.00875138
0.22423602361406778	0.0118453
0.1222010812171661	0.00753859
0.11188763709762331	0.0076751
0.20678649560278067	0.0127141
0.10821027704595851	0.00694399
0.08303431994018466	0.00411464
0.3033104703831022	0.016953
0.10420340874485685	0.00609007
0.19689086854550222	0.0116062
0.25159607105184895	0.0147113
0.18578833051966578	0.0103379
0.08820609396486369	0.005374
0.044305975165537685	0.00142508
0.15824089605022537	0.00918208
0.19103456072316385	0.0110461
0.19518166457471245	0.00960923
0.16623413382349328	0.00955741
0.3103575299392884	0.0175129
0.07840528850915346	0.00510038
0.013928087121402892	0.00122657
0.26631736305716297	0.0166167
0.15897943884453697	0.00922856
0.14687378281175145	0.00718608
0.1946518471567475	0.0100686
0.16301026204446992	0.0097201
0.2619825012826709	0.016015
0.13555139518189982	0.0081549
0.38749086336030564	0.0242657
0.19528968458626678	0.0124913
0.1579053201319082	0.00931985
0.027453270250110923	0.00167517
0.10083752153194137	0.00664994
0.12285058939882092	0.00739578
0.07537596002114631	0.00433863
0.038718062758070125	0.00273211
0.09652560360640441	0.00513607
-0.018634827473664194	-0.00128512
0.11682502606707279	0.00731441
0.025804821699528593	0.00197317
0.03665806105294567	0.00264032
0.274181629582038	0.0145392
0.15102542692442666	0.00938702
0.24671109472935426	0.0153352
0.13527252654573535	0.00721338
0.16309334357750277	0.00851369
0.06020807255805366	0.00373917
0.0647233137794435	0.00357591
0.263639348171374	0.0164902
0.14097169713460547	0.00779402
0.006755057891955034	0.000495316
0.1588089659231122	0.00887546
0.3369853843277702	0.0194665
0.27796160919054425	0.0163497
0.30680828522653797	0.0174749
0.10557945121200751	0.00654918
-0.013585895287270364	0.00170808
0.1917982170135932	0.0111141
0.20464675754376985	0.0119207
0.0904056398475987	0.00567349
0.14573632656131968	0.00872912
0.30171471288063983	0.0188284
0.3367834062647233	0.0204567
0.31350015023214584	0.0177901
0.05104883928903327	0.0035554
0.22954362721875884	0.0109374
0.09277687126552579	0.00631406
0.14883515826133412	0.00903906
0.10813003637171711	0.00641518
0.3423652596882961	0.0218443
0.23560286881891526	0.0135594
0.1737262941994503	0.0087627
0.18617879750811261	0.0115927
0.10776627715243445	0.00641297
0.2109400167733497	0.0113284
0.08570729408951847	0.00535218
0.1882136459686954	0.00997431
0.11500321985672149	0.0057932
-0.004750554305913693	-0.000838305
0.22468541969950578	0.0131085
0.24919145400255907	0.0149391
0.1557981635466726	0.008764
0.24927754427693458	0.0151218
0.08814701489605431	0.00610616
0.27295486134917957	0.0171981
0.14301093882848614	0.00937313
0.2501512735412789	0.0142522
0.023956688933553027	0.000790012
0.16115387901775688	0.00746458
0.11011585829069956	0.00601748
0.2983085648273044	0.0175637
0.20932031702769477	0.0128862
0.021222965831031396	0.00133859
-0.06728132696283602	-0.00239185
0.3091714350647469	0.0189148
0.06043086224912622	0.00430335
0.1800768547675672	0.0108231
0.10747832840431537	0.00627502
0.28824816338338827	0.0156557
0.1840675469015767	0.0118293
0.18474333023649792	0.0105138
0.19807317198325594	0.0120119
-0.007760478438502053	-0.00044999
0.16501505444523942	0.00864828
0.0054601619270165085	0.00172801
0.1832858797588607	0.0109171
0.193691541313946	0.0118725
0.03641419314059049	0.00239974
0.09317499846586483	0.00511018
0.16878798331103806	0.00932906
0.11041589194414916	0.00693944
0.17378594039280867	0.0102535
0.1259030285972649	0.00891419
0.17543988313246525	0.0103539
0.19379002358600236	0.0108272
0.10568268261645072	0.00723252
0.2724914906266892	0.0150076
0.12743479843773975	0.00813419
0.1671445812782545	0.00896229
0.25852109899883474	0.0156504
0.24510572103675968	0.0147228
0.12925980189331496	0.00550602
0.1239751579873609	0.0066856
0.11887335008461353	0.00798197
0.18505495999402213	0.0105536
0.09268032778494152	0.00513589
0.17513996961417022	0.00897994
0.17365385362349453	0.0110258
0.09495546315686408	0.0057202
0.27858162710453865	0.0174182
0.09389796997056309	0.00529788
0.00864226527310132	0.000781372
0.26319649239466075	0.0141212
0.17205834983440502	0.0109949
0.15328994811984595	0.00837464
0.11113498624771294	0.00610974
0.08335455030684599	0.00484543
0.1513671795974717	0.00820874
0.1366487185416827	0.00854455
0.10679157577747754	0.0066963
0.26773552523768823	0.0143504
0.06019832322746184	0.00452397
0.10673775840823395	0.00606033
0.0330080227592148	0.00242803
0.18186345275448398	0.0112882
0.16073565188294153	0.00838853
0.20930144692228042	0.0125963
0.3572894948549635	0.0230786
0.2663993201438859	0.0152982
0.025073394644011867	0.00155951
0.04899812911713992	0.00292656
0.20465858811086324	0.0107006
0.2533337792078933	0.0153327
0.03331965732534878	0.00120496
0.3184084733918477	0.0174625
0.27706887081447645	0.016246
0.13663610749345936	0.00803323
0.013726149853720311	0.00154039
0.2503283288690275	0.0143789
0.19152382166449786	0.0122753
0.04016347353407656	0.00348169
0.2662495121507491	0.0144447
0.12391636696023754	0.00619689
0.17863694171792266	0.0113026
0.2730462922456729	0.0162718
0.29813861401092123	0.017506
0.029343465636936756	0.00248508
0.3402340409907223	0.0209601
0.04231126656836402	0.00231629
0.08448590065601758	0.00561184
0.07977931964692705	0.00444733
0.15985486370071086	0.00874943
0.12575561257403517	0.00619802
0.26856884520142715	0.0168589
0.08091221288465265	0.00392636
0.12349363497423743	0.00706966
0.21318520000925475	0.0110215
0.1194460241736634	0.00700241
0.03438722685187728	0.00296439
0.2270855531337622	0.0125749
0.23358137448887348	0.0132108
0.23959110057082728	0.0137059
0.32893800446285437	0.0188594
0.1154841516204357	0.00601899
0.2533819015407815	0.0140496
0.219557550821066	0.0132807
0.16406858448059994	0.00931869
0.13517532845217053	0.0083795
0.12320508661546561	0.00747202
0.14906988163519364	0.00871249
0.105904804211097	0.00591113
0.32716577691741733	0.0204958
0.22619972330874638	0.0138933
0.23135792252508725	0.0142487
0.0898119538093595	0.00572608
0.19350537327882117	0.011634
0.30111964939834845	0.0198578
0.19948175948566457	0.0127669
0.02107082212593729	0.00179525
0.12503702246865478	0.00767765
0.22138744806461969	0.0121697
0.08888180014676304	0.00545605
0.10980397709910786	0.00729706
0.11308410642687872	0.00754324
0.19022901450711657	0.0116536
0.29479256953147265	0.0176293
0.25777748290016467	0.0144748
0.2509189391729752	0.0145907
0.18434703779739461	0.0112679
0.08169888898796697	0.00598816
0.18841705797252997	0.0127682
0.26692870834424737	0.0159953
0.0029634256663765277	-0.000747674
0.31938149676651456	0.0192925
0.1339291438309769	0.00893061
0.11472933754759325	0.00729219
-0.022663542243332533	-0.00165296
0.10153915792276309	0.0058452
0.17486798478410293	0.00964573
0.09609447323603403	0.00415254
0.2918144417986739	0.0165675
0.03412558182041064	0.0020104
0.11935029896590722	0.00703039
0.1044951898400447	0.00644481
0.13015944448179523	0.00777748
0.2795435912631356	0.0166732
0.14218703510551498	0.00872392
0.08527351418674792	0.00627455
0.11405299089586789	0.00625689
0.2812033750562763	0.017369
0.08436130201081797	0.00565178
0.08410770505040344	0.00487133
0.1406749597398504	0.00936149
0.16949561695243284	0.00841189
0.10483766222749939	0.00614234
0.04966089825828252	0.00314192
0.1876162642723217	0.0115485
0.2721864425755373	0.0144313
0.15658570847067024	0.00939417
0.09998519544337324	0.0064869
0.23565619085224096	0.0146386
0.07864311665329544	0.00414392
0.03256477171598225	0.00259233
0.1768777258596658	0.0104841
0.2043691482600195	0.0118688
0.16122726332397444	0.0100217
0.177930693157637	0.00959576
0.18428034470800922	0.0100996
0.16083986143650394	0.0106646
0.159844540956745	0.00889862
0.1898997192138363	0.0125085
0.09628425509463048	0.0051926
0.2346202676573465	0.0137264
0.2180688824542817	0.0126642
0.16434160715754917	0.0099024
0.14263514943159775	0.00770885
0.2761776723467576	0.0170471
0.32362237212596295	0.0174367
0.13585029675108953	0.00882365
0.09277712043611654	0.00556362
0.1816311348877828	0.00949837
0.1905582208129641	0.0103713
0.16575606772997342	0.00890816
0.12762376389595811	0.00828381
0.1533303494513701	0.00855557
0.12677766310882668	0.0068234
0.23973933282703075	0.0142798
0.1949078315386222	0.0114174
0.39128934430992657	0.0252382
0.15390367756389248	0.00909635
0.12049342319595863	0.00689366
0.19372738589303043	0.0130214
0.16269962701042986	0.00873101
0.24008326991315923	0.0143836
0.14579132277036205	0.0100001
0.23191525974434932	0.0140961
0.1565600358177416	0.00999757
0.33931681371432604	0.019889
0.23936335512396614	0.0134364
0.09623488170095917	0.00662049
0.1638502923821918	0.0103709
0.15391858317700602	0.00915053
0.31928936019533966	0.0181919
0.1021894474162363	0.00546277
0.23043880464430422	0.0149433
0.06869638527259767	0.00429658
0.1909953862715638	0.0103069
0.09210405404026123	0.0053261
0.24027125982570313	0.0142126
0.11811609336126187	0.00729738
0.1772680222622191	0.010403
0.09408720535877872	0.00592658
0.2638935105787405	0.0161344
0.08986227039548488	0.00376623
0.09131337268319756	0.0038331
0.0962739321455514	0.00875166
0.23663365272998718	0.014226
0.01640352253854003	0.00128425
0.3109276745040364	0.0206146
0.18021610881863664	0.0096328
0.11379416114002061	0.00683354
0.12316335453939663	0.00746245
0.15471337684115433	0.0100421
0.1573620511949173	0.00919057
0.016800022808766957	0.00102971
0.22791820327699835	0.013928
0.04671846286348043	0.00364105
0.20427929840638392	0.0119145
0.17489620528485386	0.0118785
0.31391278594303756	0.0192562
0.17449695932277864	0.0104396
0.23130197599842503	0.0125978
0.23495618033250876	0.0131909
0.027639410321303532	0.00261082
0.16783726046956146	0.00931372
0.20779893052888077	0.012903
0.199571048889758	0.0124662
0.07082719548665199	0.00412225
0.1617264600632774	0.0097602
0.23747288605469383	0.014726
0.09123826971732577	0.00466854
0.23939930073395976	0.0136804
0.15341375739690394	0.0094628
0.1760334785998676	0.00987791
0.29221944884752105	0.0176242
0.2700346701142637	0.0162749
0.1306360235687644	0.00752654
0.047299909356084156	0.0031452
0.08073086669795536	0.00430126
0.13097632596518113	0.00785284
0.17138835376105835	0.0116453
0.19480349453518397	0.0111589
-0.04229388963980838	-0.00188303
0.17056130173408235	0.0103059
0.12980223604233934	0.00766453
0.211362499163011	0.0139374
0.15719676278065842	0.00985176
0.15308491098541854	0.00856194
0.037213053859704304	0.00121743
0.12496107109847981	0.00826966
0.1877197028904668	0.00987405
0.25331626360141896	0.0149985
0.06770790815736002	0.00432551
0.04082434726795456	0.00332911
0.17365343497396432	0.0107376
0.13134652886234105	0.00774611
-0.013280260931220424	-5.63021e-05
0.09465054105729644	0.00482496
0.2024317434643536	0.0121025
0.06032491130695958	0.00363901
0.17483708387140315	0.0105444
0.21958897742628322	0.0130689
0.08169527215937526	0.00556573
0.2619262848123088	0.015252
0.1189116173695675	0.00811283
0.15705603812873312	0.00894541
0.025065448096827418	0.00206223
0.08343038208668538	0.00508233
0.13609932916272424	0.00885795
0.10427554590747515	0.00603777
0.24188084723829917	0.0131706
0.07123466879132583	0.00488932
0.27287466291316176	0.0161175
0.13509370131046988	0.0091543
0.1474412367093869	0.0080268
0.11867690656506902	0.00629086
0.11606417403039755	0.0060712
0.15960230952644325	0.00828419
0.060348833267626245	0.00247953
0.07135387988334342	0.00488781
0.32623929993037554	0.0173572
0.13448363139730493	0.0055582
0.20381389067076783	0.0125702
0.25780063264909836	0.0153984
0.09325430226799983	0.00576527
0.18098619144154454	0.0112746
0.20327507377397946	0.0107792
0.18880757516215127	0.0107766
0.24709082110592728	0.0136126
0.11785371461531734	0.00651797
0.04602560601864457	0.00422688
0.12303880564520382	0.0089955
0.05903508146495232	0.00399496
0.05357546449657062	0.00554454
0.1710000072095282	0.0115886
0.1353581641146617	0.00810938
0.215249192975951	0.0133082
0.17849770735204407	0.0110781
0.18917186819391607	0.0115683
0.14836062124389446	0.00916153
0.2011687795340078	0.0121459
0.2510377474540929	0.0151068
0.05186211897000326	0.0034872
0.16803391161468226	0.00965677
0.14891704954817078	0.00878602
0.13084467346912718	0.00804099
0.1191639648148274	0.00722175
0.17292518750567498	0.00984896
0.21615303565946828	0.0107974
0.23072418736617675	0.0143668
0.0726943470469475	0.00499306
0.03224831077741798	0.00321288
0.22596825933472078	0.0128541
0.141478060419173	0.00824407
0.2942491301837291	0.0170973
0.10815286966570563	0.0066428
0.17553380462354012	0.0107212
0.0992619547621512	0.00658448
0.11298137675525331	0.00729185
0.19333871018783452	0.0106767
0.063370048779574	0.00372168
0.10353145356306158	0.00583907
0.20166627421969427	0.0116251
0.17922387495675812	0.01081
0.10157897382512321	0.00597665
0.005785818400574169	0.000942818
0.07828678483283548	0.00580055
0.023956165484522503	0.00114467
0.1944212604053986	0.0111783
0.2993088764565921	0.0167073
0.23967225553534507	0.0144621
0.1848133376692984	0.00986357
0.145378663044333	0.0091197
0.1640954051642652	0.00742449
0.15288757732702785	0.00844763
0.17206758587947518	0.00964137
0.20833674394607776	0.012334
-0.04499496297803776	-0.000893873
0.2610537599002481	0.0152937
0.07557186234592556	0.00473039
0.1839254032973624	0.0111409
0.14340124499772486	0.00864909
0.011545815677654198	0.000701198
0.27888739156556336	0.017143
0.23012570247635408	0.0139555
0.02665101011525119	0.00186631
0.21451751036541913	0.01161
0.16007609301724396	0.00908936
0.17300323936861198	0.0112322
0.20380497584775217	0.0119113
0.2524221662084696	0.0153707
0.02874755368355091	0.000468714
0.1642632078442626	0.00979028
0.13397280616146914	0.00823259
0.09431507255789981	0.00669067
0.31345645054997634	0.0176895
0.06745447556111141	0.00458844
0.13269768958884132	0.00667904
0.26412195308569847	0.0153459
0.10858965892790291	0.00579348
0.020082380015761462	0.00152378
0.15479777846738338	0.0101922
0.22701382165523984	0.0130891
0.05231249344706954	0.00297029
-0.08462167395442731	-0.0051458
0.15013508732843744	0.00588412
0.08794217722222404	0.00584367
0.06161496395166682	0.00324028
0.1728067685249683	0.0102666
0.1838459386056524	0.0114299
0.21223469185069155	0.0137071
0.10107458413595209	0.00486419
0.20258694502312302	0.0116082
0.15913639801371623	0.0100467
0.17191481991055912	0.011146
0.24534335586530345	0.0145871
0.1874894408605047	0.0117584
0.07390777881663936	0.00434912
0.01144702971772598	0.000844394
0.33038390850034194	0.0208128
0.09963994008330412	0.006802
0.16107057091560587	0.010262
0.09918311866635506	0.0055447
0.2712151838055398	0.0147004
0.0676428133949918	0.00321972
0.14631934323929432	0.00863797
0.16325018813102604	0.00942607
0.29174905814608465	0.0169076
0.04635830008653731	0.0035095
0.28266508340437674	0.0139315
0.19268499952109477	0.0124782
0.1706372656442517	0.00936865
0.22297324212969696	0.012547
0.209209158812591	0.0125745
0.14568372918858927	0.00872529
0.19928941753701512	0.0121793
0.08446312168525541	0.00544558
0.1313688294528354	0.00748237
0.28619008208843333	0.0152301
0.06971810213777892	0.00405425
0.16461590495178535	0.0107062
0.2436149637094776	0.0158559
0.08575811719452046	0.00415078
0.18617535594336	0.0107222
0.07217761199614206	0.0054442
0.17294915994428722	0.0102965
0.18123687901965743	0.0106009
0.06641974944779942	0.00426262
0.31341693240231244	0.0197345
0.03152585414583588	0.00160272
0.2080820832147652	0.0108643
0.23725137793897053	0.0133536
0.11522497451623563	0.00761041
0.21597182233442047	0.012881
-0.06871233588515446	-0.00433486
0.25026960580959967	0.0150824
0.039259040145444075	0.00223336
-0.05621639914372862	-0.0028738
0.05614437110698613	0.00277019
0.1578617155023651	0.010631
0.04000208459607198	0.00281246
0.10037437398713561	0.00489656
0.22012916550217254	0.0127664
0.19596539252162506	0.0116514
0.09165213435073245	0.00492696
0.12454031185528505	0.00789178
0.22565814796396497	0.0126135
0.2036009024186239	0.0113197
0.351017664305469	0.022112
0.08693789408854152	0.00627869
0.14591257413875783	0.00876867
-0.04248197124817703	-0.00107781
0.13469644621411822	0.00700352
0.20721115104111765	0.0129487
0.16242023040379844	0.00918393
-0.051710594873600045	-0.00287633
0.12042738385719051	0.0071065
0.07527437849053079	0.00467881
0.07475887505708545	0.00426514
0.0733898162790067	0.00459266
0.134295533922339	0.00757117
0.14505863278828468	0.00703935
0.11692687715629671	0.00767008
0.20137272121444064	0.0110847
0.0939080805646875	0.00555608
0.06994026724301361	0.00451324
-0.047973573346719596	-0.00369388
0.10025596298130902	0.00652656
0.06265847550282411	0.00346093
0.08077055885122052	0.00600089
0.148193948710351	0.0084133
0.00836571651390336	0.00111478
0.1498496665613619	0.00981769
0.24010109322856776	0.0139676
0.19486385719289104	0.0117955
0.07380676698631129	0.00435711
0.14750763805730402	0.00931427
0.19487927329854027	0.0108523
0.204484876113102	0.0121409
0.13614784903168012	0.00876317
0.14753191423764483	0.00913698
0.07184655038844084	0.00476807
0.02757964256097895	0.00247274
0.166403480979847	0.0106145
0.2761036394069714	0.0150293
0.20595659977418043	0.0128603
0.17520520545919385	0.00845358
0.18435469463178417	0.0118076
0.12516373419622134	0.00618483
0.13252499229261874	0.00822255
0.0641016052748991	0.0035956
0.06491785241374763	0.00458309
0.23618463390948066	0.0133763
0.19430537424761934	0.0119561
0.12557830453183122	0.00680645
0.23294733687997066	0.0142204
0.07519474747925556	0.00429679
0.16346613628008244	0.0108623
0.142946552434125	0.00773494
0.20023685295980254	0.0115323
0.22964549515357208	0.0132353
0.17708821461530128	0.00916169
0.15985441655101945	0.0105605
0.36355034255581287	0.0223909
0.0907039572007139	0.00583414
0.16512671361460896	0.00936371
0.11225965912447462	0.0068516
0.25886797646899035	0.0169654
0.036973216513941726	0.00239886
0.017985417727882924	0.00137366
0.24826523835743294	0.0140759
0.3058414171939903	0.0191134
0.06832460514096576	0.00396564
0.17574313757700197	0.0099674
0.27792206074566694	0.0167463
-0.07754815455557161	-0.00313965
0.2935763955032056	0.0169324
0.2194022205640945	0.0121557
0.09423326759796144	0.00695031
0.14058250453710291	0.00816303
0.04851313019169517	0.00252466
0.08778284066547742	0.004684
-0.014656578330244295	-0.00057354
0.1105713354090306	0.00701198
0.1320390973375561	0.00782097
0.1555319929123158	0.00908326
0.07670553048291151	0.00510281
0.17155932890630018	0.0111901
0.2555463423212974	0.0143404
0.0966203687232589	0.0060793
0.26278838929206244	0.0153801
0.27781056453031766	0.0162442
0.07530928852207434	0.00529111
0.09399866343479366	0.00478252
0.1528983888398393	0.0112801
0.27677407608600285	0.0155447
0.17004204161245534	0.0104085
0.22414570238997517	0.0117372
0.1920210008486431	0.0117664
0.34640373447013934	0.0208142
0.08110557406612862	0.00457104
0.19278602196939243	0.0107979
0.10680912291674821	0.00605968
0.1820419715097891	0.0110168
0.10268610845133172	0.00602598
0.2204882536179664	0.0130284
0.28953194756487705	0.0181607
0.03782745645204512	0.00255139
-0.06957939366208804	-0.0045379
0.13882646639932836	0.00889445
0.1979175410751952	0.0110652
0.024971700952577523	0.00150669
0.017139567284217904	0.0011263
0.03469492261856047	0.00209026
0.11525528371769587	0.0066351
-0.08558998340025749	-0.00411059
0.22245293790906326	0.0134401
0.1300808952673538	0.00684926
0.24519786347411723	0.0135096
0.2646208841275439	0.0160738
-0.012169169793613184	0.000739842
0.11919757149681955	0.0081676
0.15511318552730527	0.0083774
0.25919606876514284	0.0151465
-0.05797460574826892	-0.00280836
0.23098996773268946	0.0114372
0.15401565102099254	0.00983347
0.09311097354324267	0.00498632
0.22335311313304546	0.0135737
0.18342044066155874	0.0105985
0.04020910987837373	0.00183746
0.04138142823999509	0.00370421
0.11995933405259906	0.00604713
0.24042821499499348	0.014173
0.04232855037754022	0.00318368
0.18827123335225365	0.0115432
0.052819040302366504	0.0035746
0.2480936561787747	0.015421
0.27610187646432904	0.0187849
0.2033171775001743	0.0132922
0.05646123255886538	0.00239673
0.29714953209208034	0.0171776
0.14426137938576972	0.0101313
0.21888124509622864	0.0125942
0.13133940225802507	0.00787113
0.008296091860594745	0.00119718
0.08323385562439346	0.00458281
0.11569117145982329	0.00785713
0.22191937740999435	0.0130611
0.12090955434624641	0.00704913
0.09371779873238763	0.00605421
0.17451871429615945	0.010777
0.21208706730964466	0.0139303
0.28102981407601896	0.0162008
0.2407719130611043	0.014488
0.3528619472339849	0.0208553
0.1669048522380314	0.0100667
0.14749961347322613	0.00793424
0.009133260936132405	0.000763776
0.21478528683860654	0.0110028
0.03324916494503463	0.00220706
0.150319262018919	0.00800194
0.29867919826343037	0.0187841
0.1689992150120075	0.0100738
0.0941637999022768	0.00582528
0.06311147328863659	0.00389399
0.19424240126739487	0.00945488
0.3049379485448505	0.0178953
0.12099113995039569	0.00807564
0.08509384987043656	0.00454432
0.04461390829793329	0.00335483
0.2698691185091057	0.0168964
0.21939574913097726	0.0135159
0.11265018162506463	0.00721227
0.1273932432255012	0.00792265
0.1141704242673599	0.00667329
0.15804273242209332	0.00972085
0.20239235622613277	0.0120415
0.1719335285264421	0.0085973
0.19916897203484896	0.0109508
0.09753802020651409	0.00546101
0.24619204027634428	0.0138949
0.18523332362175302	0.0107793
0.12510536666032526	0.00643654
-0.009684232523729002	-0.00124272
0.04631061890376544	0.00435977
0.16349613017189882	0.0106965
0.18487629064560968	0.0109625
0.25145868369358926	0.0149873
0.23601052006865939	0.0126319
0.10568844502568006	0.00610111
0.04867320533665593	0.00295822
0.1979309498634419	0.0123408
0.11542221230302081	0.00713941
0.15307246195752444	0.00922546
0.24794710810868592	0.0157697
0.20374287686217413	0.0124886
-0.0713687296131629	-0.00415448
0.18951151159887497	0.0100497
0.0906843680632637	0.00456179
0.2283881595340441	0.0138724
0.16602571867138427	0.0100685
0.23262619100345744	0.0138096
0.2578724684240137	0.0151436
0.17925006299205787	0.00958538
0.07059287079585368	0.00369692
0.15417598854338546	0.0103536
0.11610945897437808	0.00854069
0.11775005545960557	0.00629597
0.3135073865328829	0.0199293
0.021309430740702122	0.0013882
0.10439115191304553	0.00720128
0.24828461277597066	0.0152702
0.09384124103175837	0.00461505
0.09361237360805753	0.00562456
0.21429900121596443	0.0121951
0.18064517220809467	0.00822561
0.10479669190677605	0.00557217
0.09740752667984506	0.00524859
0.12026589557849374	0.00774657
0.16658626242125393	0.00981854
0.11872165226083253	0.00713406
0.17244939096658282	0.0103734
0.09089468055282234	0.00452701
0.1839046920899934	0.0110849
0.09620920551225781	0.00705701
0.04073240164503728	0.00335752
0.2230427408458447	0.0125942
0.04181692206061557	0.00204641
0.26784715724542607	0.0151126
0.24030248806129983	0.0138603
0.14710875723360767	0.00838129
0.2724197648503714	0.0141694
0.1332818011564016	0.00875029
0.16774732575534104	0.011343
0.15333817052992937	0.0100323
0.06840426138744495	0.00445749
0.12790886586164288	0.00711657
0.12989598392138757	0.00777365
0.1442029940471124	0.00859246
0.19108063389377747	0.012083
0.06312675516282538	0.00314288
0.2377169108536604	0.0140333
0.13637067285091914	0.00608202
0.27645029575049235	0.0163967
0.30431298999234113	0.018774
0.14167288588752192	0.00758515
0.08534919033462514	0.00483248
0.016037858219901818	0.00166969
0.156787634498835	0.00877435
0.14418763169930418	0.00847078
0.15029132401342352	0.0080447
0.1045265713412406	0.0058498
0.296545532365063	0.0176102
0.1224770925794662	0.00759189
0.01563532624311282	0.00105217
0.1504993396364292	0.0084083
0.30881701710336756	0.0168072
0.18048339948545794	0.00997949
0.13077579869477185	0.0080327
0.12224358159870514	0.00867658
0.2462699905785973	0.0156796
0.06053540656909268	0.00453965
0.15979202110835436	0.00993574
0.22128568306837462	0.0133941
0.15600742588129066	0.00932854
0.2030431448528174	0.0134538
0.03525229306201732	0.0023011
0.28231258842255685	0.0162741
-0.035068158444551314	-0.00100948
0.20763347886959982	0.013511
0.11078832929620189	0.00537271
0.11684613025282725	0.00697162
0.20080408870079788	0.0119042
0.17921597963467176	0.0105271
0.35283686170952866	0.0188273
0.009648652566932814	0.00129335
0.10694679209863028	0.00675247
0.06868399933972169	0.0043472
0.29890021047772936	0.0169461
0.1428706900945705	0.00897164
0.13013277591400702	0.00865093
0.07515479849254567	0.004226
0.03749287458613585	0.00270817
0.2018514925348079	0.013723
0.15005414146583101	0.00944534
0.05007184505414221	0.00383452
0.16178641959720602	0.00938257
0.2283738987693119	0.0131471
0.22670082759495097	0.0140899
0.22894280081561255	0.0141594
0.03749948787115319	0.00133895
0.12952097158840614	0.009549
0.02825440278370332	0.00217231
0.24814643664270325	0.0139227
0.16393808983451127	0.00671812
0.2686938427938014	0.0161977
0.09325270601283123	0.0054098
0.1872128147309338	0.00990336
0.23370018239307228	0.0138787
-0.05081477101391635	-0.00299627
0.2171798694240544	0.0122793
0.10226825910664748	0.00619998
0.1474596410150968	0.00968874
0.1529810218765492	0.00856932
0.20922005520104753	0.0115644
0.06764544464593485	0.00422732
0.1661030143026076	0.00975963
0.20923310483455504	0.0123488
0.13968725811607832	0.0084193
0.2691652011157003	0.0154083
0.24500161828708794	0.0143997
0.06220768004356946	0.00322674
0.2451835940598687	0.0149343
0.2589469686657724	0.0161608
0.1671603149368085	0.00968347
0.17157798805333177	0.00875073
0.017486043203114417	0.00214435
0.1981797314675784	0.0123417
0.23827322187617	0.0128759
0.08235481064534823	0.00523523
0.18740235651117793	0.0113176
0.14661758031692498	0.00954883
0.21391263334010835	0.012642
0.06933258962789919	0.00482286
0.256175087839594	0.0156353
-0.07290869810890635	-0.00442671
0.14609776960349746	0.00867436
0.20782590154241912	0.012936
0.29560228134570227	0.0173662
0.21540396949160923	0.0120024
0.08248161798703105	0.00532544
0.031113783601694957	0.00192164
0.29271302278167904	0.0175475
0.09449525212706766	0.00586876
0.040572378295378055	0.0022071
0.3418369420323539	0.0198162
0.16848482260259484	0.00943754
0.137254786245075	0.00715777
0.12738628593443596	0.00668498
0.1331867142620559	0.00826407
0.20750349216016586	0.0130399
0.06388355239001083	0.00459746
0.09726080617159606	0.00597322
0.19751473312493686	0.0114647
0.16193700388669013	0.00920446
0.24317417528280902	0.0149126
0.13935913470044925	0.00794815
0.002271667166108362	0.000989559
0.20734415924915375	0.0129526
0.11724177635456529	0.00684813
0.28046227194576484	0.0157871
0.1788701504468532	0.0110557
0.2078706012859913	0.0123862
0.19468549627815007	0.0125314
0.1561321342986105	0.00951097
0.007681362147563305	0.000662842
0.014040290725075323	0.00175233
0.23376337398427488	0.0141698
0.10231483993646208	0.00565808
0.19779194760272273	0.0132206
0.08983888913855913	0.00515098
0.10360122802554636	0.00638416
0.19534547921654216	0.0108703
0.15461275465191407	0.00863074
0.2634834745821264	0.0146637
0.2624043969560825	0.0165103
0.14912079347392396	0.00787467
0.07244160910744249	0.00448273
0.12234857050800019	0.0072201
0.23865322608693687	0.0136315
0.19999666184925474	0.0120733
0.11410919760354742	0.00797155
0.08778291715541088	0.00474605
-0.06367743487551489	-0.00283394
0.2700875768026275	0.0158901
0.1567480745013201	0.00730183
0.07594936423426414	0.00504894
0.20052165117004483	0.0117133
0.1636569419863548	0.0112064
0.17266515774253108	0.0106848
0.1784496266070214	0.010126
0.2257862157336949	0.0135727
0.15237802027644054	0.00990282
0.22081206668971698	0.0106665
0.24679147774513863	0.0144712
0.14649861306605702	0.00907852
0.32261587415794163	0.0200257
0.16053460512052561	0.00888922
0.11466365208260781	0.00671119
0.12210747135547519	0.00629395
0.2290848232742142	0.0131752
0.009657621376938274	0.00183776
0.2243268825598859	0.0146294
0.07961064254523577	0.00486306
0.2168351370271617	0.0130854
0.20944087804594586	0.012468
0.19115167800388483	0.0113464
0.2568590389754021	0.0153828
0.15034837523415767	0.00863979
0.2517607707659167	0.0152145
0.06464118920565866	0.00421014
0.006778972098490584	0.000359028
0.17852734142873133	0.0108454
0.04312147593446178	0.00264311
-0.022403950656838853	8.06017e-06
0.18693767959436092	0.00915708
0.21184076051693376	0.0123456
0.2591069559727007	0.0150443
0.18308785524847762	0.0122547
0.1717524917166347	0.0109458
0.20509321307944933	0.0118006
0.21778594551581157	0.0135272
0.23572428333316706	0.0139211
0.0961893748948768	0.00566491
0.22874670340607534	0.0135474
0.006988025677201534	0.00148524
0.18763336453842916	0.012999
0.14532950833283534	0.00843323
0.14239382239055576	0.00831897
-0.06557724458271992	-0.00402477
0.19272796921591112	0.0102468
0.21123456287976994	0.0115176
0.2345837572068393	0.0131946
0.21946371232656234	0.0133786
0.12961652556387915	0.00762485
0.25219348540458736	0.0162082
0.11242991113599238	0.00722095
0.16005430945573937	0.00981073
0.25942424271181347	0.0151699
0.2933686663969757	0.016525
0.0662055626948762	0.00365036
0.2627654027933422	0.0153763
0.19850137085946404	0.0103843
0.08641610727831124	0.00431649
-0.012288551948474806	0.000111902
0.15844822640698983	0.00813927
0.1639539347619367	0.00958321
0.15851179696611062	0.0103872
0.14234484029321537	0.0078523
0.17670378183831698	0.0108761
0.07610027047314313	0.00368336
0.16385303646640761	0.00868642
0.08774928877642979	0.00628029
0.20797107030276113	0.013508
0.039632472020652634	0.00246836
0.2416961912395221	0.01482
0.21807666907166967	0.0121399
0.2691590066464761	0.0170011
0.16013451379856153	0.00965791
0.30323144995203444	0.018119
-0.06619308235405776	-0.00336824
0.11358450270592048	0.00665734
0.028258398238357924	0.00220565
0.1365729999499002	0.00894174
0.0762290796466238	0.0049849
0.26934191152893355	0.0152672
0.26758294064071986	0.0167929
0.12807082247777674	0.00643149
0.13566234765871144	0.00887301
0.22136244665735266	0.0128112
0.037248127300894426	0.00257421
0.25087235548654324	0.0151717
0.13774980235408782	0.00838314
0.18848528156587915	0.0103591
0.21882584471848043	0.0123651
0.10896280322790401	0.00542066
0.17505611356118725	0.0115779
0.15765671551435584	0.00915316
0.1589793210617694	0.00847863
0.22671931722624172	0.0137402
0.15611895498015668	0.00885588
0.2841832621764502	0.0171847
0.07886614997562727	0.00433978
0.26931465424985734	0.0148343
0.004954065842483249	0.00168581
0.036626861146253034	0.00217636
0.20362825727633405	0.0123966
0.11865277850794304	0.00703656
0.025055437432730688	0.00088594
0.12870640327016458	0.00791442
0.045565824989549246	0.00287745
0.06954461722295065	0.00394183
0.11167077465330223	0.00662498
-0.08261513248093014	-0.00509156
0.3112646021461425	0.0175789
0.07156730176573337	0.00389521
0.26076158690938983	0.0162942
0.2155902783452905	0.011315
0.040016268195304114	0.00306004
0.24592629727809542	0.0140289
0.1695528795663573	0.0106398
0.1251772587441377	0.00782936
0.18053061271176005	0.0103232
0.2583966729294711	0.0141483
-0.033678498055236435	-0.000584786
0.0019378261977996219	-3.43785e-05
0.1184747154538153	0.00716766
0.06455202368581191	0.00310035
0.13955117075906476	0.00941584
0.24851548053472128	0.0156726
0.2020243889114542	0.0128755
0.05876274531028651	0.0034192
0.1544272418696977	0.00954466
0.10192821499693488	0.00726572
0.17811270434516932	0.00946438
0.1986557965018655	0.0116158
0.031181872753145233	0.00259951
-0.007051336195014365	0.000318421
0.14324526704606022	0.00824849
0.24368209312410047	0.0152334
0.12531770225040342	0.00815352
0.0808764832999292	0.00503776
0.181131797460586	0.0115806
0.25131880973517084	0.0143966
0.22224060782971206	0.0142679
0.03849912144181163	0.0041585
0.26599664320451427	0.0144895
0.06506882026912576	0.00367657
0.09747441145057617	0.00575736
-0.021450728269760442	-0.000489984
0.21154613842309636	0.0109314
0.1385095624287611	0.0085036
0.18950017651018308	0.0109767
-0.022270564061320487	-0.00182719
0.15697880198197875	0.00920083
0.20327564251195954	0.0115637
0.125376165930107	0.00760823
0.16251231436233043	0.0106055
0.06379329358689835	0.00493107
0.05062864534632133	0.00289658
0.1639740209962036	0.0094833
0.183740112119303	0.0113107
0.15178463281230253	0.00874936
0.3566306848929291	0.0211414
0.282901077615509	0.0167571
0.09682006618374576	0.00580768
0.14218529646473826	0.00819696
0.18455921076467102	0.0108117
0.22924033937057947	0.0126843
0.16735134953498973	0.00914381
0.1808325050408764	0.0104685
0.266656932043937	0.0154103
0.33358738036261376	0.0201265
0.0973137341627129	0.00712543
0.2533645485015603	0.0150556
0.10989225033322626	0.00623237
0.23552983854410336	0.0135979
0.18892195648731216	0.0109018
0.1699359963503032	0.00916471
0.1665066177867942	0.00979962
0.14948757752448738	0.00822095
0.07309426167530801	0.00471691
0.2182443760813262	0.0140956
0.15539430572544344	0.00890763
0.08491829414278952	0.00519185
0.12191713749152057	0.00734065
0.17730466514687435	0.0116946
0.1685016301402112	0.00900778
0.16305758723367678	0.00991987
0.2471503137406488	0.0144341
0.10620619754679003	0.00752305
0.052143697677740575	0.00400676
0.2665294062713861	0.0161741
0.3124796433960233	0.0189374
0.19887505963763386	0.0124595
0.12643295925754028	0.00724153
0.19949883481003622	0.010228
0.21534638572634898	0.0122416
0.30452657904368385	0.0198136
0.1245994576160028	0.00735389
0.0334215001282608	0.00236194
0.18502509246059606	0.00963968
0.2247375800601201	0.0123444
0.12599633615753153	0.00731327
0.10517546247020387	0.00555302
0.009431165760316962	0.000953217
0.1057666814840894	0.00661838
0.3091562438660596	0.0187107
0.16928369712650151	0.00984582
0.054254187057188284	0.00319917
0.08710577954305146	0.00504022
0.12142055952252197	0.00889451
0.2676113072577955	0.0151404
0.055304687279409036	0.00345459
0.114456658241109	0.00711025
0.10173901664629033	0.00475205
0.1993542792630043	0.0132089
0.18141497332918435	0.0102936
-0.06359771513046854	-0.00326206
0.26319314493773865	0.0145639
0.16991394231942616	0.0104036
0.26443241162896974	0.015977
0.08054263600491773	0.00486245
0.1328017854142725	0.00836872
0.1920540017914942	0.0126637
0.08067158602906321	0.00439082
0.08704210852275818	0.00752216
0.17021820832209608	0.0103699
0.17844782077827906	0.00984328
0.24572447846304146	0.0149457
0.08701934368148663	0.00450625
0.14889431362692435	0.00878754
0.10120795255401402	0.00687997
0.234752825814897	0.0128394
0.148998282422114	0.0094936
0.4377034450328897	0.0255735
0.12779075908466825	0.00641995
0.337193890032683	0.0196766
0.18414647350483554	0.00995224
0.15818676261193482	0.00988092
0.2670787747357751	0.0157083
0.17611510484402518	0.0103688
0.025638604426846054	0.00075383
0.23210403852783204	0.0142976
0.16210478364445197	0.00856477
0.23710032529026173	0.0128576
0.12662849345474145	0.00678388
0.0964565369543659	0.00619793
0.27702982005928706	0.0170903
0.19791914828826343	0.0130332
0.1351078417792563	0.00808991
0.14466376742580522	0.00840603
0.1726584622176525	0.00893098
0.18745843552606958	0.0118516
0.10314277312504411	0.00624492
0.26845430460290143	0.0165196
0.2617845469097851	0.0143431
-0.07681891691604092	-0.00352758
0.07536559553961168	0.00439684
0.15966170016913575	0.00982065
0.2067456135958281	0.0115363
0.06747610265784093	0.00542474
0.028469129666108043	0.00198341
0.13121065366445855	0.00702464
0.12188249649474801	0.00642951
-0.012649992529139216	-0.0013577
0.12859196620108174	0.00847962
0.1347195959768934	0.00827989
0.06997232584861884	0.00388071
0.16693210865906577	0.0099836
-0.04536977146383899	-0.0025496
0.07106918109379906	0.00450731
0.0341133441901917	0.00152253
0.12591647912749007	0.00737465
0.1482470528527046	0.00891651
0.15295626995820147	0.00825524
0.2584564628853781	0.0156369
0.1788860276111833	0.0104053
0.21030705997576257	0.0122796
0.2332581777107347	0.0139081
0.09421989182036945	0.00437839
0.20470204858819904	0.0111167
0.36835060815341675	0.0216988
0.1714356144428769	0.0102681
0.11974491220239934	0.00844377
0.10659696919368361	0.00625121
0.030397107628952147	0.00153218
-0.0007824991716457807	0.00184115
0.10335981388190388	0.00529552
0.29417055618289706	0.0144501
-0.0432058984728912	-0.00212722
0.08218917992227986	0.00491276
0.19587691979405664	0.0115456
0.30450850798958917	0.0193723
0.12153628685115934	0.00731486
0.11090167073590579	0.00639413
0.28028594193363965	0.0170538
0.24942340612367953	0.0126878
0.01446759121478336	0.0012815
0.3423938391539579	0.0199832
0.049632027054325754	0.00349931
0.16765468479838216	0.00872944
0.27129318957518644	0.0144337
0.11294179836192257	0.0055727
0.20963645123425315	0.0112615
0.13514104770263166	0.00804586
0.24388253238324514	0.0132137
0.05353123633908628	0.00275965
0.2272147118517725	0.0116257
0.13693724137583152	0.00728257
0.25834048977190427	0.014538
0.1235071551820625	0.00697171
0.09392099436288581	0.00537547
0.21374651240160467	0.0119128
0.2321847887933315	0.0128301
0.23483507294854458	0.0124119
-0.049293807164307535	-0.00255347
0.176722095244042	0.0109262
0.16101092196032016	0.00882181
0.08061297126809548	0.00632899
0.2620481916664466	0.0153043
0.2839755012865702	0.0181844
0.1674659079524747	0.00979697
0.09512931220354923	0.00638021
0.14364032660047402	0.00935066
0.029787067823391654	0.00181927
0.01748681127372048	0.00180862
0.2687644197482829	0.0167295
0.18233332017817805	0.0104642
0.1034611226568038	0.00535724
0.27064575480521846	0.0174579
-0.01142461077420231	3.58349e-05
0.12508444414128	0.00655683
0.2362383079678711	0.0140472
0.05768066584694851	0.00349015
0.057895370889020546	0.00444322
0.18424952307243542	0.0112066
0.2516877108099289	0.0139279
0.22734147036647673	0.0121667
0.07716981952529658	0.00455353
0.14706086191807702	0.00946508
0.17627510916474842	0.0107726
0.14082819154498333	0.00765175
0.2788329515496182	0.0162038
0.2907190202077837	0.0162874
0.2031661806848426	0.0111412
0.2659032223944521	0.0153778
0.17614950460960443	0.0107681
0.023431345037503087	0.00278475
0.1911259889477867	0.0088639
0.06359807685660696	0.00423919
0.3350548488830507	0.0196881
0.04387845854875806	0.00345104
0.02511068370020825	0.00166027
0.2548390504438769	0.0144112
0.09984614988466199	0.00576125
0.1728819327576057	0.00964906
0.11261743162990355	0.00802416
0.17398642867555425	0.0116801
0.17361254621399547	0.0109231
0.18321168458080767	0.0113046
0.11616487534382282	0.00585289
0.19128009645204883	0.0113262
0.2963954849662407	0.0197296
0.1383596992945951	0.0086902
0.08598485240369777	0.0044377
0.19177129380527774	0.0108739
0.04351099744930932	0.0022917
0.2721713738616831	0.0155105
0.21446397191625982	0.0129436
0.2776156503628946	0.0161051
0.18761995068888168	0.0108619
0.1708131751121746	0.0121057
-0.09165035911336707	-0.00385992
0.09564190399301159	0.0050897
0.2530353190900875	0.0144762
0.2703407268365235	0.0165633
0.2293363666280584	0.0122013
0.14121671070215452	0.00951775
0.18042761704138388	0.0118794
0.15321899626603758	0.0103188
0.08122305209823047	0.00422959
0.12852559555762208	0.00854869
0.08828177039150656	0.00494723
0.1039645473570359	0.00581519
0.04052830128550334	0.00281533
0.0997306865767923	0.0061862
0.16732789496074532	0.0104285
0.14029765572716754	0.00768364
-0.13765544967085366	-0.00671283
0.2608659976599371	0.0160603
0.008156915029038066	0.00092225
0.17974677070496445	0.00975575
0.1485613566627032	0.00904092
0.20128441935590588	0.0122256
0.0814724965806429	0.00502191
0.21713502148880226	0.0115181
0.14354295890197585	0.00892431
0.1465953001017552	0.00869625
0.01023620398977107	0.000189762
0.15481663911043664	0.00956594
0.24825270236093186	0.0144559
0.2148397640979748	0.0114615
0.17874729900857614	0.0116796
-0.01821150648882977	-0.00125937
0.273830742116594	0.0167107
0.05558488041697727	0.00365201
0.17175600791943776	0.0106107
0.13203267251401501	0.00817287
0.17358815934989197	0.0113614
0.08502999368541779	0.00441694
0.14997302143991675	0.010226
-0.016282400385613276	-0.00128218
-0.014600913240376578	-0.00119123
-0.09771367221141938	-0.00529056
0.1651206911283368	0.0105289
0.02281757678129897	0.000689376
0.07065218399077552	0.00394517
0.26449265244467174	0.0161795
0.11029522021804676	0.00689815
0.22730478132225415	0.0130643
0.19380835125861307	0.0109368
0.11706705415979128	0.00697404
0.23529330761626968	0.0129158
0.05228872953437981	0.00402508
0.2599241156137705	0.016282
0.1815294914498585	0.00937612
0.19017446115810938	0.0115136
0.19751769059533933	0.0119086
0.08025640846355239	0.00542569
0.05364088340333843	0.00243204
0.1841114553495881	0.0104716
0.16027958420779428	0.00910108
0.16891682992889342	0.0105306
-0.02348255925192167	1.07615e-05
0.06257541582057953	0.00397295
-0.005073159191399237	0.000801116
0.20113392008713576	0.0119737
0.14503760649948022	0.00827023
0.100627779783605	0.00641487
0.2672435714019989	0.0154752
0.14800154433921808	0.00877605
0.015996760068375228	0.00120055
0.09046414846791198	0.00456258
0.24937380844225385	0.0139597
0.27401384160807024	0.0158183
0.25844975890209715	0.0146256
0.20359053877292937	0.0118034
0.05883292557516717	0.00318849
0.047645221266687715	0.00320702
0.19505322707834563	0.0111453
0.20024798932744897	0.0122915
0.16740740922404876	0.0119762
0.09469596902051365	0.00462397
0.25880041273363863	0.0155453
0.0506020759958419	0.0025765
0.3702089801292971	0.0242836
0.09487495382888082	0.00581285
0.2706537737509911	0.0162344
0.22307781335963758	0.0116919
0.169122349088816	0.00916847
0.2536952149155557	0.0161583
0.1953572216227039	0.0106065
0.2060584181757169	0.0116788
0.34164933752068716	0.0211498
0.3197305436596998	0.0175448
-0.009755776870946793	-0.000404629
0.23044320460691178	0.0133379
0.11332398689551527	0.0061026
0.13920577184773286	0.00797516
0.2567179777411857	0.015251
0.18668040984232082	0.01089
0.04053691912344635	0.00322389
0.17543384956538102	0.00992907
0.13782088788683033	0.0083136
0.08892989995059497	0.00523849
0.03590105954380996	0.0016754
0.26110308564299606	0.0166656
0.1504420030212626	0.0104892
0.07756659611329687	0.0058442
0.21876676714801394	0.0122999
0.08334349648874066	0.00544085
0.1298708875829014	0.00673733
0.15595502779497752	0.00885051
0.043100995814157515	0.0036799
0.163454994925627	0.0089484
0.18880556586532665	0.0112496
0.1676348530464725	0.00953378
0.2389201472095554	0.0155531
0.10419433258746354	0.00592083
0.13627727954913263	0.00909287
0.2539624666324424	0.0137037
0.1716250389879344	0.00929265
0.17777149103072323	0.0102323
0.12109035439915844	0.00645995
0.14700541982778967	0.00779925
0.06568044257732714	0.00546154
0.031191327732165285	0.00392745
0.17655708342555054	0.00986349
0.07633371382261539	0.00477822
0.07825473706341458	0.00547582
0.238628470317529	0.0133359
0.14435859042944926	0.00813107
0.13592352610039726	0.00939652
0.17248260577936694	0.00923714
0.16541808644920408	0.0104343
0.14610203021874785	0.00797682
0.23899838550507438	0.0135632
0.14022103042152081	0.00853331
0.22784657447117793	0.0140725
0.11093261816209127	0.00707386
0.22265728381279776	0.0130754
0.17290498387739534	0.00937029
0.0022935034736884085	0.00104585
0.0613357302260983	0.00360863
0.1316882011478934	0.00736483
0.13349342439613987	0.00773097
0.11827398413425913	0.00745403
0.162371124443564	0.00922331
0.2320037669425723	0.0137239
0.145243278808959	0.00783226
0.1875489625820986	0.0111512
0.10815878728348848	0.00672299
0.18155105336671504	0.0116064
0.14148650521816633	0.00772339
0.2413629096459375	0.014054
0.013335123793987106	0.000358622
0.1392000005980142	0.00860719
0.05488076244005867	0.00270286
0.10221357807293298	0.00680476
0.1814272393885653	0.00975048
0.16989011844741897	0.0101145
0.034914746746908525	0.00299407
0.1106778799933296	0.00607292
0.1846606777220899	0.0100224
0.0817420413578884	0.00425522
0.19174131560147317	0.0105776
0.13727976771486516	0.00757736
0.13231881001524967	0.00925573
0.13451229546261673	0.007082
0.17410535852668668	0.0110678
0.06614096478426201	0.00385854
0.13249913618462492	0.00753823
0.21734268164312173	0.0129108
0.1523859080264722	0.00941075
0.1678386074842743	0.0112361
0.2578829096333046	0.0156285
0.1877907706498803	0.0116597
0.2582371901566664	0.0141848
0.2714093954782542	0.0148091
0.1864481614057049	0.0104983
0.04046030864872832	0.00133309
0.22160842333199615	0.0140418
0.11060166930597509	0.00720212
0.18347570367738797	0.0101947
0.1885158828271817	0.0110667
0.17305313786704338	0.00967736
0.35718054428072765	0.0193844
0.1914685186002077	0.0100078
0.27983915357398503	0.0161758
0.24877782855969943	0.0149107
0.2686911878786436	0.0158442
0.2391619091691264	0.0145828
0.13925294822990414	0.00842553
0.11006892394495112	0.00695563
0.16906957021709487	0.0106636
0.289125369166244	0.0171159
0.14056698794611905	0.00868381
0.27968713507357407	0.0170686
0.33216646523790666	0.020354
0.11620627396882036	0.00679444
0.10459974194787659	0.00697362
0.24184162876141999	0.0135228
0.1442056463391005	0.00721672
0.21899514373820883	0.0114417
0.0399448275821213	0.00293656
0.1798015439674483	0.0087245
0.20783418721958408	0.012186
0.19972132275153842	0.0122459
0.30991234063947787	0.0187705
0.19764839339910786	0.00966293
0.22701523078385516	0.0137476
0.2502324284842908	0.0147457
0.215231601745393	0.0127682
0.12458700079113365	0.00822439
0.11767642861643993	0.00673782
0.10266167812117738	0.00570533
0.09083074647144027	0.00583467
0.28169038156316223	0.0159734
0.28640911368621846	0.0165467
0.14570369046096324	0.00871556
0.3068418004171193	0.0193181
0.2785835994376973	0.0169968
0.18365378608600963	0.0100386
0.051535484780679604	0.00418437
0.045409082891244235	0.00270706
0.23180756201265226	0.0148371
0.08046626616762327	0.00495736
0.26812791461889607	0.0165736
0.19553553056791212	0.011647
0.06965554656872114	0.00399844
0.15126031133712153	0.00799978
0.186410804098965	0.0120008
0.1581402134034025	0.00938432
0.17228511803185104	0.0105452
0.11607893623026087	0.00601202
0.1323516746809614	0.00839683
0.255913424111031	0.0147818
0.05485114334556331	0.00325008
0.31628067718816566	0.0177044
0.0640091171552707	0.00397279
0.10476379575191626	0.00598025
0.22961611511784666	0.0131165
0.02861512806351915	0.00296265
0.0758042817131127	0.00573483
0.3762699507589943	0.0238074
0.19836435177117176	0.0116023
0.22418591762189172	0.0134468
0.10474990185873542	0.00488464
0.02126032926519978	0.00151823
0.15902233201602176	0.00980429
0.17936370621055933	0.011256
0.20356099826777702	0.0120075
0.09595428754426974	0.00633324
0.07309572064312024	0.00425229
0.24215244872031755	0.0153586
0.2198863105930093	0.0141041
0.13644171122549825	0.00776082
0.13369841097615454	0.00728151
0.17965165284372311	0.0114237
-0.08327799939918933	-0.00395625
0.21992416347228766	0.0134343
0.0320726149454947	0.00190223
0.09504993206512591	0.0056381
0.01952260529940006	0.000260469
0.08629315062309943	0.00541654
0.18884188100272756	0.00974694
0.0729105381573504	0.00448918
0.2278864994577152	0.0138341
0.0513297794711253	0.00225616
0.33032360838543257	0.0179148
0.2291541331797213	0.0129688
0.22993065219178055	0.014226
0.033119459094359024	0.00262065
0.2488722783907627	0.0141296
-0.02718444263762996	-0.00129484
0.07825721471081201	0.00383018
0.35548653732688623	0.0217352
0.0948617888233789	0.00550867
0.236176474031496	0.0134081
0.030924736855988965	0.00130996
0.14913899112270318	0.00927972
0.03127741005592616	0.00136583
0.07033124985591324	0.00300313
0.07183808855874417	0.00507614
0.17063658016871963	0.00968395
0.09645254465596152	0.00483644
0.04911847365689583	0.00315617
0.28462334894895897	0.0174074
0.12660222471458252	0.00650485
0.07915241683613759	0.00500137
0.21014773775060636	0.0136584
0.21091725841570158	0.0121245
0.022921961261610998	0.0010964
0.08173294301580361	0.003555
0.12422480460127996	0.0077398
0.2649268762127058	0.0160243
0.14909591834943084	0.00971555
0.2271447039723795	0.0127521
0.06884757802496858	0.00452431
0.26674337485752736	0.0159929
-0.11376151802477563	-0.00578895
0.030730121815903573	0.00198656
0.09898785642980114	0.00520359
0.2517298911074663	0.0156141
0.032475023180940754	0.00180478
0.32791830503134994	0.0211822
0.18984703907675857	0.0122811
0.1661104588764833	0.0108173
0.2779792014118276	0.0171438
0.17479654971171552	0.0113798
-0.020109840787468063	-0.000849322
0.1609672325560558	0.00907333
0.16793608299895066	0.0100721
0.05783750219548047	0.00359224
0.12232253581620646	0.00727948
0.2576770435407988	0.0146954
0.15719974212582064	0.00956633
0.18338587849203844	0.0111623
0.19621804263217552	0.0125625
0.31436807258563754	0.0194545
0.1897697878090541	0.0103837
0.10299426771782237	0.006837
-0.0026760206601772587	0.000294537
0.2647493579133649	0.0167882
0.1595796579821041	0.00942637
0.12737306702287352	0.00683749
0.12022516398817176	0.00691941
0.15563218757090938	0.00855738
0.2908768312279626	0.0177283
-0.04230400834191159	-0.000497221
0.041052302788230355	0.00295851
0.1667050204714868	0.00941632
0.020727502780724428	0.00173563
0.17504407190500593	0.00943596
0.1875251137768505	0.0102686
0.24502326966035565	0.0129752
0.27697732783728446	0.0150425
0.20353762881503207	0.0117567
0.15739678048426364	0.0103924
-0.028838111275113192	-0.00173243
0.3520838619758844	0.0216367
0.12752575745748118	0.00712097
0.017875761097530835	0.00052352
0.03293350347136562	0.00319788
0.20329514690935613	0.0115218
0.2072679442961973	0.0106049
0.1865864219455629	0.0118841
0.13625539842817036	0.00874342
0.08944800812228178	0.0050991
0.12988378766045092	0.00761567
0.14585464848352486	0.00911073
0.02771211987212747	0.00212533
0.26717472364644124	0.0164251
0.15509706104212143	0.0103608
0.10985214856392393	0.00665773
0.2584327951463717	0.0158051
0.03907291683830807	0.0026658
0.0016039011198472483	0.000348605
0.27285539729719	0.0158402
0.24183830526483896	0.0144021
0.20487564150057003	0.0118588
0.08013591463371475	0.00423971
0.04198171386829682	0.00370427
0.05945958343574157	0.00273295
-0.05709863027169863	-0.00167796
0.29117189976786334	0.0170838
0.00723297723287068	0.0010894
0.19041614615927602	0.0113524
0.1549557916893397	0.00899205
0.2956397146730054	0.0183957
0.31797583056006173	0.0190586
0.15483868777377274	0.0104668
0.16379658049638468	0.00900613
0.14452884124451731	0.00886644
0.06963138994480861	0.00391677
0.18809834950805432	0.0116692
0.27592902552074733	0.0180538
0.09933794950781613	0.00638437
0.2725458742791636	0.0158146
0.19433445798167998	0.0106097
0.1131721697118572	0.00662671
0.13857613382040906	0.00897787
0.18424417744251587	0.00961665
0.12227209947708716	0.00676875
0.05125031425807886	0.00298288
0.09387952906554968	0.00675278
0.3169765240111369	0.0188002
0.23700429203605042	0.0140846
0.16189220875556337	0.00969196
0.2708122993008497	0.0160579
0.18361585383360307	0.0118382
0.07392060123493345	0.00498314
0.18948597312243035	0.011729
0.025863374501627602	0.00226532
0.13603946509561057	0.00661958


==> anc/v2c_vs_eps2c_Kn-1=13_74_b6.txt <==
#e2c	v2c
0.1885925430131362	0.0487851
0.2959933250867637	0.0707522
0.17940701714255894	0.0422272
0.1205351465431083	0.0253073
0.09267914834592123	0.023982
0.2861486778877168	0.0755128
0.12610012837334406	0.0275934
0.017906502060731987	0.00682157
0.18195041103920492	0.0509435
0.11355994823618167	0.0301459
0.10252186354063132	0.0226001
0.3054241364881868	0.0783079
0.10872859925864728	0.0244087
0.2346597305288008	0.0593397
0.18540777057826088	0.0503553
0.05447377505375637	0.00767733
0.2334132508864862	0.0576458
0.2128177487749151	0.057945
0.054406652397358396	0.0152539
0.16011574189091832	0.0415729
0.21626422433153233	0.0508498
0.23673907005134698	0.0550597
-0.01388604019725428	-0.006174
0.03701160700528306	0.00769057
0.14502495074599145	0.0371291
0.12139653845982552	0.0274557
0.10201227440963319	0.0305777
0.246300320360457	0.0581848
0.17506521255734625	0.0383058
0.17325906204600072	0.048578
-0.005146271110954314	0.000150314
0.23608040922070814	0.0612844
0.15737311962790226	0.0358607
0.0785674788433007	0.0176
0.19518040383580543	0.0520401
0.1652656388787934	0.0404898
0.11277889442237392	0.0264472
0.12781480320350638	0.0284926
0.08573711551282286	0.019961
0.1974382344793016	0.0476384
0.14573304528526881	0.0329733
0.17851973879175642	0.0384664
0.06636810377171357	0.0224723
0.1957038943580958	0.0381963
0.255947723155357	0.0650067
0.2511304487673466	0.0561625
0.23205878052170245	0.0549043
0.1911221814681265	0.0457178
-0.03560908525868609	-0.00856908
0.2817903760325894	0.070321
0.14396965987350432	0.0311276
0.2056232186137969	0.0515838
0.07535965709576686	0.0157649
0.14555948575621475	0.0356272
0.17332703064055197	0.0304685
0.07475332381628878	0.0233097
0.1223778461704878	0.0336788
0.31657436808753064	0.0805284
0.15097399536907155	0.0396772
0.05069879435406801	0.0124094
0.08569913428112289	0.0141181
0.07040664153269505	0.016948
0.31851261880576487	0.0678332
0.22267075246621773	0.0491122
0.0682134858352927	0.0140328
0.22332082784704518	0.0539408
0.28288566019990113	0.070537
0.14822913607021562	0.0396421
0.16115047284726025	0.0457782
0.0935824611609319	0.0213929
0.09172772693807955	0.0177359
0.26199779912501764	0.0587007
0.05076931694173986	0.012377
0.16791836045311975	0.0424213
0.1677387012458351	0.0375659
0.12927818919876194	0.0366908
0.2893044844960895	0.0668306
0.04063224566989076	0.00899224
0.2237344539796992	0.0508332
0.09576436497024256	0.0217051
0.1383868641441834	0.0218571
0.10605604669953089	0.0271883
0.18669636406478649	0.0450938
0.05594208326186931	0.00860788
0.1832780737278505	0.0460527
0.10658760707205293	0.0180152
0.09886456731873555	0.0239326
0.14976372754925388	0.0396178
0.2150511409552612	0.0544992
0.21292187237447285	0.0407068
0.052349725874693186	0.016367
0.2285665346695792	0.057161
0.05805941496358116	0.0141725
0.24042124262982958	0.0523158
0.21551112779630927	0.046237
0.18866841701938764	0.0389271
0.04790083573442723	0.00374441
0.17971693067301708	0.0453145
0.15661246158828732	0.0460717
0.18598798533214983	0.0469827
0.17336761879739584	0.0379536
0.237482005002797	0.0611812
0.20465653757847788	0.0435595
0.1443117120233294	0.0475549
-0.002166601756969412	0.00793801
0.16685918628128438	0.0348113
0.17509601293899527	0.0377029
0.28202150036573637	0.0643734
0.08872166902821846	0.0236781
0.17895915369806187	0.0407799
0.20923567672654644	0.045885
0.38310443912178	0.0945202
0.14741021670917331	0.0305706
-0.02442575775433236	-0.0132672
0.15469428574458396	0.0373353
0.1363084413495104	0.0328633
0.05186443893401715	0.00540212
0.19598519297520675	0.0490141
0.18023114528556455	0.0417695
0.22408262754833635	0.0510051
0.30146839434556966	0.0749044
0.06848124686744642	0.0100597
0.13468951590981712	0.0329918
0.32277104363241704	0.0800717
0.28439396198139066	0.0643167
0.26629427446162934	0.0614884
0.12430300196900607	0.0382972
0.13278345571460287	0.0310309
0.22138475730967538	0.0495574
0.12126652481955918	0.0347972
0.24499429175139398	0.0514172
0.08079968226513937	0.0147355
0.07504391589034425	0.0309334
0.25930485012110277	0.0647536
0.16574984445293767	0.0379663
0.002938020247843221	0.00353418
0.05895290792369058	0.0126019
0.3925159599911321	0.0979755
0.11816668564795398	0.0249277
0.2538493064660792	0.0604537
0.2743398251151517	0.0655017
0.022893656863862473	0.00797231
0.2193041757472411	0.0585456
0.22853286983754226	0.0540198
0.20814694843640114	0.0521497
0.2296300295443875	0.0654628
0.28606969070204563	0.0686478
0.2114734153688176	0.0541095
0.09836252653865503	0.0234044
-0.034851735976352806	-0.00834217
0.15801689919950723	0.0301577
0.0789432545730056	0.0172762
0.21044643207187302	0.0482628
0.14705273158287843	0.0334228
0.19220195571033416	0.0435379
0.1849906673984253	0.0529967
0.08025175779613276	0.0236178
0.22340290147011146	0.0516471
0.08506713961573388	0.0186426
0.1656415697395981	0.0297119
0.3039441332044632	0.0897516
0.16366868363818923	0.0377902
0.20840950451299034	0.0494083
0.12867450173804348	0.0310557
0.14734104072312615	0.0314973
0.21865087096291003	0.0544337
0.22284962586363224	0.0553826
0.23161681705375578	0.0587258
0.12507191647996146	0.0315218
0.1517819567113176	0.0308474
0.26191646973084354	0.0590465
0.22809754209858618	0.044059
0.0861476725783959	0.0195723
0.20687982740867794	0.0517962
0.1296746460980857	0.0318891
0.3314218494959724	0.0823303
0.14475608193807116	0.0285488
0.056491634318935	0.015272
0.10340285005950894	0.0246134
0.23608533085755531	0.0518208
0.16048337055259934	0.0519402
0.1535019130302662	0.0367771
0.18848138826822416	0.0448843
0.06050881984676563	0.00682229
0.1683823488541735	0.0442694
0.06061926200613113	0.0153202
0.10986331803796683	0.0249601
0.11171984589611367	0.0305036
0.07925046251552297	0.0159367
0.048906953859768086	0.0068411
0.11717721174433608	0.0352178
0.17967450682531094	0.039765
0.06809733441343702	0.0164936
0.18930051564672318	0.0460265
0.1435528794507876	0.0386862
0.14909957858428993	0.039149
0.14178436380412554	0.0299899
0.18529890971717142	0.0408062
0.23884279913224266	0.0641217
0.1357193898954043	0.0291971
0.05966659936026374	0.0167349
0.26732156006151614	0.0568773
0.22933003308391683	0.0504571
0.03631416956442735	0.0118427
0.2677799028927311	0.0553435
0.1561254393642396	0.0377955
0.17011942949882042	0.0412674
0.09039751443202415	0.020758
0.23595418646803865	0.0577236
0.26225869158703463	0.0656028
0.03681864141631964	0.00899991
0.256269280294669	0.0658702
0.03574883643938798	0.00305248
0.18534472063897323	0.0491941
0.27779440409067147	0.0642852
0.17148441537089942	0.0429354
0.10182948451958075	0.021116
0.27293027069386777	0.0657727
0.19605737915249527	0.0490534
0.11747353317712733	0.0274823
0.17480718260369427	0.042018
0.26748162398040926	0.0671061
0.13261729999362454	0.0347612
0.18214766543645483	0.045363
0.11926068183163245	0.0250278
0.2084560910574386	0.055984
0.26838477089959684	0.0604606
0.18235026939970198	0.0449264
0.301457990931103	0.0667761
0.13722931904498445	0.0323133
0.15919981392544647	0.0429201
0.1267350704940155	0.0259538
0.3282919303135784	0.0696733
0.2307091501497582	0.0530083
0.1859943197319785	0.0495144
0.2866908884627398	0.0556361
0.11429040317808661	0.0301276
0.2774497429774361	0.0670932
0.08522643866887834	0.0192973
0.13893357278711324	0.024485
0.14045282115412405	0.0357774
0.20312553837088335	0.0520854
0.06124181081292202	0.012795
0.13859337928197127	0.0264975
0.3097263162887217	0.0709345
0.24452292613990934	0.0587206
0.03208661833789807	0.00591526
0.2362432595722101	0.0570434
0.2583506845933579	0.06319
0.24054549579046083	0.057743
0.12235460531554596	0.0333285
0.1585067216893152	0.0362084
0.14668288647424133	0.0320671
0.033307070275373656	0.00158689
0.15512332037891435	0.0380851
0.16995211812923738	0.0452431
0.06928614351879309	0.0136007
-0.05717624973252381	-0.00976577
-0.03537072358023021	-0.00903889
0.2764401275031731	0.0653796
0.3665991751780787	0.0922763
0.1449942619540998	0.0317863
0.11285881234232285	0.0279376
0.11331206628200695	0.0298732
0.04726951250480474	0.0106629
0.19073963648591633	0.0358999
0.12211513965127561	0.0311838
0.20498575193024224	0.0573187
0.10120120347895488	0.0246503
0.03367246364829372	0.00256417
0.17249032470516718	0.0468923
0.014873428956299142	0.00444673
0.20344897998193473	0.0444351
0.1058801041044802	0.0284156
0.08037840314269795	0.0256329
0.05405397181433756	0.0235689
0.09084629796903207	0.0247231
0.17929315729069653	0.0465469
0.303219825117346	0.0756043
0.29145328564797784	0.0707739
0.14762822037009246	0.0361842
0.14212843084893953	0.0414181
0.29879153517807083	0.0670114
0.18381946793674445	0.0434152
0.12943819431774634	0.0228897
0.05311501839420463	0.00558161
0.02830268568921009	0.00285235
0.1164467546134653	0.0269052
0.3327662982553942	0.0816135
0.08102597557558182	0.0203889
0.13003094717506605	0.0363966
0.14247692450611377	0.0358072
0.10937730113577042	0.0292536
0.0987795979973536	0.0272226
0.03788305463862581	0.0106219
0.1436120319579913	0.0371939
0.03734550767551251	0.00753668
0.10840749829225337	0.0251417
0.20993237838871392	0.04513
0.16553169761126107	0.041299
0.30737416420224406	0.0781837
0.04917292739577665	0.00584966
0.12768694323358296	0.030933
0.13799531250686603	0.0330646
0.1917601285281898	0.044294
0.1429985536548662	0.0348137
0.08890212159413413	0.0155553
0.242824688724563	0.051512
0.2626564693556446	0.0584705
0.15908813434945912	0.0447961
0.3314127697615453	0.0799569
0.15070350909627553	0.0414314
0.21411168673506917	0.058215
0.15587227107231497	0.0351141
0.12040371224071056	0.0286343
0.11683421891835452	0.0306305
0.16729528722861395	0.0436138
0.14184765612333872	0.0358215
0.21754300301864818	0.0408256
0.24809433966015476	0.0590011
0.1782750082615113	0.0442956
0.18167891810115874	0.0406053
0.10686325910077916	0.0202844
0.19621920792110856	0.0456681
0.059057885719911656	0.0104956
0.11458915482789817	0.0333607
0.14655998397056516	0.038318
0.09365040119734183	0.0254128
0.14593125468400162	0.0368034
0.2546725426791693	0.0589465
0.08900910677998881	0.0157547
0.06648159737121527	0.0135641
0.2507916758882917	0.0548632
0.19020623140965662	0.0407657
0.15355132478318023	0.0354252
0.3539488339035935	0.0842781
0.23170420891739907	0.0616537
0.13785521991321234	0.0288161
0.154428723272459	0.0341912
0.03668465482308663	0.00725329
0.18896473667755656	0.0517573
0.2017716056046979	0.048419
0.13172424816051395	0.0325294
0.08849805858411527	0.0187212
0.290773931124014	0.0648779
0.17266709647913975	0.0432644
0.13989407282812752	0.0379361
0.1361733722775369	0.0375911
0.07452893784508052	0.0213278
0.12967039313288292	0.0304212
0.2439477996490557	0.0612944
0.0630378867289184	0.0151486
0.17169471288373633	0.0434345
0.2700261027343165	0.0655765
0.0810125102572669	0.0193648
0.21737163042189417	0.0552741
0.1684906468510271	0.0385185
0.08493666932846754	0.0185342
0.11041514201350179	0.0281828
0.15683936644526522	0.039634
0.11352535187331614	0.0292139
0.18138241499282334	0.0489786
0.28523468641214816	0.0703146
0.10762046698361541	0.014273
0.29716997300527875	0.056561
0.14908300255850215	0.0382125
0.11970925440594055	0.0305478
0.1963825286647524	0.0440944
0.010323515282518939	0.00379883
0.01527045960863492	0.00160357
0.2168022096984673	0.0568805
0.2535991857022904	0.0683457
0.06668027738661483	0.0169272
0.2654618295072123	0.0607024
0.31156271338062896	0.0754728
0.2633740290722233	0.0666718
0.04378826889610244	0.017082
0.0688463000807412	0.018951
0.03691527404937422	0.00485013
-0.03910352225292512	-0.0069793
0.18909678171325942	0.0367262
0.2039401065541638	0.0453503
0.126593289257117	0.0339062
0.12414325853632671	0.0287136
0.18713226272774022	0.0456684
0.20148805276890422	0.0485526
0.3309760173802655	0.0819369
0.21071472512886863	0.0514009
0.11537741121481732	0.0280785
0.34284129698504323	0.0804865
0.23136046640975483	0.0590707
0.1309432423969377	0.0345781
0.13347076885092868	0.0336264
0.003576575734541567	-0.0013206
0.17727486365764966	0.0453034
0.2625276092367747	0.0605435
0.17501319150509675	0.0448505
0.2042556863104704	0.048343
0.22146831120570867	0.056571
-0.0027513507788859406	-0.00431806
0.17540403610156213	0.0416749
0.018092558641548954	0.0112443
0.2770176368488749	0.0602318
0.07417302694351356	0.0151975
0.03600725873703207	0.00704572
0.2546777097779566	0.0550784
0.14245115902355324	0.034755
0.2185113286127276	0.0549503
0.2116442172069148	0.0451379
0.342295931386028	0.0777467
0.16490989060228098	0.0329982
0.1616803876376483	0.0367794
0.1689086101996059	0.0468895
0.16675225481448308	0.0382617
0.17297188137982547	0.0406688
0.17616074137054016	0.0443065
0.1946858213698882	0.053365
0.23710090205657683	0.0573502
0.0904564223955583	0.02319
0.07461380768240565	0.0154319
0.09690599142887574	0.0192331
0.20301124823189715	0.0465141
0.11348047521917128	0.0175917
0.21202637999378163	0.0512594
0.07450575119816813	0.0138852
0.16745208374788048	0.0397831
0.15212822470958978	0.0398719
0.1118386799599133	0.0347247
0.2840491378963888	0.0656866
0.2292285829390527	0.0624104
0.17593735982346034	0.0412211
0.21973796940404064	0.0449497
0.16080573588188424	0.0399944
0.07317222849623085	0.0227436
0.08985903797446827	0.0230137
0.17387261290073502	0.0387295
0.14175147291863632	0.0307876
0.07941990479259496	0.0212851
0.1573604647068207	0.029282
0.16960579571595455	0.0433845
0.08804701072569801	0.0190993
0.3466689889041022	0.0865575
0.19077126748468376	0.0443314
0.1702988160255475	0.0367725
-0.025765334552622567	-0.00151027
0.345966534327143	0.0838746
0.12289835198821959	0.0385941
0.20305517241629228	0.0571378
0.24376158593158387	0.0624991
0.12170345210554963	0.0243859
0.23864667920558116	0.0513739
0.054977174039816015	0.0186702
0.04071232898277048	0.00714413
0.10621540797757166	0.0239454
0.03861246783856357	0.0113428
0.18539853139182486	0.0464116
0.2956282712072569	0.0708449
0.2934717651303155	0.0753038
0.10761301733973484	0.0231082
0.022612088447785866	-0.00043956
0.07665377503782311	0.0216169
0.11916516255356938	0.031499
0.14969328524303782	0.0356025
0.21088260927244848	0.0546963
0.2916224187746018	0.0681496
0.4408768478896128	0.109028
0.09229778126861364	0.0211973
0.20462080121210194	0.0516064
0.19530375210326317	0.0438301
0.15108321039101047	0.0396525
0.16797839245519763	0.0467059
0.32403293815332046	0.0775203
0.15524195672098673	0.0335844
0.16934959031717128	0.0445224
0.2121133443012705	0.0497252
0.31568556142156695	0.0775021
0.14426791290907048	0.0368212
0.183483858392785	0.0481832
0.25506183413934597	0.0636184
0.08963125462190683	0.0156121
0.20388695058813863	0.0471278
0.3007557865256317	0.0738695
0.035260187630641815	0.00350501
0.13913518912152478	0.0349538
-0.038356599248064664	-0.00788781
0.2633734939376078	0.0605376
0.10366997236815301	0.0284443
0.08342540765481667	0.0236082
0.07123147118156414	0.0143228
0.2591693679746604	0.0592047
0.056984662574631154	0.0167155
0.1264767211301167	0.0255076
0.045564137277301874	0.00135571
0.019509114436161955	0.00167973
0.2608443838922971	0.0577643
0.24575564552386447	0.0579139
0.14983636170166073	0.0367995
0.24692506855989763	0.0634301
0.1371516429520286	0.0368027
0.11101261114915978	0.0260129
0.11658256526231836	0.0318236
0.14348675733065988	0.0342543
0.009534161427326274	0.00234713
0.22697177979146288	0.0539748
0.2410663826073387	0.0634037
-0.04247919397521827	-0.0146114
0.09716655527616198	0.0200505
0.15828705561211356	0.0402117
0.19027184158080196	0.0503349
0.1693571208370335	0.0422263
0.18021364445708885	0.04714
0.0981115508615143	0.0206171
0.004472685983305712	0.0001753
0.12496798698809583	0.0351353
0.2939190950467692	0.0739935
0.15130670856253423	0.0352275
0.32770142162741517	0.0840124
0.19174663503641273	0.0440139
0.2004801325328945	0.0522142
0.15845783758637844	0.038592
0.031865991253265134	0.0107762
0.07994190021568445	0.0170255
0.20756901286369195	0.0481552
0.19366958746254342	0.0421837
0.0014760460199801444	0.00526578
0.0774297313460025	0.0115839
0.1093714188135	0.0278754
0.13320395569739651	0.0278309
0.15168502224035105	0.0303466
0.19103308222721782	0.0486175
0.0641559392340994	0.0176707
0.1930885488553867	0.0443156
0.20943639844087997	0.0489927
0.2078973116027778	0.0502047
0.24921561298617267	0.0580567
0.27865328526061955	0.0656879
0.20711135676103926	0.0452007
0.15234183998150416	0.0298099
0.11994446566921428	0.0280058
0.18197093097384792	0.0458725
0.2302529921392567	0.0657749
0.2225796638732021	0.0552827
0.08435327876137141	0.0208648
0.06548607817484943	0.0162658
0.22984548787191267	0.0541117
0.09007165719494444	0.0241693
0.06604526223542365	0.0119069
0.1806681241246722	0.0419805
0.22314886170695936	0.0530141
0.13055390073947104	0.0349514
0.1679281793237382	0.0410562
0.20423888231581544	0.0514778
0.11294216227045374	0.0299247
0.12555354067710672	0.0365748
0.27505900265048844	0.0650592
0.2817986579389165	0.0760281
0.18185966753651334	0.0424498
0.1252883522263077	0.0297788
0.23372618332773826	0.0603019
0.07188669992495862	0.0120292
0.09435343820443018	0.0274707
0.0001411793896209235	-0.00298222
0.1016176593667908	0.021995
0.06649076957598944	0.0171239
0.08675187474896164	0.0254788
0.24458878948446694	0.0615883
0.14477551620035237	0.0327099
0.08727901980277626	0.0268342
0.22789704823975387	0.048821
0.10030629076691536	0.0193498
-0.011184826775530331	-0.000541164
0.11667601986823443	0.0260212
0.16933739691400593	0.0411119
0.17403306599415552	0.0408917
0.1684809640653857	0.0317483
-0.025407282990713643	0.00240519
0.098975829187053	0.0243421
0.1753339603936173	0.0278965
0.07143007680535876	0.0186173
0.03159294966779095	0.010406
0.16293526666636626	0.0370765
0.23726565273304673	0.059654
0.30480099648808767	0.0765575
0.15097395851428524	0.0287221
0.1659173837163168	0.0342228
0.10516060308813237	0.0298537
0.3019318460561393	0.0739749
0.12458207650611139	0.0267261
0.01898839642025291	0.00412505
0.13986729898145991	0.0330419
0.1503615718694298	0.0320131
0.24138760565407397	0.0540658
0.13303860276744917	0.0273543
0.0018271708869971538	-0.00411446
0.11570929290722132	0.0260087
0.10050347117990409	0.0234061
0.1711589344134566	0.0400515
0.2388955731656726	0.0596027
-0.04094003210362393	-0.0123342
0.2760853307013348	0.0641966
0.2617505740746985	0.0610037
0.22608510945973112	0.0476091
0.3014953173545949	0.0746407
0.09738967782395437	0.0257762
0.08774710153640615	0.0148403
0.027365529171951026	0.00498254
0.16097904199229	0.0367486
0.1351544141423943	0.0282908
0.1392978661688463	0.034756
0.03679080891856929	0.0117955
0.23052671285729487	0.0494696
-0.15685614585498267	-0.0511376
0.08158719117485834	0.0249031
0.17177602202903391	0.0416701
0.14836693890135472	0.0312695
0.07921923359908802	0.0150083
0.19659435790490998	0.0527069
0.2130807193693759	0.0477601
0.28126152862952286	0.0692859
0.2740654915383391	0.064109
0.1501546187216463	0.034612
0.21841651035446275	0.0479288
0.1771610369768398	0.0463356
0.2263073431130456	0.0505664
0.02230298531202443	0.00181307
0.21778836803307494	0.0525732
0.21359649345640885	0.0472598
0.12489885512247728	0.0179167
0.19492894501399416	0.0512606
0.09112076393007355	0.0110073
0.03251391770912501	0.0123812
0.37015151632962257	0.0934915
0.2243015220830056	0.057515
0.18156111656231425	0.0422909
0.10331283838368416	0.0309422
0.08797389332767083	0.0208001
0.05901090123092241	0.0124529
0.06626687057467968	0.0101934
0.13575880012810387	0.0268767
0.2649134116312712	0.0625979
0.10179421985057853	0.0260497
0.3447245367601554	0.0800256
0.11496367717326823	0.0302091
0.1695571381772912	0.0368769
0.13630433983388648	0.0305637
0.2668917747346105	0.0572673
0.2236132612938656	0.0467112
-0.002603453915363345	-0.00789463
0.19880239396384947	0.0402124
0.12263935195834422	0.0285573
0.18529836464465516	0.044456
0.15784530702169827	0.0465163
-0.004197856254722377	0.004992
0.10475858671613056	0.0186009
0.09654989369405907	0.0146131
0.26480655382993534	0.0612156
0.18769966379681174	0.045357
0.2749321334490318	0.0700069
0.16018751270046394	0.0411054
0.29074871749067616	0.0721448
0.09587867505728925	0.0223567
0.02468429031669702	0.00738606
0.17777195686305164	0.0445626
0.23086554386452338	0.0536757
0.10287846123389673	0.0154699
0.12781105279269672	0.0275405
0.08772104017176013	0.0213404
0.2022914248997934	0.0508029
0.14079519785104785	0.0396235
0.1429914962673667	0.0352466
0.2073438181584188	0.0452202
0.2248094407475372	0.0534217
0.20524478215988434	0.0458347
0.20239268687559295	0.0612165
0.26400424283768226	0.0594365
0.0030813656350006475	0.00738219
0.06927512689821222	0.0192396
0.08607602451090815	0.0167153
0.16638040363635045	0.0408292
0.15991262933333872	0.0362513
0.1821525699098579	0.0440361
0.18142287175076655	0.0414011
0.11777505605068081	0.0338612
0.15473045586365577	0.0369808
0.16285998743986121	0.0377769
0.10611471203333651	0.0279671
0.13222076174162875	0.0347417
0.1955215357833604	0.0384088
0.12814425220633316	0.0350902
0.2555217093563197	0.0607629
0.12097463641918495	0.0224179
0.11809443736754531	0.0337173
0.04614150475844741	0.0120486
0.25775774024981407	0.0513579
0.1106827470082161	0.0274235
0.0395717623290613	0.00287809
0.15223726417923597	0.0249347
0.304478016601429	0.0743567
0.19847395807235688	0.0420999
0.20327094776464116	0.051289
0.16692313250227583	0.0428099
0.23539943504875088	0.0569259
0.18804281117760288	0.0491021
0.19604613507866858	0.045436
0.2147731715069547	0.0471986
0.21099860136752774	0.0507164
0.26863421163808926	0.0660745
0.1634004561551293	0.0453309
0.2122090648522259	0.0437193
0.20518017384591003	0.0552542
0.07460419023483775	0.00997842
0.22590289113602502	0.0539762
0.10257524327716666	0.0220774
0.17076903304005825	0.038915
0.04849432978578715	0.00602481
0.17273748785055176	0.0402491
0.0947254125427526	0.0265518
0.1689913728170419	0.0389045
0.25581160100816086	0.063679
-0.026613637568710796	-0.00738826
0.14290667820174888	0.0319214
0.12957875852216413	0.0340393
0.17811943539244932	0.0385442
0.024100733127511077	0.00585348
0.06847303028318355	0.0263147
0.14434023825376271	0.0345377
0.23149206408977893	0.048452
0.05754890304921225	0.0191255
0.2080636836894176	0.0496183
0.31624850879634314	0.0769958
0.20151053824706042	0.0448931
0.2230942652595717	0.0573365
0.24126071555366546	0.0597336
0.10470349159365235	0.0172213
0.21696730065301775	0.0573133
0.048658732004241666	0.00487301
0.23924523765807656	0.055345
0.05871480552451871	0.0156989
0.11677377540522425	0.0280684
-0.0018497136569775258	-0.00390848
0.08747254763861195	0.0250671
0.2236369623130131	0.0504509
0.1303434433926521	0.0265745
0.22422296517474255	0.0525689
0.27342638344660836	0.0591862
0.025419035909495194	0.00368511
0.12741935723674963	0.0321898
0.16266968253042047	0.0317899
0.13539934719330088	0.0362767
0.043752361182851605	0.0101214
0.1946678754729636	0.0456759
0.1141253287893479	0.0248074
-0.06311014079846483	-0.018072
0.21414294193960295	0.0515542
0.20410615995493797	0.0475504
0.22553385620317568	0.0533741
0.220085655048467	0.048214
0.17496579139348353	0.041694
0.18558425749942395	0.0463602
0.23432038673554428	0.0502403
0.0925587994210188	0.0193632
0.19378998804501968	0.0403198
0.12020526514891736	0.0344459
0.02032701008964706	0.0109703
0.12829524681519064	0.0360881
0.13920153656932638	0.0325105
0.2529433194340067	0.0595161
0.2887947990235874	0.0687744
0.1711834796643407	0.0353518
0.18771687988745944	0.0486331
0.2462317095512031	0.0528369
0.12274597946858214	0.0294668
0.08939357027093427	0.0243362
0.022254666120598645	0.010235
0.14373691022169083	0.0302575
0.19677444364427185	0.0484331
0.15329358789432881	0.0239382
0.09012144476501067	0.0134726
0.22007852734973063	0.0537604
0.20775308815309312	0.0537087
0.3191222023012405	0.0736093
0.17002732905230486	0.0371355
0.1691120675910063	0.0327518
0.07921329102842956	0.0222952
0.1813194242909272	0.0428472
0.2617458777026352	0.0625084
0.1478759575564884	0.0316911
0.1230443354178795	0.0357916
-0.01588616010526012	-0.00602573
0.10303783328707491	0.0242379
0.20139146917950385	0.048645
0.32639734857905667	0.0738395
0.20999162600867247	0.0504626
0.18977302854389946	0.0457954
0.13214948830629533	0.0368018
0.17821405854948177	0.0365465
0.1520633702647492	0.0342289
0.30323387038652727	0.0704754
0.18456573264851553	0.0456718
0.23330635748394887	0.0581642
0.1107053106646364	0.0282219
0.09525141657552016	0.0226826
0.23371064914443387	0.054624
0.2592539745710132	0.0630246
0.23861232816121442	0.0554526
0.3262952094496609	0.0817219
0.24100901099530586	0.0521483
0.2978285690865575	0.0695002
0.22316140446904775	0.0512609
0.24014844463345889	0.0583853
0.22617105816360916	0.0499538
0.2533377370512389	0.0525498
0.03524755732097056	0.0168349
0.059334233766282975	0.0148945
0.11130123209392112	0.0263274
0.08528880152313448	0.0220894
0.19082529817009822	0.0499897
0.09029803300421049	0.0243673
0.10639460367726776	0.0277048
0.16721224609641278	0.04292
0.17708613736718892	0.0458002
0.007561397164158463	-0.00107969
0.2687049767226099	0.0664253
0.12133879218498947	0.0289748
0.3261363812616208	0.0776025
0.1798487846604159	0.0452798
0.21718510156049803	0.0474772
0.10942231784361071	0.0292632
0.1875618886761348	0.0388984
0.08354950308810798	0.0214761
0.22723704403139117	0.0444139
0.1950177970782899	0.0532393
0.26189508202577366	0.070405
0.39161377087715266	0.0955519
0.269221360266856	0.061843
0.1163871182118095	0.0305892
0.3176296443784031	0.0761452
0.2789449042334128	0.0631875
0.21510266232827027	0.0562995
0.1940587151313316	0.0515839
0.2837500690219308	0.0697113
0.20577597307186365	0.0580564
0.275251581855551	0.0655614
0.15976024451098933	0.0341411
0.35667025604610597	0.0874484
0.10057041254443107	0.0218368
0.03972325325157052	0.0031958
0.06839853837199548	0.0156484
0.16480048580294776	0.0371185
0.10496063197047646	0.0284687
0.201106588053879	0.0524779
0.21741694417232252	0.0527009
0.18126821216531888	0.0444998
0.098861868250863	0.0282808
0.133238914055537	0.0339172
0.08838195442313544	0.0189537
0.24564175022270865	0.06023
0.32468224634749515	0.0837675
0.07040157406542212	0.0210735
0.11109224818758871	0.029885
0.18717945300637182	0.0441537
0.3233010796707728	0.0760153
0.14572421541431885	0.0363387
-0.03496897877640925	-0.00834959
-0.03145596948052849	-0.0075465
0.21918844587501696	0.0555723
0.2969018844884418	0.0766743
0.31574694422272326	0.0764788
-0.04828286545602509	-0.00803837
-0.001116529804517477	-7.57076e-05
0.14580112540103385	0.0371843
0.004123239454888894	0.00503786
0.06021129172097793	0.018455
0.2661349588473012	0.0671049
0.11613059115490859	0.02975
0.30146813602844447	0.0690518
0.1190609868989935	0.0251376
0.08831238583070258	0.0201979
-0.0033617609008286097	-0.00752396
0.060603133844625144	0.0140436
0.21645525104266675	0.0548037
0.007773916534268064	0.00732998
0.2242575265237992	0.0575751
0.1511735510546521	0.0361372
0.02067325039554931	0.00123065
0.3279886060579985	0.0855391
0.15772335054434705	0.0341214
0.17786261474160234	0.040654
0.14007157569736	0.0326549
-0.00864622263711161	-0.00372901
0.06691581293304699	0.0138258
0.250615983407986	0.0605299
0.24801728219305938	0.059839
0.11238995312981694	0.0238196
0.25103633539846243	0.067362
0.07285822726048437	0.0146
0.12682268525029827	0.0345088
0.33379280989248566	0.0799742
0.21596000264585463	0.0543018
0.16094719669901714	0.0358989
0.06904965105633336	0.0175527
0.12286619626722832	0.0363049
0.22778582282238322	0.0535655
0.258691972229518	0.06087
0.22824922702032552	0.0505944
0.22307046673762307	0.0489469
0.19808274834026038	0.0460483
0.05462129799864983	0.0143282
0.14507245854583853	0.0323528
0.2682713866175431	0.0655297
0.12716487526459366	0.0322949
0.14088633288361913	0.0340196
0.20876402476526668	0.0479676
0.13872190661269007	0.0312946
0.09857856153394803	0.0265177
0.20797312379847468	0.0508858
0.13296310995324673	0.0329186
0.1385937291885309	0.0281106
0.045935952204038864	0.0125281
0.20670088910546977	0.0510311
0.21308010287818757	0.0434256
0.12653459396361727	0.027208
0.17364340855625413	0.0392265
0.14668205069811008	0.0366281
0.03884415349174606	0.00828136
0.03707056186773539	0.00268059
0.10824859046413046	0.021918
0.1729743937692346	0.0425168
0.22997967886051557	0.058089
0.08012447370726708	0.0138243
0.12352366201832492	0.0229932
0.08648113192721957	0.0192938
0.20724964886979158	0.0486388
0.21755396059733575	0.0551546
0.32178281550294463	0.0734568
0.2205757247297376	0.0455906
0.21383776220207104	0.0548856
0.03556164526644464	0.00754554
0.09792867709919757	0.0193993
0.24109037267357122	0.0549211
0.10502219491757533	0.0272424
0.2301981778232973	0.0529067
0.024162563257586853	0.0114548
0.0524229541453989	0.0109053
0.002901722727415936	0.0043083
0.07240283245224916	0.0114984
0.20211474837364807	0.050635
0.17391990600423485	0.0418743
0.264119340583667	0.0639655
0.06815781256321092	0.0198337
0.060171957645783467	0.00847777
0.1505693451993745	0.0342548
0.18329489382744837	0.0410822
0.24910337796266374	0.0619296
-0.022669218499877637	0.0012654
0.06745324903527732	0.0133701
0.1968090839319609	0.0432088
0.23766113866941874	0.0538269
0.13317658677458458	0.0403837
0.30709984847709937	0.0663044
0.15594786584585754	0.0360905
0.10443917770540868	0.0176684
0.2182134939473304	0.0491524
0.1832978868168977	0.0447754
0.09290551789764134	0.0232039
0.13966220853108002	0.0310715
0.17333808600982467	0.033721
0.13763128447627565	0.0336042
0.07382541202099376	0.017712
0.23481770648451042	0.0477282
0.20128150219004062	0.0480355
0.17997002874238674	0.0447514
0.09329105585779643	0.0228594
0.2360976071763004	0.0554807
0.11858966648000797	0.0208633
0.0572895822230536	0.0162517
0.19109526310181602	0.0462033
0.26667706752626885	0.0662588
0.19484379338833802	0.0467765
0.22914081554342652	0.0572178
0.14841368155285933	0.0279121
0.24372488850516313	0.0574932
0.17438860656251798	0.0361534
0.24487545498838412	0.060659
0.054081798751250965	0.0195089
0.033297394882579455	0.0112346
0.17007148792506496	0.0417317
0.2028182245192612	0.0522411
0.14369605157533893	0.0339395
0.1560479452810256	0.0361103
0.22917916219097645	0.0517524
0.22045700833378284	0.0560071
0.16108764377344875	0.0449746
0.18781447926249606	0.042548
0.2661683814795815	0.0605478
0.18959872776416423	0.0479947
0.3401700444603111	0.0826073
0.0883808863708664	0.0191081
0.1124233313251611	0.0228448
0.164281825364744	0.0388892
0.07683981543761924	0.0203994
0.09056746323209108	0.0165723
0.12050312216728779	0.0251723
0.2375201393290144	0.0537702
0.26737350006491184	0.0623017
0.10716826352808562	0.0271553
0.0755721514598263	0.021228
0.2735650475948779	0.0666863
0.12809161265645283	0.029178
0.20939751129199136	0.0526222
0.2264826388144407	0.0492272
0.13206495251436065	0.030704
0.20505365289953054	0.0487376
0.22981476933521408	0.0467271
0.09818450846545018	0.0264903
0.11472884043103493	0.0311065
0.11904256613574415	0.0236655
0.07226630984623106	0.0189616
0.16925917024419526	0.0446938
0.2533357308760669	0.0577204
0.28362605063152563	0.072554
0.18163599167780198	0.049818
0.12306705982177794	0.0266506
-0.09009955705940537	-0.014319
0.11495306838982715	0.0249348
0.1551949706272889	0.0376094
0.21442871860721013	0.0473958
0.11139101027184786	0.027094
0.17708458425913395	0.0424937
0.19754672195046902	0.0537549
0.19229366797980327	0.0464176
0.24144900079382856	0.0645885
-0.06066025702743441	-0.0143278
0.20045544510539484	0.0393781
0.13233919734998603	0.0310003
0.11590186992682941	0.0264209
0.07440265305343609	0.0175236
0.19889542684414052	0.0535779
0.29056816322632983	0.0746576
0.10999562609840373	0.0157263
0.20326577279221747	0.0454796
0.2611858170572653	0.0631973
0.2480583796557148	0.0606965
0.26268696035076605	0.0590425
0.06696399487516926	0.0239909
0.12192250776237958	0.0259608
0.17758461144737614	0.0459506
-0.0763821342106755	-0.0197707
0.2218452315868512	0.0550414
0.2705273696214396	0.074918
0.23216285297521802	0.0488863
0.11646796383982692	0.034602
0.17016577085363221	0.0387543
0.2699619864943187	0.0634988
0.14396407491203206	0.0347041
0.05904599660570282	0.0186884
0.15535522150781877	0.0353737
0.1600695712253639	0.0330443
-0.002028607354851882	-0.00194965
0.07457018024969501	0.0318534
0.05047793994111845	0.0146428
0.19134094228976112	0.0466881
0.22574172123474728	0.0522818
0.1132161464505555	0.0244661
0.22402949064278882	0.0576084
0.23415032074643607	0.0642319
0.3793943939077176	0.0933766
0.17117556941172749	0.0378157
0.01693638820019124	0.00737236
0.027556308642238268	0.00745575
0.255122397670242	0.0685537
0.08730946222164745	0.020751
0.07356976723956292	0.0176303
0.1806284851418721	0.0423791
0.32998965748002423	0.0805382
0.3461040512041739	0.0667378
0.030673220827358814	0.00597382
0.08912814365450362	0.018486
0.05979600449886012	0.0159157
0.19574448211964476	0.0530703
0.07320180231161733	0.022601
0.12892200589216327	0.0320235
0.036037454520446	0.000718648
0.0693752809401168	0.0163537
0.18661258499346683	0.0432878
0.12104904758490902	0.0264908
0.07385176098117803	0.0214716
0.09698606202136789	0.0188988
0.08533782710680642	0.0217128
0.22379710557364832	0.0543175
0.196797219678065	0.0439462
0.07026666712271253	0.019951
0.18952405180814463	0.0449812
0.21219322883829395	0.0519701
0.12547902107750605	0.0362383
0.29881747913672757	0.0732183
0.19812358688912707	0.0478494
-0.010680046210317654	0.00225262
0.06280851128416999	0.0167366
0.2419160305345301	0.0600325
0.18166376075153495	0.0431305
0.04749444486359168	0.0132369
0.07835577441791831	0.017097
0.1519823384637582	0.0405872
0.25383381716713066	0.0576322
0.26265217492912857	0.0597502
0.11372267262454688	0.0285271
0.05938063685268776	0.0128148
0.15356640956995982	0.0351372
0.0966351958717438	0.0216486
0.09373261480029375	0.0228435
0.15901498735386496	0.0415912
0.14752418693856534	0.0342281
0.10176243050246175	0.0258678
0.14455887117370866	0.0304626
0.2590288829750996	0.0669516
0.23816743875716367	0.0601094
-0.019053158346809613	-0.00988817
0.05652009815700467	0.00969331
-0.04241866099322878	-0.00974406
0.06284182072285258	0.0155532
0.12775691233841557	0.0262275
0.27542413711186253	0.0676611
0.13871441828779618	0.0329456
0.2167697918514254	0.0480448
0.1974492656222652	0.0451302
0.21444676384764677	0.0501376
0.16893263784031792	0.0433786
-0.017121899844436815	-0.000866548
0.16486385597417957	0.0351739
0.19323595181730838	0.0385633
0.18916879417502117	0.0514571
0.0562731031356505	0.0154593
0.03126305238040948	0.010604
0.22679536586624735	0.056996
0.1399683977446885	0.0319575
0.011613287059544028	0.00198513
0.13793787817629308	0.0362368
0.15574437719718873	0.030482
0.09205116470576524	0.029745
0.16245595114877026	0.0382041
0.30277850537536966	0.0674864
0.16597367568005747	0.036045
0.19415462852767026	0.0462072
0.057851007537957334	0.0188683
0.13964144137101525	0.0269436
0.13972311155440323	0.0292963
0.04724373565124083	0.0170704
0.02585848444102541	0.00120923
0.20227270768011033	0.0460598
0.20923273436648426	0.0540713
0.15986267840499613	0.0358969
0.11658381773380114	0.0319746
0.2694656687079561	0.0606933
0.1263295437760884	0.0333558
0.169070411313501	0.0459785
0.1965603288589233	0.0443977
0.18812900810967328	0.0408811
0.06209745086168637	0.0139657
0.294249954095091	0.0757403
0.12219499680333244	0.0307074
0.18514900023470626	0.0476417
0.2349943461107002	0.0578309
0.17887197590574772	0.0457797
0.22785791413936768	0.0498869
0.0785570094685693	0.0103439
0.2472188073343776	0.0596316
0.057422722151996564	0.0100208
0.13645895866826138	0.0345552
0.12272867679985315	0.0257049
0.20908047745836267	0.0596045
0.1857991787870854	0.0426076
0.18308927764018293	0.0377129
0.22668821174407888	0.0545777
0.2296367376899065	0.0509544
0.12526128569055764	0.0233203
0.33504759584120475	0.0767739
0.23151052147965848	0.0627077
0.26114620673685496	0.066822
0.014216475809745206	0.00824993
0.3090097247258351	0.0685839
0.15464277459428075	0.0400796
-0.022460654478091965	-0.00331762
0.31586308712892297	0.0773945
0.17906276798228554	0.0449544
0.26545547852524554	0.0651809
0.02890571636640818	0.00411329
0.19847953237174976	0.0520717
0.08504958223285573	0.0238834
0.1474818538610207	0.0388315
0.20183274019862188	0.0539794
0.1885896142526548	0.0461684
0.01655959946179102	0.00011628
0.276825060193583	0.0693364
0.18038800835082122	0.0319884
0.11066338706520547	0.0194331
0.06930817113270789	0.0210049
0.13148657608822753	0.034281
0.12849944143113326	0.0317844
0.0500786228093645	0.00861933
0.14235137316219593	0.0332573
0.24772640834255946	0.0584715
0.13891343927043162	0.0360524
0.1776996331307847	0.0400726
0.1317807299457611	0.0275165
0.14462352052645258	0.0347571
0.22610395936233948	0.0479251
0.13257046987867085	0.0249138
0.17526890146557014	0.047449
0.1903835557838407	0.0479693
0.10252403778335892	0.0246634
0.07866772234766528	0.0249245
0.2680931286590659	0.0704679
0.1914128786709976	0.0532711
0.11498645364797933	0.0292457
0.1713239567017218	0.0355231
0.12747761009725475	0.0236528
0.04613782457480522	0.00955919
0.04666203622248016	0.00976017
0.16158381662445223	0.0323089
0.11770375593876448	0.0317489
0.20095209217821128	0.0497787
-0.017833065609794127	-0.000640042
0.22687159144301874	0.0518123
0.15207519876145514	0.0362249
0.02060627713967374	0.00567325
0.24030271948588408	0.0462667
0.07983900967306064	0.0218438
0.25824424296150683	0.0592658
0.3533546632907923	0.0899354
0.32143486215205164	0.0788784
0.3650108587589871	0.0928197
0.06522520394901891	0.016262
0.24865065547529192	0.0545805
0.1755302369593312	0.0397348
0.07999582435306901	0.016846
0.22698202889219787	0.0526927
0.1507491363617442	0.0349061
0.1687943541393416	0.0416827
0.07528091301339532	0.0129483
0.006543826592413398	0.000808424
0.09146839990279734	0.0188569
0.22334631329781549	0.0555875
0.13233304568901477	0.0306779
0.04079180081760626	0.0128727
-0.0662190846840865	-0.00856749
0.12756012185829713	0.0323325
0.15252277676444342	0.0270834
0.17294178339855895	0.0486055
0.301770007715533	0.0780149
0.07480368139722585	0.0157446
0.13487518719781014	0.0303718
0.16753783674121342	0.0396619
0.16600033072568854	0.0432615
0.18568627020390255	0.0422691
0.17799600300773005	0.0387689
0.14063809487769705	0.0319355
0.17439861286341868	0.0380745
-0.007844627736743907	-0.0121781
0.19974121417906815	0.0531267
0.25927271480460534	0.0648876
0.047585965257603974	0.0116111
0.24501212298459163	0.0593769
0.3647159759199125	0.0961502
0.1843403682085372	0.0363148
0.19542369912615354	0.0506596
0.10052750220447321	0.0269048
0.24181970900236843	0.0639288
0.21893157128475085	0.0525548
0.16491462977176843	0.0386021
0.1406268142552606	0.035883
0.14539647538407077	0.0364357
0.07895307303121009	0.0148339
0.2094775186708599	0.0436332
0.29874622590658323	0.0662255
0.016359036627776477	0.00241644
0.1574542594587054	0.0474516
0.01172813487269294	0.00178716
0.08456041429286763	0.0185062
0.18872711097807224	0.0450655
0.22614379559712203	0.0600831
0.1343555454440935	0.0353722
0.11471008478141469	0.0228244
0.1833433547972252	0.046022
0.36962792936794864	0.0910871
0.2533973533837306	0.0647532
0.0500319381143022	0.0128924
0.18798934986470944	0.0436003
0.14091554621430485	0.027759
0.14309937248155583	0.0311918
0.13918549942148267	0.0305236
0.31001129056192445	0.0763713
0.1945065230544895	0.0479677
0.33093034908158037	0.079459
0.1870600025698449	0.0468678
0.09404026496598861	0.022174
0.22309853810152996	0.0627359
0.11734796293220202	0.0302361
0.09564499472826331	0.023638
0.13176792974417129	0.0272381
0.07524212682735441	0.0182945
0.11503171497415123	0.0317845
0.17644565598360315	0.0407809
0.12507056569699151	0.0290352
0.17068227764621055	0.0483411
0.13763379531131886	0.0319687
0.17879591248010315	0.0442446
0.22609658902162125	0.0481634
0.1972977962949287	0.0524576
0.26699627008260934	0.0583666
0.10922187227984134	0.0176689
0.1585567504719716	0.0417881
0.05332128651241803	0.0174007
0.15902572536414963	0.0372219
0.20197065190608054	0.0438472
0.07443199349823776	0.0218855
0.21117893639114882	0.048593
0.14544697135692256	0.0268746
0.1576529065743308	0.0310328
0.138188065186325	0.0258644
0.13205440831486231	0.0315357
0.30465243345688353	0.0698347
0.20163215338450052	0.0502358
0.10822632079679931	0.0252586
0.24400207521080275	0.0626792
0.006560152547663028	0.00741939
0.2226667177445118	0.05732
-0.014201153320050798	-0.00590161
0.11668749456226457	0.0187515
0.22496998214246622	0.054388
0.05952487717015812	0.0128065
0.3252051858204731	0.0816711
0.1193552526099667	0.0325418
0.0821027210837101	0.0176229
-0.0643669391061988	-0.0188301
0.052849364958972585	0.0153258
0.3075947915170496	0.0733426
0.12063301922871598	0.0333418
0.1913413971076487	0.0413682
0.19922609241500464	0.043166
0.1557503777915462	0.0321411
-0.035800893888862644	-0.0101983
0.10784702484130138	0.0181591
0.2002579447913283	0.0508939
0.3475930148058125	0.0857336
0.11902548657510939	0.0224792
0.18972994513075545	0.0347403
0.19770051343138248	0.0422621
0.14249297229629476	0.0364176
0.1326044468101393	0.0339449
0.0248672438910506	0.00575827
0.06789822636747123	0.0129774
0.2739608497205034	0.0597619
0.06099895922324341	0.0178838
0.05514262843489051	0.0206094
0.340089487457054	0.0730016
0.33900039523066244	0.0805833
0.3434436724182037	0.0895578
0.23438301622293742	0.0612084
0.11156159984626927	0.024106
0.14315932106655072	0.035869
0.16992915275576878	0.0468601
-0.026969568589109424	-0.00792587
0.07270674348287935	0.00576006
0.20969084527090806	0.053553
0.11303123907611275	0.0257683
0.1389966681475898	0.0286034
0.1697900596662705	0.0414338
0.2300892234844476	0.0592815
0.27374415987315315	0.0677416
0.2360785675953048	0.0598175
-0.016156939943758598	0.00458163
0.2343790899838737	0.0612092
0.27829964102658816	0.0609554
0.05846768043885044	0.0120851
0.11148139265283323	0.0294337
0.2031758803201006	0.0432961
0.1610718680980872	0.0364585
0.2743542836517383	0.0620307
0.08700584601930972	0.02308
0.2230192596077058	0.0509266
0.1712825616398426	0.0444909
0.16194355883307837	0.0404639
0.332706018289518	0.0750431
0.27655322186150644	0.0687338
0.16585209832545297	0.0367083
0.25309686404952103	0.0660397
0.08507826493367361	0.0262302
0.2715019831645287	0.0685842
0.19401587753754598	0.0450323
0.09694272873786146	0.0210211
0.18988866538749208	0.0468554
0.14238180879512866	0.0317201
0.21205878614437076	0.0467001
0.19942636768970595	0.0474379
0.09008921481648466	0.0188589
0.20551659639659547	0.0545353
0.18203155350839978	0.0446875
0.1927793409785389	0.0464274
0.1354848778452885	0.0279756
-0.03796808903922511	-0.00501305
0.1811204758039707	0.0497443
0.10872080822717478	0.0295067
0.06582856777680465	0.0156586
0.003542301658479557	-0.00087363
0.04314759961306841	0.0136253
0.043404990860462	0.0131394
0.11400724435489215	0.0115771
0.1289876983719201	0.0372178
0.0014831867294181958	0.00196857
0.17075405024249163	0.0361439
0.10854674040260777	0.020857
0.28331543621029776	0.068123
0.20513202344187714	0.0538773
0.30404190856975893	0.0721575
0.12123735194639122	0.0249216
0.13657621020599936	0.0332806
0.02130091591611616	0.00136267
0.1368459503446324	0.0300767
0.2669559245903181	0.0622297
0.19296358125318835	0.0484931
0.2896754716499835	0.0646308
0.2127956125262029	0.0525146
0.18393015694033932	0.0467891
0.21076533228354685	0.044082
0.19516783494771112	0.0521299
0.1430943903873718	0.0324625
0.06934006615459991	0.0139143
0.30557163120568737	0.0660775
0.18214317843149666	0.0452118
0.14874874580416247	0.0290061
0.19811343827490874	0.0450181
0.13681878352988686	0.0301631
0.19557924094748452	0.0500471
0.15947179818813395	0.0368892
0.02331133334266407	0.0118685
0.25518784517754406	0.0615073
0.11279745795596559	0.0287325
0.279245718081119	0.0658903
0.21435643050445488	0.0489795
0.17921015435984272	0.0414128
0.15253694476096363	0.0335087
0.3089997593351303	0.0742562
0.16318805025734426	0.0339611
0.32716379825225417	0.0743527
0.09127431193240579	0.0292932
0.09233420946697592	0.0245377
0.03162115039176986	0.0100899
0.17609402739477636	0.0400535
0.185903757794022	0.0443715
-0.05669468022044666	-0.0106972
0.09155317131210791	0.0232779
0.2615188114324865	0.0643352
0.23326679626190064	0.0545863
0.20123499782140447	0.0453914
0.16411708538370703	0.0442253
0.3224103074240282	0.0806315
0.18909536261487006	0.0456207
0.2546901451254338	0.0634969
0.1431148810569598	0.0350226
0.07470931974509787	0.0134339
0.06608331393606866	0.0217394
0.23757235615957356	0.0585418
0.07099032165900242	0.0192794
0.19455116658784186	0.0458003
0.15593044374376686	0.0339764
0.09087054510602285	0.0281297
0.1361016959087972	0.0365586
0.18133167673454184	0.040142
0.008597108989123504	0.00168584
0.18641552232825434	0.0373894
0.0022428483614982874	0.00347592
0.12377847649186385	0.0311312
0.26093643805487143	0.0595538
0.0817259913078505	0.0145349
0.07430041057478402	0.0149663
0.08075500685278988	0.0183067
0.20205351798718987	0.0417687
0.07141412333338108	0.0246486
0.20563737797725964	0.049307
0.24637094790817346	0.0595306
0.25253042128338726	0.067049
0.1774692704588444	0.043137
0.161332164977542	0.0359757
0.03012678615037527	0.00725378
-0.05969805987970732	-0.0173732
0.29213944767820016	0.0689716
0.2522763012087275	0.0653766
0.21039214208823653	0.0589519
0.15997661101899124	0.0354732
0.012104309552922235	0.00172351
0.18035406627535677	0.0476541
0.2538523178449569	0.0563339
0.23663998317786555	0.0536386
0.23225358647403388	0.0508012
0.18727243695614995	0.0430374
0.23416123428179067	0.0490048
0.1474642926264504	0.0376491
0.1273455621726935	0.0324862
0.09099451554555762	0.02404
0.16230858451980637	0.0360513
0.20906876472744684	0.0524115
0.29710793814429465	0.0688235
0.09336987944307915	0.0211407
0.18866775628077334	0.0467634
0.09978876782243616	0.0160054
0.10253786732546087	0.0209877
0.11057739359245042	0.03052
0.06691438300519628	0.016483
0.16528449563314923	0.0308604
-0.05267485659345446	-0.00781676
-0.09665348772148527	-0.0158904
0.2146512436743762	0.0553097
0.19789257181825565	0.0493976
-0.04349461091758128	-0.00860676
0.17297980855147352	0.0432085
0.1463203763539672	0.0364749
0.18283870775482236	0.0494139
0.20365158972679515	0.0485411
0.20518204536591214	0.0522243
-0.09796100081596112	-0.023569
0.27454342583476926	0.069658
0.35696786561781824	0.0847862
0.14909603803043034	0.0384828
0.3028417134803612	0.0734193
0.07448188905349601	0.0104265
0.015342799025772832	0.00403561
0.1761375340672281	0.0380484
0.2356151288644842	0.0608164
0.12377277442692476	0.0305839
0.12582669416988654	0.0359812
0.2214458319174397	0.0595415
0.06231424732160863	0.0189405
0.25341791011387005	0.0649521
0.07090300438451565	0.0212099
0.12609124226901874	0.0258629
0.1632446655500463	0.0454668
0.08554094631748799	0.0247085
0.05539900285753849	0.0164745
0.28805299443123183	0.0608952
0.22967790891330267	0.0580663
0.08791343051795986	0.0356618
0.18115415138497779	0.0381225
0.15835346887659668	0.0384932
0.10984536922929714	0.023319
0.04466784948373981	0.0163573
0.028695029005952596	0.00634224
0.3080275778088796	0.0669989
0.12017029753469997	0.0245141
0.19109854540801907	0.0409374
0.02534708523728907	0.00148108
0.21512106119534166	0.0536641
0.17878740951192762	0.0389669
0.09899521299429112	0.0168286
0.034090924494867066	0.0069107
0.25618177053661484	0.0579136
0.08490340587375748	0.0167732
0.10865028604076826	0.0251158
0.157834474931191	0.0366782
0.3637041442277018	0.0886521
0.32630098712667777	0.0759973
0.08276573777332773	0.0261422
0.2165819174162167	0.0581078
0.025433297857883327	0.00591393
0.15730689895670547	0.0337015
0.19616879738125015	0.0486471
0.03331955061421414	0.0104732
0.05212857768559547	0.0186743
0.2668068553278583	0.0701461
-0.008147930229487786	-0.00243694
0.10978571701980126	0.0273975
0.0042977420197601295	0.00581094
0.21058586236958113	0.0524596
0.05522352761430143	0.0174624
0.21615182287499282	0.0488616
0.25844229057378854	0.0582709
0.06468171988735015	0.017113
0.06710557649760703	0.0178866
0.2899871636949598	0.0732897
0.19710063658335064	0.0503111
0.1450190163562164	0.0305364
0.042160103604590035	0.0131174
0.11785174313830606	0.0255147
0.2789563695118068	0.0629431
0.0073505645476007134	0.0038637
-0.03196147544639211	-0.00273644
0.15399379168074695	0.0357696
0.2966378791308269	0.0598434
0.1100898816747625	0.0240949
0.1569388348400047	0.0306571
0.1567619550875534	0.0355918
0.07987439091826706	0.0226021
0.09070147220143217	0.0318274
0.21249532266268534	0.0549853
0.13893920595668496	0.0339665
0.10774056133348621	0.0233794
0.18822057751404947	0.0418463
0.1723346531703036	0.0437286
0.21029971705269948	0.0469499
0.13099547671005682	0.0299388
0.21536019375896043	0.0551032
0.09559014920120039	0.0203329
0.10879497769785552	0.0258844
0.17190000192485053	0.0409904
0.2059250192209229	0.0532382
0.11435821028642196	0.0326466
0.0348434272060806	0.0154214
0.2664912360600353	0.0614227
0.17375610477032585	0.0361716
0.18726492092366423	0.0447613
0.28742927016252084	0.0724916
0.2442622322911902	0.06159
0.01131161393855255	-0.00483002
0.020487817274378362	0.00583421
0.027055961269576545	-0.00103631
0.06655746803215369	0.0117876
0.13184689218080978	0.0259667
0.20081802296443407	0.0499441
0.08734860044381154	0.0146078
0.15382701075708982	0.039833
0.179607527415098	0.0420964
0.28528190325305136	0.0601283
0.17849638313829103	0.0464985
0.07469375943868302	0.0172244
0.22519608754674728	0.0511396
0.1189414041361399	0.0305968
-0.005955053658991567	0.00665691
0.20277232325782762	0.0491472
0.2428843552551407	0.0567976
0.10448990868971132	0.0260735
0.07656507336473412	0.0185172
0.1368626987694915	0.0309366
0.19627411737904818	0.0521986
0.17794873361815183	0.0463956
0.1600904665789921	0.0404779
0.2924342837450887	0.0684339
0.14651648161856873	0.0387623
0.2571981725628267	0.06028
0.19727999276325314	0.0466946
0.19977236444991603	0.0476591
0.04907601127110695	0.00989126
0.16231185683288799	0.0388787
0.05542412630560772	0.0157995
0.258497257773219	0.0646879
0.3468194851309471	0.0811622
0.056968883135058684	0.0121715
0.1718263061378432	0.0421505
0.18129013417839882	0.0449806
0.16732081113630975	0.0411152
0.1423710343404844	0.0367481
0.24791483549236945	0.0554614
0.152279970758026	0.0370275
0.1199241126051473	0.0243853
0.2483458036229532	0.0645894
0.06901833204082304	0.0195738
0.05226363552442973	0.00643679
-0.03903270281901345	-0.00901731
0.16337499627753502	0.0424322
0.14089128712432467	0.0314304
0.09377291216330495	0.0170424
0.11555275711437524	0.0309335
0.09637052231921223	0.0198194
0.15222611716174522	0.0291726
0.1783462596211972	0.0420972
0.24583896028906985	0.0487177
0.36871936589092424	0.0863631
0.14231963601069958	0.034762
0.10831819550692715	0.0252274
0.11912063262538902	0.0231491
0.03941895696219398	0.00836161
0.09726047744376178	0.0160162
0.007673118925699614	-0.00216917
0.161634641759275	0.0376792
0.24627342819129974	0.0624828
0.20982872830327276	0.0467493
0.05008166828816503	0.0125493
0.25757890180532317	0.0659425
0.06243058978477291	0.0187089
0.20918288383708636	0.0443138
0.2475741509815077	0.0523564
0.14520416084616472	0.0313298
0.0038825428327077804	-0.00467994
-0.04542882569798189	-0.0127185
0.2710414060278442	0.0667271
0.11675010454973153	0.0271001
0.26294320955049477	0.0643459
0.10854801271000027	0.0252163
0.04177456552803416	0.0142339
0.1278413530015479	0.0296504
0.13002113471884988	0.03433
0.30023948954524593	0.0775543
0.0969151178838659	0.0241866
0.26262130333555683	0.0658655
0.16884716303401748	0.0375828
0.07634654456995715	0.0114792
0.10588861652087567	0.0226977
0.19025661860790452	0.0470086
0.027017974390117123	0.00874278
0.24550736936123768	0.0536163
0.08810962655633396	0.0230328
0.30383262789111576	0.0773218
0.0655113069956761	0.0120124
0.043227366718436	0.00813183
0.20022119962450224	0.0484014
0.09199841005559799	0.0199282
0.057126236658753604	0.0109381
7.134134074487208e-05	0.00439151
0.04431040903237796	0.0124314
0.1360892214989738	0.0271202
0.2277402954558543	0.0509065
0.09531132118532176	0.0211916
0.19326978096225178	0.0456296
0.23309493574352083	0.0583575
0.2389110666569802	0.058047
0.23105160355326826	0.0557229
-0.02521684767665113	-0.00895249
0.247864806528129	0.0545264
-0.002175309396017884	0.00147008
0.09751247365419638	0.0275559
0.14779222285002175	0.0380407
0.22950078065177756	0.0507329
0.1656166300907703	0.0366554
0.24164226224669658	0.0593657
0.2223792191577438	0.0558328
0.16698808646599925	0.0374713
0.16576684959783547	0.0422929
0.21773208510759842	0.0537571
0.28109863692446835	0.0703012
0.2331196580060763	0.0536213
0.19850683232355643	0.0504471
0.25322043894463125	0.0661544
0.013445694751782297	-0.00611133
0.21719753794598468	0.0510841
0.2867595743475305	0.0620592
0.20485790612089963	0.0515704
0.26829231592199076	0.0466635
0.11897633767543941	0.0295278
0.2094373537142848	0.053083
0.2145255087446419	0.0558071
0.17412592889248135	0.0354777
0.12381969815890116	0.0338609
0.24100688852024824	0.0505268
0.2013756940256282	0.04778
0.01060508535827118	0.00589494
0.15171708561664282	0.0373174
0.31504870244952543	0.0804681
0.21582366170740486	0.0416715
0.12478801166845067	0.0291755
0.11351682094708297	0.0294723
0.11722741170420639	0.0299596
0.0884896552396009	0.0138181
0.2315524589187993	0.0575025
0.1288256181364665	0.0341338
0.007713425742798374	0.00869181
0.04594134649229148	0.00793755
0.1519574312846779	0.0368511
0.20568593616204778	0.0498116
0.15034577565122556	0.0301184
0.3216615249932493	0.0816447
0.20786140025493874	0.0447261
0.21160687533178038	0.0437018
0.017558743943459344	-9.88795e-05
0.1308299183982201	0.032206
0.28675299776564467	0.0696665
0.004663478065588516	-0.0049642
0.26591397228368774	0.0681329
0.16575151274872124	0.035185
-0.02612319548611782	-0.00984152
0.1506987038824787	0.0361208
0.15822309087231173	0.0349278
0.1580502520927843	0.0336207
0.1344320527082026	0.0372004
0.04477751139577183	0.00476587
0.22633538816872992	0.0560978
0.2725908566308022	0.0724001
0.17921119936418217	0.0485453
0.28028318874075514	0.0637612
0.14347728232027632	0.0416771
0.16237968886617432	0.0373079
0.13709988865437206	0.0235422
0.1912743054861914	0.0450152
0.19289396227402522	0.0479752
0.23354116598458485	0.0548166
0.09311428270315804	0.0252961
0.06516905288634155	0.0176497
0.07907103875950332	0.0277936
0.08661253448883845	0.0192958
0.100431585088972	0.0240136
0.07695259585529353	0.00979344
0.020836683862492433	0.0028187
0.3091662983526066	0.0722739
0.14631747006901688	0.0403539
0.15409125581151284	0.0425703
0.2450433102322604	0.0652032
0.08701709096354579	0.0183951
0.12630097799351034	0.0328759
0.16070891933273548	0.035982
0.13158132018673813	0.0320301
0.13919376075139675	0.0271565
0.15010776023167194	0.0380577
0.22717375415826452	0.0606488
0.10523005551542962	0.0221876
0.17920476943687666	0.0453277
0.2868219303468517	0.0746637
0.2001387043867531	0.0488795
0.15948701615887084	0.0366469
0.2067447877162534	0.0452224
0.03428601756839995	0.0044199
0.2667191330993741	0.0535241
0.06581011813564391	0.0185394
0.11608028937594583	0.0337814
0.1346893094233058	0.0308369
0.20742597320246747	0.0489922
0.07456916906830434	0.0143957
0.027938548548854213	0.0145488
0.15841228055824885	0.0434093
0.1013455167216143	0.0269337
0.2038793350570651	0.0455586
0.21548536113240155	0.0465826
0.38599694809437085	0.0941473
0.062344762815780046	0.0104891
0.19581791299132983	0.0495983
0.19169431082265223	0.0500574
0.09100495800747277	0.0304434
0.20431800718138454	0.0447983
0.14471408782151005	0.039562
0.13753457045777648	0.0393774
0.03483645291147872	0.00845268
0.030452181623413285	0.00956932
0.243588389221309	0.0556331
0.15322478128033093	0.0366493
0.2516910340093607	0.0586999
0.15023500162930317	0.0392058
0.28450265834454774	0.0636646
0.1945934754562383	0.040542
0.13422699313316086	0.0383609
0.06798061099196097	0.0139975
0.12040409494124595	0.026221
0.07014620262897323	0.0106303
0.1998680089146621	0.0490267
0.3076780098824116	0.0768569
0.1429184456454749	0.0352769
0.16155133930389456	0.0421685
0.07738336173293063	0.0180324
0.1671065900432413	0.0438089
0.05726584347557935	0.00933736
0.2151742253298976	0.0477544
0.013076126057190357	-0.00127136
0.30040743523083785	0.0681506
0.25233683853344363	0.0571964
0.06699811038430432	0.0213252
0.18249085448448793	0.0430905
0.14594081979468923	0.0325386
0.17946348897228587	0.0429778
0.12628775217774316	0.0325724
0.17472282033615177	0.0421441
0.12594957215489386	0.028669
0.04093910439109413	0.00917089
0.1685600753937054	0.0393338
0.31029527941394686	0.0693771
0.038345404203531386	0.00399815
0.1046544766635231	0.0196329
0.08157657707925242	0.021868
0.13807790491965294	0.0373539
0.24375477416601052	0.0593431
0.16155200333039688	0.0366607
0.07793712561701151	0.0132236
0.04555388378257678	0.010481
0.1182421454900201	0.0229541
0.12712690683888775	0.0240433
0.21685999543813034	0.0533083
0.045731576135086285	0.0155601
0.1458445229787569	0.0385166
0.2264972862914472	0.0568432
0.34628161447654293	0.0831217
0.08990905808334473	0.0136666
0.22085108307452578	0.0600994
0.1634084178600071	0.0314362
0.31552224912292476	0.0752993
0.17597505171560798	0.0374044
0.2978770082609185	0.0725072
0.12568937494498778	0.0298573
0.29094769843726787	0.0662496
0.27185823937505454	0.0717302
0.2982759323499666	0.0772959
0.24444716300452168	0.0553288
0.24793687773181766	0.052134
0.22791274367247827	0.0529504
0.20857734431726907	0.0502048
0.13609304650731852	0.0308987
0.1377880826602951	0.0327551
0.2425189668254362	0.0574464
0.19923803754937985	0.0445905
0.12839162441039867	0.0351298
0.05159365584377451	0.00199901
0.11181065611499089	0.027503
0.20814368731792515	0.047102
0.2651007507039093	0.0595887
0.24609170632888397	0.0557983
0.24057961945093986	0.0551307
0.05377237055068592	0.0145391
0.19423534650254765	0.0472507
0.06548453973280974	0.013526
0.19682775770562416	0.0437174
0.15336380622194368	0.0461131
0.039889275335606295	0.00848637
0.20702587136038647	0.0472055
0.15953401330567715	0.0383705
0.24000381369308565	0.0664934
0.20011611458731562	0.054514
0.28536621249506566	0.0545594
0.16137306810750288	0.0393719
0.11851974870856993	0.0191475
0.17450256519249474	0.0403623
0.35749631815040567	0.0949832
0.24036054118714842	0.0542039
0.08092745226902226	0.0167565
0.14777131987864886	0.0377091
0.31574561556804065	0.0769122
0.18490052861159956	0.0484282
0.14454998081004075	0.0407491
0.27713662610830503	0.061192
0.24041694619089396	0.0617992
0.23911788956086158	0.059953
0.13164048956328325	0.0297642
0.12384234986976675	0.0264056
0.19029842964703014	0.0416969
0.10179715345010719	0.0325426
0.17159250055601827	0.0474251
0.21260201033205517	0.0604723
0.20410120396494652	0.0495752
-0.0019908702329388033	0.00807831
0.13139786963305314	0.0328629
0.07483607778804699	0.0271354
0.2171502014339543	0.0420993
0.22090867100635336	0.0494856
0.2165681952890216	0.0520687
0.10366079810295245	0.0188327
0.1563862725012819	0.0417443
0.12318965983555812	0.0337714
0.24690804572509412	0.0578449
0.11550200280796936	0.0275034
0.21975414850206965	0.0565474
0.13839673976044173	0.0339575
0.1289602701973547	0.0243299
0.23392642061105337	0.0568828
0.32443168714945514	0.0757603
0.22466743928842123	0.0575272
0.1656223602080387	0.0300747
0.20067209584902246	0.0472033
0.028660235602126487	0.00627977
0.15295808154656165	0.0404615
0.25109759243368784	0.0590757
0.2727138723101389	0.0584647
0.17012818386564726	0.0473536
0.0926352450302162	0.0197114
0.16165787034374107	0.0378479
0.2182787240836086	0.0561841
0.08747309110598478	0.0296042
0.11461913307917988	0.0268
0.17187491473853908	0.0419045
0.25183249176838507	0.0632375
0.15922417988555798	0.039848
0.14526843358649763	0.0371262
0.1624766260676526	0.0431731
0.06231688875439094	0.0139994
-0.0030643069381068584	0.00223453
0.34606301260163014	0.0842426
0.022714795605016238	0.0138115
0.17363706454593897	0.0403722
0.24669789170073894	0.0591142
0.1009633449858545	0.025855
0.1216519014622723	0.0231916
0.1821815105676846	0.0450464
0.24344450240201165	0.0590442
0.14896279802462334	0.0385436
0.1420295766283287	0.0360648
0.20705262580585482	0.0582481
0.20720394341717469	0.0564606
0.04759680484859012	0.0162928
0.2534847973109896	0.0582016
0.2881531244912838	0.0669819
0.1916108155125547	0.0467922
0.19316207374455618	0.0426946
0.25162024597811516	0.0566103
0.20023581974532595	0.0433403
0.17389607690112346	0.0458452
0.15100716466787223	0.0330768
0.06606854488767691	0.00969685
0.041286171625995835	0.00496196
0.26316080061318164	0.0646213
0.15727748073238546	0.0341583
0.07419267394843691	0.0103887
0.05843981368703914	0.0149623
0.08186287127049481	0.0155797
0.20554502138834846	0.0446776
0.3019871609741345	0.0733162
0.12946057571468206	0.0332932
0.17514064168858562	0.0432882
0.10469480165074534	0.0269971
0.1430533838858112	0.0329619
0.09745666042762255	0.0201559
0.24820496613507015	0.0589185
0.3143990088595882	0.0792482
0.07956982565798416	0.0203307
0.1428327933987042	0.0311
-0.04282721785017316	-0.0122717
0.29623364922512374	0.0774909
0.1133631372001353	0.0201124
0.15073960306741155	0.0445778
0.02406891907893711	0.00454564
0.04141305827660832	0.00830329
0.11959723853177545	0.0207252
0.11274705347865108	0.0243656
0.17597937730458185	0.0400388
0.05592463544475668	0.00353754
0.02800832551595468	0.00304335
0.17341044775428555	0.0341193
0.06375199634615086	0.0190038
0.2711537987881051	0.0682209
0.09037868941272315	0.01402
0.134332012765199	0.0363463
0.20429887778028893	0.0474075
0.11366314752498995	0.0262152
0.05929902863618258	0.0101041
0.11185872099372722	0.0306937
0.23313551664593346	0.0590663
0.13484084577144093	0.0342681
0.17778954853756251	0.0487183
0.1456241530318401	0.033701
0.1308534933628076	0.0230769
0.3039288079371238	0.0783936
0.15785664626457982	0.0394856
0.1666711182017008	0.0471633
0.09926245899596238	0.0105359
0.0779580855589435	0.0169877
0.1727015249967245	0.044548
0.10909021787782086	0.0236665
0.005841992676851386	0.00532831
0.10008370544462317	0.0196874
0.1680157623420718	0.0351182
0.15181938429795616	0.0344819
0.18054564139930188	0.054178
0.05849949548472761	0.0187956
0.10166178731957988	0.0253722
0.3051782768808109	0.0740065
0.24378862971662174	0.0543382
0.24055519436570094	0.0555084
-0.025711547094254737	-0.0163305
0.15623001426004998	0.0321762
0.26756468341964956	0.0667399
0.2767286184646529	0.0656305
0.11362533125322295	0.0264887
0.12476933201803111	0.0287157
0.10745455944470292	0.0296648
0.2642918869026405	0.0624448
0.13499227862713412	0.038689
0.2320397390428395	0.0565523
0.30526901872022394	0.0747274
0.19972654745501567	0.0506682
0.2620274587861065	0.0607188
0.247716579151117	0.0618563
0.2962130317067926	0.0694897
-0.008499423224957213	0.00274412
0.14354860157649524	0.0329163
0.15523372881824235	0.0299937
0.1844434467380572	0.0469416
0.09994274701303417	0.0222058
0.11719689384829962	0.0343714
0.28097078756933874	0.0616742
0.12490451060435087	0.0308318
0.23305959294449774	0.0548179
0.16862599380420332	0.0396692
0.32743704256275397	0.0831829
0.02552328979849905	0.0138607
0.2617999531991099	0.0604588
0.24726968025128054	0.0568483
0.26762957305231116	0.068312
0.06085587508629413	0.0140384
0.05768237484533703	0.0155119
0.2514166126507406	0.0552764
0.08708964011615299	0.0244349
0.13928396751070568	0.0352218
0.02877450823686945	0.00808261
0.08181908629228056	0.0257669
0.2031969092191775	0.0443041
0.2656783548078512	0.0649766
0.2508805787776754	0.0614789
0.21111983792537445	0.0505341
0.03879723697255096	0.00613756
0.1454644448230307	0.0375669
0.13250854100538362	0.0346837
0.3440217270596387	0.0861284
0.18241922635402638	0.0446996
-0.03419644319648226	-0.0095938
0.29967803520673497	0.0653556
0.3133617061770773	0.074989
0.24118895444501334	0.0526569
0.1909352530203227	0.0488065
0.1654330570245453	0.0405375
0.05342634036370722	0.0168585
0.2546947747335412	0.0629903
0.13314974803566512	0.0289799
0.22893167832964487	0.0585503
0.17139258436593258	0.0366642
0.14686030668571587	0.0314944
0.1859378550560184	0.0520403
0.19429845597050377	0.0470683
0.15030032551081698	0.0411215
-0.04181563883391296	-0.0102408
0.33860442478568153	0.0818099
0.26392129430130057	0.0630063
0.04126953414140232	0.00540825
0.15331065743496877	0.0272921
0.2737120019627403	0.0573636
0.19564338130018297	0.0499992
0.10584096108145286	0.0230411
0.2027237010131001	0.0533796
0.27538716310503103	0.0655532
0.040064362991574703	0.00645974
0.052958488576113766	0.011085
0.2669110766362412	0.0621991
0.08345181393276778	0.0171593
0.17927157492651136	0.0497478
0.1179568582779539	0.0302126
0.21670964327537243	0.0451483
0.03444100962257343	0.00696863
0.36638763165351523	0.0888986
0.14069474983748254	0.0350647
0.09796730388569524	0.0234435
0.12009560455073953	0.0252103
0.21396085766410688	0.0496313
0.03686308016221791	0.010202
0.0259791046398021	-0.00204564
0.2132008777344628	0.0545281
0.21938350215640542	0.0553291
0.06674092444392385	0.012613
0.10345026337174641	0.0249308
0.1337298572768822	0.0317202
0.13133908519739296	0.0302048
0.09701328441757684	0.0301691
0.15069908124846182	0.0375329
0.20868744872900297	0.0499832
0.16978134503888895	0.036526
0.21705464350493078	0.0508739
-0.0011364472256926467	-0.000649128
0.05493198896045362	0.0163049
0.1146067462772809	0.0324769
-0.008058485082075307	-0.00371528
0.22830704802440377	0.0558914
0.06421251501071361	0.0171903
0.13170806838865332	0.026595
0.24245043439626218	0.0647741
0.053958108435404585	0.0128774
0.25628482657092333	0.062162
0.14738964919913564	0.0334332
0.15750807663564018	0.0368547
0.17805284150344913	0.0402594
0.19779280523888781	0.043086
0.07584518736779244	0.0172163
0.14605673924900042	0.0402383
0.16992608017886943	0.0395685
0.10877496626093784	0.0231369
0.11946509619923995	0.0247298
0.2345154005992764	0.0614379
0.15357996622848855	0.0352446
0.25549875218696366	0.064606
0.2998579852534853	0.0728614
0.0368963644461802	0.00786741
0.19177027760755244	0.0490176
0.16832507311779873	0.0427688
0.2377924061793355	0.0556083
0.22752821937811327	0.0588726
0.2105025867195936	0.0468934
0.25419551996003587	0.0562891
0.21924981574274888	0.0532586
0.21674350248338964	0.0512802
0.17251573171753268	0.0378414
0.025926233596696952	0.00972259
0.2690192307256575	0.0675612
0.12436431334323024	0.0331247
0.1429168092611145	0.0399729
0.36742412221284043	0.0844579
0.287507414857444	0.065835
0.2060010558229562	0.059925
0.2258751726111654	0.0602972
0.08577667179883013	0.0210745
-0.02678035738066748	-0.00857404
0.2069491293732664	0.0470307
0.2746639191963985	0.065063
0.12644246195502604	0.0308644
0.20152715422326983	0.0489731
0.06989505561240306	0.0214731
0.2760464210013469	0.0658497
0.02381265265053045	0.0101927
0.11510206117861364	0.023343
0.10402109659420822	0.0172142
0.15601520630788124	0.0310726
0.13923793997181697	0.0281911
0.1576159309521406	0.0471858
0.031028143306871377	0.00444912
0.12159507878804297	0.0280426
0.076221865272924	0.0268833
0.2741654039859707	0.0698018
0.15737263533481746	0.0411491
0.2416803102525557	0.054524
0.15572301746486877	0.0385325
0.09960036787366872	0.026929
0.08650548572159486	0.0319925
0.22649993543646837	0.0504087
0.16456297414209176	0.0361297
0.11815173875091212	0.0276069
0.26406543849797626	0.0652567
0.17201337162634003	0.0454993
0.1300740199006944	0.026307
0.1922344530641335	0.049349
0.3060821393553146	0.0744329
0.15457035617025258	0.0353478
0.24143532101885606	0.063082
0.2786859880036188	0.0687312
0.20675194461110996	0.047313
0.20084445102737786	0.0495459
0.13253103578917017	0.0309535
0.15972855802076427	0.0382077
0.25668227668900556	0.0661415
0.1237419435200692	0.0288242
0.13933272046300438	0.0318709
0.05450952413718618	0.00969566
0.16791826666513218	0.0312895
-0.011698319427430761	-0.00300737
0.052917052880226016	0.015568
0.33264838184080137	0.0803638
0.1186015551424953	0.0333738
0.1768604553193388	0.0461947
0.17441264497278552	0.0380371
0.14997012663813453	0.0355088
0.19820747495257904	0.0505425
0.20475656726235267	0.0570094
0.04275354047303486	0.00932605
0.16304162761932348	0.0305047
0.1937906646649388	0.0530214
0.2729190937413984	0.0675618
0.17971428610045437	0.0446341
0.18675894118464068	0.0500462
0.12205939125279447	0.0258125
0.09475532668336233	0.0219858
0.12179551375599311	0.0298491
0.24792282234410762	0.0534839
0.08360026646341406	0.0158251
0.24124138310170018	0.0579551
0.12903326608952548	0.0285922
0.14420912696387286	0.0467513
0.0814675716994616	0.0151703
0.14255699425129195	0.0302943
0.16940652847373477	0.0468802
0.20737160880437988	0.0445105
0.04780810793962015	0.00722813
0.2638699026934295	0.067412
0.006848457100179373	-0.00413146
0.22091364624623924	0.0401139
0.03395936661007234	0.00904314
0.1459893720035421	0.032791
0.10020649812728602	0.0352567
0.11144323121502635	0.0334999
0.20785050822105997	0.0446815
0.13173680278829392	0.0297908
0.16644745656574036	0.0365176
0.0790368089417643	0.0206868
0.1959371179935616	0.0490002
0.1124390511116854	0.0259814
0.12296679741204726	0.0284885
0.2319906151575471	0.0537363
0.14939499578969515	0.0340185
0.2563699347039175	0.0682592
0.09422473980055292	0.0244165
0.21890506215630826	0.0537117
0.09001979228633043	0.0169861
0.12518555156761432	0.0335663
0.10794450453679727	0.0279179
0.09914368832810551	0.025952
0.12989143546416398	0.0303476
0.16218253090710869	0.038102
0.16325552820880676	0.0397138
0.03192172488263644	0.00417407
0.18847753209972798	0.0487129
0.23404311346373907	0.0578918
0.008753793876187032	0.00180514
0.22437532709545097	0.0537541
0.2685917879929381	0.0593847
0.07055806865770876	0.018924
0.04339391421929448	0.0116049
0.33627108796028454	0.0742904
0.1685864164672998	0.0368862
0.14496604698908672	0.0302408
0.13061531743194688	0.0263879
0.18786758679464755	0.0462604
0.08432701338813947	0.0252602
0.2145918514127036	0.0533002
0.0647047059937508	0.020629
0.030692520424904512	0.00235175
0.19222105883540766	0.0494386
-0.00790706187379729	-0.00366031
0.21145631202652185	0.0459056
0.31219406962856816	0.082605
0.14479136343466653	0.0388709
0.05003398709133301	0.0149959
0.12521808656615827	0.0272079
0.13548615901245986	0.0359348
0.20169195026766815	0.0484044
0.08318464693881031	0.0215183
0.12605398129017642	0.0216311
0.16670618910506838	0.036106
0.19335787017537207	0.0417552
0.11622293593179732	0.0261002
0.16996688336767382	0.0466498
0.17703019994250255	0.0388907
0.14316342211177857	0.033114
0.07411213195750409	0.0177123
0.22802197171318897	0.0497359
0.06269067500122455	0.0140042
0.12483377154966079	0.035414
0.13910037808258804	0.0331747
0.13310834157536497	0.036935
0.24003905600531225	0.0618879
0.05266766300270241	0.013498
-0.0477969291993901	-0.00872581
0.06756599918016107	0.0148372
0.1276266470308122	0.0276094
0.19402901253585889	0.048685
0.08191985058938181	0.01244
0.0831146812517897	0.0210479
0.03668758923395459	0.00988988
0.23264454062767564	0.0559131
0.32231406143723956	0.081918
-0.02324269654342389	-0.00589989
0.21527912615777883	0.0586309
0.14143695502072495	0.0260023
0.06994660219616548	0.0226792
0.13589609642749703	0.0250285
0.17755096498246908	0.0407546
0.09725499395888257	0.0294926
0.11437525858540154	0.0290449
0.23608892642601306	0.0569844
0.12062821223230233	0.0262446
0.07117203930584173	0.0146272
0.11502636906295606	0.0304136
0.1454650124056143	0.035024
0.015534340335185423	0.00941009
0.1712863167555643	0.0410545
0.015049760858082174	0.00357724
0.17264047249553252	0.0421262
0.030556481723080526	0.0118216
0.12692957602283078	0.0275452
0.1430643251924872	0.0309983
0.1864245095366285	0.0439227
0.2260093894919494	0.055083
0.15935188302634873	0.0403611
0.004370690241387369	-0.00614047
0.06916743939076558	0.0132703
0.1606100256894309	0.0317783
-0.006634427777548	-0.00110367
0.021634934438212808	0.00996432
0.10001488520268606	0.023245
0.0610202431060414	0.0121171
0.09738394385116074	0.0201236
0.25128164386622265	0.0539463
-0.06423223488597687	-0.0110376
0.1757666324245719	0.0393464
0.26184595126032695	0.0593422
0.06390566801788984	0.0185437
0.10821482699613422	0.0275045
0.3130410813056465	0.0725175
0.06853794753200128	0.0247009
0.13985814841509966	0.0398067
0.18367261924327902	0.0349313
0.20379737028035924	0.041193
0.19314049223531	0.0524735
0.1351480323459156	0.0318605
0.13441758478387758	0.0327729
0.1514925897368514	0.0353108
0.07067597939681926	0.0218863
0.293995775554696	0.0650953
0.06632075464593956	0.0120027
0.09522143998494977	0.0257777
0.2952683402688352	0.0697679
0.13294038711030373	0.034271
0.08357463057737056	0.0203641
0.10276182777314913	0.0308851
0.17042437237940972	0.0446652
0.10906462163712906	0.0312507
0.1823716228906829	0.0429215
0.06315504111763971	0.0150817
0.11746403667296874	0.0307295
0.12146967348958007	0.0221717
0.03934386176163187	0.0130819
0.0787842409704594	0.0173195
0.0954569014127146	0.0253532
0.06764036630902551	0.0182651
0.10024082216388412	0.0243442
0.18944158434628924	0.0422205
0.09165938083274568	0.019915
0.107897728472894	0.028582
0.07966942692323023	0.0184676
0.08214812747673547	0.0131443
0.3234698092414927	0.0801703
-0.020194271885143684	1.29063e-05
0.1980813411841163	0.0483493
0.11784476070239779	0.0207379
0.14456753519990778	0.0314632
0.06697898020954897	0.0121997
0.1312032547883834	0.0237075
0.048088917380342974	0.0159156
0.025886045738773074	0.00321883
0.1857181570118172	0.0350752
0.1766815232108332	0.047777
-0.12840800115112042	-0.0322752
0.11749766635863462	0.0188875
0.01634248340554744	0.00333707
0.20016651590355483	0.053314
0.15642770345098186	0.0365702
0.21176377789232473	0.0468132
0.1312686339207326	0.034741
0.2830044503887833	0.0650667
0.15037434665311059	0.0376598
0.2803524970747676	0.0662071
0.21179359406293236	0.0538454
0.1070705646695266	0.0197737
0.10719398600060726	0.0246917
0.15171573441040972	0.0417976
0.08218086708975476	0.0242047
0.08041238522327773	0.023585
0.16985337806391643	0.0475982
0.14591901617188083	0.0332726
0.2368236151884618	0.0587433
0.19180610012741953	0.0442815
0.11096491566038115	0.0281751
0.10450424892754415	0.0312387
0.10021794536116505	0.0238915
0.08509651413665753	0.0242049
0.17258894446538434	0.0442002
0.19020425787905829	0.0391047
0.14422835767618536	0.0395714
0.27081860102011135	0.0644946
0.2519463445215637	0.0568891
0.08198937538497925	0.0234241
0.03089884420513947	0.00498313
-0.025393705537914233	-0.00428728
0.005146886552520097	0.00085339
0.13308220636128923	0.0352039
0.15036110202593134	0.0344752
0.2970914318553301	0.07685
0.20560843917226168	0.0547108
0.22893754725196094	0.0564798
0.2922465629739938	0.0767504
0.27597312258980977	0.0678564
0.13174877478313984	0.0408762
0.2576417649207078	0.0607125
0.047739311185993734	0.00736644
0.1763455404906807	0.0456821
-0.059266313468411276	-0.0186676
0.24802905431507324	0.05409
0.2405028722542168	0.0658087
0.10051458441432591	0.0301079
0.13727540321385245	0.03031
0.1788039033249056	0.0412188
0.1836750303125249	0.0409631
0.18426895209396263	0.0427463
0.28135187693585156	0.0717091
0.04320480640166353	0.00845907
0.16881437036910046	0.0397554
0.14946111295866052	0.036978
0.2180349628901398	0.0490993
0.10867392741383824	0.023996
-0.018647098381707722	-0.0127415
0.06894610468592388	0.0146859
0.11070801953743406	0.0234169
0.1388746752496764	0.0384318
0.1255747126028538	0.0258035
0.07156501782829035	0.0175484
0.3214423662936091	0.0752922
0.09011222587214912	0.0242268
0.23653222649798591	0.0594741
0.10042857288850458	0.0220255
0.18128696760042765	0.0355279
0.24999177587198243	0.0608494
0.3295900176214034	0.0836902
0.20254206792731747	0.0523351
0.12407479082449353	0.0294797
0.24451931424361664	0.0526034
0.06510911548064349	0.0153737
0.19980024670218743	0.0458394
0.13054089337507693	0.0282922
0.17149590433183826	0.0417038
0.25408403810186064	0.0598292
0.3326165689075002	0.0835667
0.24399810270796476	0.053346
0.08044395696372089	0.0210942
0.2392523882489653	0.0549536
0.258354490967517	0.0642956
0.04352778501087578	0.00294981
0.16939669115559486	0.0409975
0.25669156995715886	0.061256
0.12261839161573101	0.0236027
0.25547943366853837	0.0667167
0.07927103117268572	0.0184173
0.12452346405499853	0.0278418
0.05220626609372734	0.0240184
0.19544093117202488	0.0535669
0.18658613527685958	0.0435153
0.24361194841387915	0.064329
0.14004823032618993	0.0408556
0.26217556673622255	0.0641714
0.12328998221755912	0.0280319
0.1722975516342064	0.0397431
0.2823145048490141	0.0651977
0.12063247405967556	0.0207686
0.12417332915885254	0.0312996
0.20015205302794506	0.0470307
0.22816227031759362	0.053341
0.0881779150503245	0.0216028
0.08818471043222167	0.0208955
0.0807475647457126	0.0149728
0.09373019647936476	0.0189049
0.1991247378703338	0.0528797
0.21923116160714393	0.0505664
0.2215635008747397	0.052596
0.1442834069576549	0.0286907
0.21866836421288258	0.0549434
0.172883024545417	0.0429859
0.2732883128734302	0.0634223
0.13534786247457284	0.0316074
0.16374167739056295	0.0414065
0.12691805247360582	0.0333149
0.14521260931172422	0.0407773
0.2177919711641771	0.0498955
0.02358939379619972	0.00384726
0.30600105383559884	0.0739133
0.21957833722637113	0.0559882
0.10489915269427291	0.0266757
0.12454624432689056	0.0272969
0.14096217817138224	0.0368592
0.15794618434352206	0.0332298
0.2350116377931359	0.0603063
0.20010641225240744	0.0499873
0.17234516592935245	0.0430824
0.04718579217473885	0.0146443
0.14872551324371458	0.0398982
0.28964206748756705	0.0653033
0.052792904861463076	0.00721017
0.005502546121506396	-7.14074e-05
0.08680821617010737	0.0221953
0.21713812468022667	0.0517576
0.1326334698743018	0.0338595
0.25558709953255093	0.0646874
0.27016515284306547	0.0699858
0.00799129884385737	0.00483242
0.1403164080154843	0.040469
-0.037552489749178866	-0.00671176
0.24408270683579905	0.06427
0.1441092694357462	0.0395527
0.18689019340149318	0.0428844
0.10978076402601336	0.0221287
0.23833485623263023	0.0564425
0.1266041241134469	0.0298743
0.3072084306034297	0.0707514
0.1650729508981555	0.038966
0.11072817334076385	0.0200759
-0.047084966322904626	-0.00995871
-0.02490194267608672	-0.00721022
0.0355399813675896	0.00388319
0.09051147288848439	0.0187649
0.11642730523481917	0.0329635
0.269241558079461	0.0668218
0.09178595815730456	0.0175819
0.25292766108481846	0.057975
0.1003049327377541	0.0236386
0.21213557964821933	0.0498768
0.10677587434824018	0.0255104
0.057259714499223326	0.00865254
0.08265090846222166	0.018702
0.04966237410031264	0.0129269
0.21168518999359281	0.0523886
0.002288116246421872	-0.00132136
0.2413886619753369	0.0661391
0.2579663255306703	0.0633394
0.21086729265074908	0.0449496
0.16142029781590023	0.0316597
0.29822086164180217	0.0794087
0.2866340544145607	0.0808487
0.1913866220346707	0.0474394
0.02606228169729979	0.00210376
0.01449321558921185	0.00240238
0.08825262346988451	0.0243342
0.0658926775680028	0.0166508
0.177208234340869	0.0425531
0.22319278448593247	0.0552514
0.031650103117112645	0.00469042
0.11554238614107644	0.0246192
0.1602518090371672	0.0301169
0.041989337681090345	0.00915116
0.1714553258574953	0.0428698
0.2071137383659056	0.0399862
0.18713084561150478	0.0538158
0.09079223842000614	0.0159226
-0.008572400261858189	0.00532764
0.27354499045040365	0.0639674
0.2381791879995371	0.0559889
-0.022795458172103	-0.00885374
0.11161709071097053	0.020057
0.1296193446004161	0.0295502
-0.060983763070854555	-0.0106281
0.3266060403096888	0.0769372
0.17654040662858905	0.0415401
0.2235693616063121	0.0583411
0.10342081237891669	0.0235642
0.26733832786180756	0.065101
0.026818945976701106	0.00667888
0.15151907361882075	0.0413924
0.0763717191163724	0.0138044
0.203001914434961	0.0460446
0.30321258037457616	0.0763816
0.022999783805271495	0.0100053
0.24002194814755715	0.0590321
0.21115691498720454	0.0506566
0.1046471943782024	0.0188037
0.2883603663000041	0.0643115
0.2090809421782674	0.0453692
0.29370776428549666	0.0619304
0.04469665164551538	0.0173006
0.2543222663217641	0.0556166
0.22086428388969231	0.0569533
0.11277180527599455	0.0244651
-0.044927309036830794	-0.00781406
0.060244823492401754	0.0188326
0.17403475054800036	0.0416641
0.1613026051838963	0.0417993
0.251514829464005	0.0603447
0.1738747130282123	0.0394849
0.2815036148047226	0.0698615
0.13455327144342674	0.0341741
0.12791243691723997	0.0261431
0.08539956821946362	0.0195678
0.034809897087841206	0.0118196
0.2243553343076354	0.0622868
0.16969532302255871	0.0387843
-0.000992090959814867	0.00128689
0.1616770813569365	0.0440934
0.23336936100864983	0.0556376
0.23414498211495452	0.0484441
0.04834039871199035	0.0116668
0.024692822853901345	0.00485677
0.16933283917807343	0.0439076
0.1696089156102459	0.0352264
0.05090846243718851	0.0145319
0.12311950862854153	0.0256302
0.11690146407578308	0.0221034
0.26434482690063105	0.0577679
0.07860362352219644	0.0149253
0.11108256149606596	0.0216926
0.11765043858939886	0.0335311
0.2190786274090352	0.0418853
0.2197783806493585	0.0485136
0.13539107712755488	0.0319304
0.17023211708496563	0.0431419
0.0526709744762181	0.00477991
0.10892955029722719	0.0221239
0.21000517894655946	0.0510513
0.26499682511736744	0.0669033
0.15392367654565234	0.0421169
0.2054627053621759	0.0576818
0.2617495955606531	0.0707097
0.09382713556264152	0.0222537
0.030987207436820197	0.00620179
0.118986816967218	0.0328009
0.22066803530527576	0.0547924
0.17820129002442295	0.0430619
0.1134282517057398	0.0323942
0.2117139909224928	0.0500983
0.17807847194361254	0.0434508
0.21264492795142226	0.047839
0.1675706769558308	0.0351884
0.19179922682877665	0.0526684
0.24875498488329456	0.0637867
0.29747713401179726	0.0762468
0.1003873080322014	0.0297735
0.23330415803916485	0.0568612
0.2780565396610452	0.0752415
0.11986580652338365	0.0305507
0.12275766458636726	0.0233374
0.022228494486022047	0.00667099
0.23541092960346913	0.0614289
0.054887965713352235	0.0126727
0.16355895275341048	0.0393624
0.09466544084924765	0.0180235
0.1437287324532868	0.0297529
0.11458792690691187	0.0184306
0.2948950907025262	0.0701678
0.13230239054666096	0.0363596
0.11210428501897256	0.0280181
0.24497934052888515	0.056411
0.010932882488487778	0.00616233
0.11436197504955922	0.021456
0.09907344654522988	0.0258127
0.16354027837360025	0.0426638
0.12398806534659909	0.0276353
0.2826236150477068	0.0746913
0.12706477405208552	0.0350955
0.08517803069301881	0.0156682
0.30846712402120474	0.0718968
0.1854147473511607	0.0422437
0.12262673359407454	0.0358036
0.1651732691586394	0.0426574
0.24261952094422304	0.0625787
0.13931602873002258	0.0419287
-0.03221517269729006	-0.00623572
0.17893178920354208	0.0470916
0.22825669605464058	0.0603115
0.3421675241130147	0.0879495
0.19282582213144542	0.0480713
0.06354039396598259	0.0144483
0.09900956787587968	0.0225482
0.26280858015019043	0.0607487
0.14831746511775626	0.0312532
0.16677952043422015	0.0367393
0.1263589780911107	0.0324026
0.11986170122358121	0.024955
0.10771677414401368	0.0229958
0.24446697140626114	0.0650776
0.15349974281896847	0.0365843
0.07157599167892648	0.014455
0.298470604342018	0.0690076
0.2089108489338994	0.0397283
0.2317568801471321	0.0514203
0.18036234234969248	0.045786
0.10723304494646962	0.0231375
-0.009563104850882695	0.0103344
0.14609587064655952	0.0380331
0.14662482024052173	0.0368761
0.09292175537370945	0.0234057
0.29807223281523476	0.0755759
0.17397962088084531	0.0404477
0.015856570174207184	-0.0026522
0.03132899717419491	0.00778928
0.2790442470095159	0.0609263
0.19842943302775365	0.0456281
0.2338074690477045	0.0505859
0.24328130251933877	0.0536639
0.04398514626660496	0.015902
0.232467429986819	0.0469306
0.13711835904067832	0.0307518
0.20938075219008467	0.0460847
0.00044103849124977696	-0.00151684
0.013562812580991401	-0.00358508
0.19028693228887217	0.0429621
0.13704210033929784	0.0329492
0.09974073000864836	0.0228432
0.23770511188381221	0.053221
0.24746024200644218	0.0564403
0.031588461492532326	0.00628111
0.21659320475396754	0.0527537
-0.013080753267884711	0.00155297
0.29253235925565424	0.0757143
0.197129714989059	0.0441776
0.17300545652617313	0.0442919
0.21637804446518805	0.053181
0.26617103262082065	0.0619491
0.1727871402488402	0.0397205
0.10132053663667591	0.0252255
0.17914192489864422	0.0365282
-0.022192456783597613	-0.0100041
0.26820246863992053	0.0664075
0.12925305316269145	0.0251819
0.11845995484846941	0.0291709
0.19358748222215888	0.0494695
0.10493488858767173	0.0270781
0.10609036750616933	0.0241407
0.2246553804532943	0.0552693
0.09725600279799143	0.0262721
0.2426328038292363	0.0627281
0.08387154797556169	0.0126922
0.12458733969014837	0.0258317
-0.005082670876549814	0.00223956
0.12472772667103939	0.0337668
0.16319381991809503	0.0428196
0.034051907487694544	0.00144175
0.2098761170591754	0.0509824
0.2471565559332041	0.0577149
0.13168486530485002	0.0341941
0.06829498355999258	0.0101684
0.14209216644029435	0.0375846
0.16070177107895547	0.0377521
0.3129059611118533	0.0777047
0.1863989590618979	0.0388753
0.11803203951757688	0.0323845
0.18891896676039088	0.0458251
0.18954896852264808	0.0419993
0.4022702327719535	0.0948576
0.03511292414809444	0.00189767
0.22994534473054506	0.0475136
0.13427519776601396	0.0359824
0.21208441731737243	0.0540774
0.18433175640845276	0.0448676
0.09587270459296215	0.0249204
0.037054757041389816	0.0144158
0.11800091849101123	0.0293086
0.07808971232866241	0.0133542
0.25120608017816004	0.0612589
0.12569795972110462	0.0285723
0.2605046253436805	0.0664395
0.13905602074101955	0.0334296
0.20123813178145	0.05167
0.12249746575424758	0.0255596
0.1863955523466638	0.042483
0.10302543917997509	0.022777
0.16444945224135737	0.039788
0.12430291003607347	0.0230588
0.39680709286661237	0.0981823
0.06742097376405237	0.0120227
0.1018915990015375	0.0274055
0.07886649241378071	0.0194966
0.2736562361595446	0.0587792
0.16558490132930515	0.0344383
0.20785738464492107	0.0453769
0.10808831319078668	0.0325736
0.31897747243942765	0.0715109
0.19832902045973416	0.0472799
0.10716520839907356	0.0252889
0.06090901751992436	0.0183789
0.08374089288663139	0.0187991
0.18237910090298254	0.0491631
0.21319789432273667	0.0426968
0.14003669869981084	0.0316936
0.2746943130276957	0.0700315
0.3013707157745488	0.0700917
0.10293613892560684	0.0236652
0.1095896329721116	0.015334
0.2339784957163106	0.054798
0.21236857285381278	0.0514692
0.1104712796650013	0.0224277
0.2865684690872398	0.0611365
0.10622665403351639	0.0256221
0.21755494370656217	0.0478067
0.2779854601493802	0.0718149
0.13985513090477752	0.0287231
0.17687021070708803	0.0370115
0.06267587396310298	0.0122925
0.04831771908046823	0.00966508
0.035438906265895756	0.022896
0.2559213414338054	0.0623819
0.19166563385722454	0.0472028
0.24799229554203764	0.0571264
0.05892893841976203	0.0155019
0.20417285460905474	0.0585731
0.1632242397107689	0.04037
0.18109694873509136	0.0446674
0.16054642689610854	0.0430639
0.23589462894940694	0.058669
0.14814498057508058	0.0337487
0.23445592106461927	0.0608185
0.24806906594607964	0.058237
0.15430630647990626	0.030108
0.2477772584473541	0.0602818
0.24355089943759434	0.0636799
0.03474991990112154	0.0113832
0.09267031122460072	0.0270223
0.1219402098147493	0.0314856
0.24255358612930178	0.0591973
0.2610123240366222	0.0647173
0.18507080081620791	0.0419787
0.10688289181567019	0.0302725
0.19386355859843768	0.0546134
0.21801549975685053	0.0514859
0.07046697633311604	0.0136732
0.28567917900014933	0.0689476
0.12053933447410226	0.0332769
0.009997018938636425	0.00843625
0.1998682581677833	0.0406353
0.1470528383841027	0.03711
0.0746762627323314	0.0180177
0.13474283470013157	0.0270887
0.10261175925775323	0.0257809
0.21961556839782942	0.0485921
0.14491297774287493	0.0342446
0.07062742142408564	0.0163208
0.1509412619719039	0.0401821
0.1619883582074513	0.0460297
0.11176297382152925	0.0329593
0.18802542994201316	0.0463128
0.11709926278563972	0.0257179
0.1521885401238518	0.0356561
0.21176635800208807	0.0524522
0.11115763380943827	0.0287656
0.08067319358441216	0.0177791
0.048191620388642956	0.00809461
0.33360800965034637	0.0835722
0.18298078223012493	0.042397
-0.015096480426166958	0.00575443
0.21221341977795238	0.0519747
0.12001282951377873	0.0286409
0.10824727719958024	0.022641
0.19500749323591493	0.0446995
0.12643638244780295	0.0197843
0.15855544851488254	0.0333766
0.26849938849712207	0.0637508
0.2702650003538993	0.0645404
0.2437118176960314	0.0534221
0.2096644649012233	0.0546495
0.18064748252925839	0.044543
0.02071012696186467	0.0024495
0.05924745183168032	0.0137392
0.08885585212747671	0.0185428
0.10873647923192592	0.0277213
0.22545271320975271	0.0511534
0.0005462672171511975	-0.00116517
0.22508946815786898	0.0505231
0.2978096064030317	0.0740974
0.08836771470215445	0.0230664
0.24116810330836666	0.0551539
0.08428795811010069	0.0223273
-0.014718957322609548	-0.000814184
0.06879354205960951	0.0193312
0.07383352165202105	0.0193642
0.12041416740913001	0.0343039
0.015138607322834988	0.00383962
0.2253101640830012	0.0482612
0.36803361197794926	0.0835877
0.26237741794701874	0.0559958
0.20274844968118635	0.0569184
0.11585862515655408	0.0304104
0.14503951654110195	0.0353464
0.16900305535182283	0.0395653
0.1253275377092863	0.0329224
0.16125689807685234	0.0367241
0.11713480621602985	0.0246903
0.1656642860455629	0.042284
0.1256810563879751	0.0406649
0.25189672902956495	0.0567468
0.13608504559928172	0.0386109
0.08493323787377816	0.0108174
0.2022255844592627	0.0463254
0.20602514902319463	0.0519557
0.08640266042636122	0.0229366
0.12859393306366362	0.03512
0.19634014764070123	0.0426457
0.18269170718069372	0.0468074
0.10548357547599264	0.0249731
0.24870354569988906	0.0599045
0.12679382359806612	0.03453
0.17170242946334918	0.038871
0.09662286836042082	0.0241349
0.1733872097156209	0.0442612
0.24211152287162838	0.0593378
0.15734381864779784	0.0384116
0.10740673703739093	0.0256973
0.2604962723830523	0.060431
0.10623336005443179	0.0195478
0.03215537590815315	0.0136749
0.11737477455013498	0.0233936
0.3048310414142607	0.0637471
0.23261555473637804	0.0630118
0.21613478263156488	0.0523573
0.16184165362181177	0.0406702
0.23688766330592556	0.055004
0.25775042721139524	0.0652646
0.15888550053984513	0.0362298
0.06710718617759698	0.00913309
0.0026615670860207223	-0.000164874
0.23409928337333613	0.0565249
0.15631146138167604	0.0405637
0.023198516295158483	0.00845487
0.16477442202329598	0.0476981
0.03809648442426765	0.0114194
0.09577624855988535	0.0169965
0.20262650701266094	0.0500518
0.2828297404643057	0.0658724
0.03752210158142061	0.00863269
0.09562580259696213	0.0185284
0.028896224225140047	0.010256
0.18498999065589417	0.0428984
0.24886577490355768	0.0627955
0.05837078541785076	0.0122085
0.1232326251760704	0.0287835
0.13735059647735295	0.0397454
0.15931314276940808	0.0406551
0.05162503595031705	0.00987669
0.17399296805933814	0.0396058
0.24003139852407604	0.0601973
0.04048956044589487	0.00699824
0.09074534600553255	0.0204731
0.048249966100283974	0.0122106
0.1696335238076435	0.0409138
0.13636432023782616	0.0329112
0.2190517417357175	0.0535835
-0.007870737796153333	-0.000874591
0.15763873913747128	0.0358404
0.1560376136038235	0.0318322
0.09484231352995429	0.0232699
0.15792625708246694	0.0345554
0.1911376891659619	0.0460846
0.17556468815608478	0.0363316
0.16328005702664503	0.0409153
0.18081041771574205	0.0540446
0.18230346750630314	0.0429908
0.181550741269546	0.0497733
0.2554580620188129	0.0583022
0.11989398792959301	0.0261746
0.22250862043308958	0.0524453
0.14045877220464562	0.0385624
0.13135716455394492	0.0358159
0.27531088821125166	0.0639091
0.11159497746602412	0.0227855
0.1634953284182034	0.0351738
0.10414016532387631	0.0284022
0.027577920044640068	0.0119225
0.18510201856991695	0.0535708
-0.04450979080684742	-0.0143346
0.26344778941313857	0.0702845
0.2694571345565392	0.0637925
0.12210749903569156	0.0281981
0.23928411795429064	0.055012
0.14890924849692969	0.0312367
0.1668530682713007	0.0394079
0.09232950943683389	0.0293654
0.27449159609587487	0.0637629
0.13371804193987882	0.027878
0.33003766000651225	0.0748353
0.046259843755127796	0.0196863
0.2968532763233737	0.0735924
0.041712611436309284	0.0108844
0.15116377209910362	0.0455926
0.14096999444766856	0.0344793
0.15190070747658838	0.0395069
0.24381377420236033	0.0668133
0.06430186928548354	0.018098
0.21731809765521443	0.0551832
0.14259592744393002	0.0324721
0.2248155270299203	0.0604573
0.10454369990038732	0.0210181
0.1755701429651647	0.0411949
0.020957818761907016	-0.00175752
0.20505683312921982	0.0508011
0.16336594630643	0.0357998
0.17021603601996044	0.0432412
0.015617095888151718	0.00608
0.20860055450224999	0.0558197
0.18312704828258608	0.0414438
0.2323961905719896	0.0456663
0.0238451896764018	0.00893543
0.15215984904047128	0.0262866
0.10182532922907171	0.0279959
-0.05401543385843089	-0.0131766
0.16892252564067936	0.0437634
0.14834452592264952	0.0440574
0.2625462727061891	0.0688703
0.15009249708923866	0.0391999
0.2150855821230087	0.0503022
0.35844933689431263	0.0807613
0.19962592244343363	0.0477358
0.08441549994178758	0.0170039
0.04326534134716731	0.0103252
0.11066305272629799	0.0263417
0.15736351032514	0.0412239
0.29527695298882417	0.0729364
0.2337915331424831	0.0485506
0.13798665867633747	0.0305228
0.1437575904049007	0.0416644
0.14372398900223604	0.0340514
0.27565310034629714	0.0667341
0.2418304920274334	0.0636496
0.11304098063898435	0.0259141
0.17032999505595467	0.0439989
0.2332211320584182	0.054966
0.17181764645928377	0.0385674
0.14505054225595082	0.0373866
0.24474484973042657	0.059373
0.08416588267986974	0.0222516
0.20958258382744252	0.0545741
0.0727258136013953	0.0181432
0.18931267045976732	0.0434609
0.30186121435453345	0.0780966
0.16491943801348696	0.0389376
0.1789576533092957	0.0459027
0.31031743881947793	0.082148
0.1196339371853458	0.0287594
0.23934895543249568	0.0613804
0.16953652926082033	0.0410755
0.03407022797583066	0.00862234
0.20924880625915937	0.0423914
0.24384096829998	0.0606116
0.22725285122839378	0.0501096
0.274130355109221	0.0634931
0.19585668904165848	0.0480859
0.14683009714187972	0.0388231
0.11178137711239856	0.0159934
0.19535768170135673	0.0448519
0.24050773904844233	0.0608533
0.11180870125757464	0.0282838
0.11405824108385577	0.0222666
0.0875699716986534	0.0141565
0.17062100804752878	0.0486118
0.27242031824095825	0.0632049
0.21637222250183447	0.0581712
0.18608101998012266	0.0442359
0.1900156185720519	0.0501073
0.07902119394335079	0.0137511
0.10000404689563662	0.022328
0.2622267248441961	0.0603245
0.05940218260461765	0.015407
0.13786270741138634	0.0309773
0.23607475816311865	0.0544139
0.11681268239547835	0.0228895
0.20781320037133197	0.0503206
0.21710612519496708	0.0493753
0.015995242059228382	-0.000858667
0.10903664123578127	0.0217985
0.3202947621467658	0.0789353
0.17710543957453634	0.040583
0.2202646772467315	0.0518199
0.14781003046646873	0.0292738
0.21912615607989816	0.0480712
0.09579041358128651	0.0240453
0.19593526169349781	0.0446019
0.24195847283644326	0.0570591
0.0870426302437025	0.025007
0.13232176905145604	0.0351292
0.11524015902855958	0.0325507
0.08389716689479691	0.0196298
0.3440959661619929	0.0818323
0.2781426982429948	0.0664929
0.24171037750869614	0.0665645
0.12490735638980556	0.0269862
0.1465421520093947	0.0393002
0.31127214659459085	0.0823444
-0.0023893044941867858	-0.00359963
0.16224252019737123	0.0389888
0.1562947858428858	0.039305
0.24824730971815948	0.062451
0.21810316528590573	0.0538635
0.12880854696221156	0.0333061
0.25407340997259314	0.0582246
0.16520590211296002	0.0375327
0.23158884192869295	0.0556646
0.1424145545736401	0.0387592
0.1656937156301373	0.0438766
0.12815019096428557	0.0234614
0.219119611026232	0.0542862
0.2871999127419321	0.0656465
0.1182381093988372	0.0336465
0.24046847240125996	0.0604715
0.12312545611642331	0.0343967
0.19330052211474008	0.0568847
0.20502854572814344	0.0441467
0.021841339137573225	0.00505833
0.0955966783514458	0.022857
0.10615119493066612	0.0269315
0.1973674292697407	0.0515227
0.03475064354917985	0.00111812
-0.016246308609017986	-0.00535816
0.17581166909645182	0.0490242
0.09329201397157504	0.0247579
0.06575649243874061	0.0122383
0.2256928139322498	0.0595584
0.17341475266129244	0.0389748
0.17640577712331867	0.0426481
0.12358772562447272	0.0274285
0.21318529228739735	0.0478704
-0.04394769429611231	-0.00917974
0.1058132853394957	0.0148628
0.08504787826985559	0.0275615
0.2354181446714721	0.0584859
0.16257937779298468	0.0342147
0.21937375991484623	0.0558725
0.0971691118014763	0.0241896
0.11754825382850263	0.0350219
0.12413853192260052	0.0301011
0.12147919858524714	0.0299805
0.10061980258200492	0.0196987
0.23466103328330795	0.0473369
0.10940286506807573	0.0245074
0.11042864627127834	0.0235166
0.09858514808618093	0.0238038
0.20727878361279364	0.0359596
0.22442359612033932	0.0521866
0.07343488671660148	0.0249127
0.004822741952595103	-0.000332155
0.2501928118331917	0.0549087
0.3047815499099457	0.0719768
0.2512039291178501	0.0602755
0.22242729551008186	0.0559044
0.2322889706656544	0.0582269
0.18260384311853167	0.0483
0.24698702588283553	0.053741
0.03134464356623175	0.000573262
0.27114517527428245	0.0708681
0.3263661743620232	0.0785738
0.2366507536224307	0.0508351
0.16679350035669868	0.0442956
0.1586120817704647	0.0443641
0.07360101794344792	0.0171528
0.19686537719499278	0.0518413
0.09654176336306165	0.0212331
0.21166566640685247	0.0531068
0.07495022740543811	0.0131637
0.1535908381058886	0.0374753
0.21475019538183057	0.0548269
0.3005276123369012	0.0792952
0.07606223182419158	0.0172019
0.35931334078580635	0.0856683
0.26060583762935596	0.0579714
0.2147753813557601	0.0531284
0.08912420300270381	0.0236623
0.09893973283302711	0.0204891
-0.07050782392028321	-0.0228813
0.1502495974210609	0.0360015
0.2625707038689649	0.055415
0.021813631745968513	0.00132249
0.07171963535591296	0.0193807
0.08949169363923741	0.0236782
0.19104063772529287	0.0489867
0.09328577989928755	0.0230146
0.23597083247716943	0.0510842
0.1614943577601708	0.0432931
0.15458655169539107	0.0427677
0.13586159365210404	0.0353101
0.19565353924255616	0.044694
0.14315730934498241	0.0323157
0.1469402241994187	0.0392554
0.21175460966447152	0.0517736
0.1546182375767831	0.0320357
0.21890339992131366	0.055149
0.14233488427508836	0.0302688
0.19326334142413237	0.0473111
0.000902537341650743	-0.000493432
0.05553456516446436	0.0109303
0.13466785597489228	0.0262179
0.03345495844041027	0.0119608
0.18847060242264013	0.0450706
0.1702746104395054	0.0355018
0.22349943905248815	0.0568037
0.1853178704003981	0.0470182
0.2045364233409028	0.0540372
0.17962240411266192	0.0395392
0.2449504227608723	0.0595694
0.18697619953778058	0.0369988
0.32309842525572674	0.0756794
0.0858744110442547	0.0266744
0.20824352982923686	0.0473695
0.08460264805036435	0.0234635
0.26631347175510045	0.0564735
0.21352491093065798	0.054074
0.18778788741513544	0.046345
0.11472530799651492	0.0361698
0.1574168869656147	0.0351616
0.11087948497597229	0.027911
0.17714595290608107	0.036871
0.20482531074621776	0.0512458
0.20697106660461304	0.049578
0.1321725351337413	0.0339229
0.2735872443943138	0.0606908
0.2782275061911475	0.0602999
0.025847981150055942	0.0104755
0.1540640793820857	0.0328213
0.03357702566680599	0.00772106
0.19165277323780133	0.0480117
0.20123847791016092	0.0514029
0.1722914004114768	0.03569
0.022082066349223516	0.00283376
0.01278881415040577	0.00809094
-0.013356697839919423	-0.00736402
0.1561381012741961	0.0346889
0.19940077737244344	0.0486239
0.1830192583506077	0.0436831
0.23838379828295964	0.0559635
0.3144189423125588	0.0780232
0.14964479814826914	0.0285659
0.20649102890456736	0.0455404
0.19692531979710223	0.046595
0.07037894699004336	0.0224388
0.20611766915897123	0.0517413
0.3100401977292394	0.0713814
0.1958217440645082	0.0448285
0.25671871992441186	0.0573791
0.17126843075756962	0.0392979
0.09711263562533033	0.0248134
0.23883578908369021	0.0548056
0.05472048768688128	0.00949102
0.025109485098029873	0.00252257
0.21607840065762648	0.0544958
0.05039538102776476	0.0182543
0.12852578608393267	0.0334814
0.0652273795914559	0.0203133
0.121418693089808	0.0337067
0.19316411028558741	0.046459
0.20842336958417942	0.0444701
0.17200157027790078	0.0361286
0.14530571736114303	0.0359403
0.1767068839461605	0.0385137
0.3613682293650125	0.0878518
0.3574283125399034	0.0823949
0.09647242427704525	0.0256942
0.023791394316309902	0.0127843
0.023498422976266767	-0.00146096
0.14462600282574808	0.0330332
0.1681147222642592	0.0431933
0.19975875642271196	0.0474678
0.13770150631601433	0.0333098
0.13596891235927738	0.0335728
0.27738614154825253	0.0647581
0.11328375369975587	0.0310671
0.10457694791910754	0.020464
0.28111710214767427	0.0620563
0.13495850930617717	0.0380711
-0.007148500341265596	0.00524007
0.20220753756318158	0.0485682
0.2826280889617842	0.0695472
0.23817187738661233	0.0640197
0.09896027319689277	0.0244008
0.18759709610744285	0.0435095
0.05501463035911478	0.00247562
0.4152747737817138	0.107951
0.03042866221136756	0.00630858
0.25791528426990595	0.0604836
0.0468371635936207	0.00597296
0.23619712034223517	0.0553481
0.3462434559474452	0.0864096
0.2947884722981797	0.0688524
0.24379507175630272	0.0606191
0.20546279458446706	0.0411423
0.24918115503846314	0.0566327
0.2011399409573472	0.0428257
0.1465066950430346	0.0271517
0.20580520730413027	0.0607922
0.08523278835097754	0.0118136
0.23795833325259705	0.0576623
0.1261005692400286	0.0273963
0.04688736193263333	0.00558436
0.026403009982273493	0.0049851
0.13400860284058197	0.041448
0.12385799905521415	0.0314538
0.19479802536874968	0.0484568
0.09389696535995555	0.0228142
0.06237147631440728	0.0162335
0.3395964831423744	0.0846728
0.10442294894118744	0.0262838
0.1667380234509751	0.0393471
0.12035752296016505	0.0291971
0.11237336271372501	0.030419
0.11063442318310741	0.0236593
-0.022673936574772166	-0.00504416
0.22609898083516472	0.0496308
0.303777860250913	0.0743719
0.11246096871808348	0.0329597
0.17723107477650898	0.0365687
0.12992198116817213	0.0284562
0.11136548624396923	0.0208513
0.14992954220829646	0.0378512
0.23520401180348718	0.0548708
0.2599703405852221	0.0715076
0.16485948221395444	0.0334654
0.19290788709675766	0.0379996
0.2019200753247722	0.0458316
0.07926546261311217	0.0188825
0.09040156689169855	0.0186482
0.15271005763077264	0.0440179
0.24021746037152605	0.060726
0.2653939482236859	0.0631815
0.052918776129293944	0.00133348
-0.03816552760180265	-0.00779591
0.12168048359588439	0.0205852
0.12362382495856286	0.0319651
0.13000895904294082	0.0268627
0.20801689085561018	0.0534658
0.16534323428829978	0.0437978
0.3127965714039191	0.0873803
0.19566603705028526	0.0489699
0.11886193106647903	0.0241582
0.004762196873851438	0.00284476
0.20623380847978787	0.0531385
0.21586744522889326	0.0447275
0.006639211242085301	0.00235979
0.042624088809784536	0.00753702
0.09912657880749362	0.020519
0.2996215251551688	0.0736334
0.18945284082797634	0.0517656
0.0029538520997259526	-0.000940635
0.24448194087941372	0.0635363
0.24762674955109545	0.0591332
0.13983349173952175	0.0232437
0.19823073957909418	0.0486156
0.08413762593432517	0.0128651
0.24017079093585933	0.0533934
0.14070883568438006	0.0243495
0.10789628909392439	0.0224008
4.0595910228303205e-05	-0.0044387
0.19101213498926628	0.0421004
0.08046713470513976	0.0208464
0.2543849756692963	0.0578631
0.12210088432489391	0.0274331
0.21243020883969338	0.056481
0.25714339155953403	0.0654238
-0.007452466635973409	-0.00197793
0.11137690069276034	0.0269756
0.21339302040160246	0.051322
0.0909699497283837	0.0210655
0.12448285166810603	0.0372935
0.14962303746952277	0.0364517
0.11856520012384206	0.0262882
0.19663383970733242	0.0503322
0.3418927178359331	0.0852368
0.2565848744455439	0.0662221
0.17513214321583778	0.0423719
0.17426381370497426	0.0417111
-0.005515747185443154	-0.00370696
0.0935291297425898	0.0214287
0.18413082010690326	0.0419817
0.1243758175489702	0.0367289
0.15768005443187422	0.0391791
0.2489121306873697	0.0608424
0.12347274135049159	0.0353739
0.22299287641293453	0.0469951
0.1488374847549849	0.035898
0.21003202342912122	0.0592234
0.19974740164288265	0.0488067
0.13958188238716146	0.0325861
0.22409929990541205	0.0488378
0.1634565013298853	0.0363731
0.15182649723701624	0.03621
0.11864395646970713	0.0303081
0.2041883779634783	0.0501216
0.06267140223191758	0.0231159
0.16771884215204058	0.0403909
0.09939781766178471	0.0203368
0.16925892173122048	0.0418392
0.14792262514882196	0.0347767
0.17869152339522829	0.0510851
0.24388246019577856	0.0585193
0.06986330236441614	0.0185087
0.179423730808084	0.0428165
0.11405791168090049	0.0250623
0.12237561720690232	0.025566
0.2166335808060882	0.0561949
0.14062305151398327	0.0436057
0.12989016059758296	0.0327411
0.20610351564608745	0.0527382
0.26554709394030995	0.0621482
0.263910662549737	0.0614729
0.1756989222092466	0.0470046
0.11188514132023422	0.0155754
0.19030156311283772	0.0460151
0.2286924804077736	0.0457714
0.18413436603872485	0.0466059
0.05367598104579754	0.0124918
0.26440702639656855	0.0618584
0.2628546968395158	0.0587701
0.2442605029400331	0.0538531
0.17168766745446942	0.0406414
0.24479572387159065	0.0681898
0.14742747374365242	0.0266436
0.13589645455161467	0.0434208
0.2719340229791706	0.0694697
0.2407221748076418	0.0568458
0.14172456519010088	0.0372563
0.27416492646681684	0.0679385
0.08474323858947373	0.0283989
0.33193402928777926	0.0817866
0.11910888366021032	0.0243781
0.21774963000627284	0.0581095
0.21810177836379527	0.0494916
0.15226384321706593	0.0398519
0.09470457726217199	0.0244805
0.2604162682685418	0.0693378
0.11374484662039185	0.0366434
0.055121114763868044	0.0187791
0.15514783442782265	0.0290869
0.16821170188479082	0.0456645
0.20961619016090996	0.0499963
-0.03198048037374794	-0.0127812
0.18774866585358427	0.0515018
0.1744453996281306	0.0489007
0.07907293762386783	0.0122048
0.2540399169653348	0.0640011
0.09120871566710897	0.0139685
0.2853991404448602	0.0632642
0.13278706617606564	0.032658
0.14066291349984503	0.0313856
0.07919680424318734	0.0234916
0.042838310786092	0.00536278
0.2096734788785481	0.0557803
0.1448938356635861	0.0265713
0.1838229441884014	0.044883
0.044928632516132785	0.015457
0.18198956255917062	0.0434082
0.08425555454924782	0.022889
0.13458499835785012	0.0344458
0.2052724823905929	0.0481428
0.16018659227280085	0.0347804
0.2087132177872303	0.0503845
0.20849328526508548	0.0450004
0.329764466867833	0.084921
0.12316982981961437	0.0357868
0.2501261587718321	0.0643145
0.13833532900905396	0.0312877
0.08151703539769692	0.0225533
0.2680229322125904	0.0607058
0.18992656131942506	0.050219
0.18468906717224653	0.0440569
0.23804911630464964	0.0555675
0.02025195651262166	0.00685458
0.140157534399054	0.034416
0.1516039591502559	0.0413667
0.28285136480651085	0.0706309
0.21776477533156618	0.0530933
0.07183623148999838	0.0182718
0.1504381982401178	0.0342014
0.07618423745298446	0.0229097
0.25294313740503077	0.0613865
0.31294338327263554	0.0774556
0.2388835771145401	0.0543999
0.09232370866381404	0.0177609
0.19898828861338996	0.0442653
0.16032997556550696	0.0338813
0.1841411682857216	0.0392339
0.13516282577342809	0.0307581
0.12605665388054557	0.0301427
0.1622688378940551	0.0372403
0.20303100699153895	0.0490202
0.1544650510470753	0.0372831
0.15350705464858208	0.0342045
0.11542105359682314	0.0332501
0.09848708478502945	0.024276
0.17351148910883574	0.0393662
0.13019431007408425	0.0325646
0.17955639877826504	0.0472006
0.05303464740646322	0.0125492
0.06699017281092808	0.0113886
0.08114488770701077	0.0239581
0.3061068013285795	0.0654585
0.07506624943145017	0.0113167
0.1834169997675519	0.0494889
0.12989328857241667	0.0261892
-0.02618988972515502	-0.00995145
0.15844618499966298	0.0349061
0.1329749145400959	0.0327142
0.0090552056917694	0.00263225
0.21167919883695416	0.0505293
0.21919165968582444	0.0501788
0.1890390299903877	0.0427418
0.25977135548855884	0.0648816
0.35227301071306344	0.087055
0.06376058245360298	0.0120666
0.10235831350979481	0.0284437
0.22646427246477766	0.048184
0.007521777475642242	0.00666467
0.09838106177212069	0.0253552
0.11041592333653352	0.0311429
0.040582720703571024	0.0105854
0.053148927946780056	0.0129567
0.1677673125118279	0.0329956
0.3107301981278965	0.0737119
0.2569546128541161	0.0677578
0.15812053329813555	0.0429468
0.1504342495256226	0.0363108
0.01932249983486137	0.00344385
0.24732483832575644	0.051984
0.18945939359605996	0.0471161
0.2940266727449572	0.0654096
0.15716914011541883	0.0294225
0.22478572459965465	0.0542549
0.18767830042352382	0.0447881
0.3007392857171332	0.068996
0.23157719945697072	0.0490263
0.003602490033229122	-0.000817938
0.17814659319143294	0.0417076
0.09563593402476334	0.0320642
0.05921850017913485	0.011298
0.13772097046619353	0.0375079
0.2454849664888523	0.0591556
0.08159414038754703	0.0263651
0.14459916369402723	0.0387352
0.16380565057248808	0.0393938
0.10203030718208031	0.022863
0.3532353900211934	0.0908714
0.24966329626713923	0.062788
0.1272363971254932	0.0344713
0.20464183808912664	0.044588
0.201826329927296	0.0472115
0.2111235844979319	0.0489579
0.16308650918893888	0.0417627
0.24925754884681664	0.0635032
0.08421467992772454	0.0151932
0.1639457596764884	0.0460647
0.30482312367470915	0.0732911
0.33788786556937134	0.0809745
0.15467489221852934	0.03504
0.14042288874034023	0.0344315
0.1741279955324065	0.0462826
0.20112936061283823	0.0427426
-0.019245514686589988	-0.00372253
0.11356042142133711	0.0200105
0.06361570794460318	0.0156958
0.2859250318470642	0.0680475
0.1455161541246255	0.0305204
0.23550142097442125	0.0630763
0.1545690733435201	0.0306159
0.04747553604800122	0.00791338
0.2528542573426264	0.0550155
0.093015052392304	0.0265471
0.1106598905874332	0.0303664
0.10441244365122572	0.0248939
0.20244461682694484	0.0462931
0.17020310389498092	0.0405243
0.39156177725161473	0.0971653
0.21960127207494612	0.055017
0.20496449866279398	0.0486704
0.1280429992002286	0.0278416
0.15948012475511816	0.0352144
0.10356553241267635	0.0257837
0.09751035224811215	0.0209934
0.06126206506179384	0.0140305
0.1519176190933111	0.0289514
0.19335051442005474	0.0471591
0.16881241775993036	0.039501
0.23832085043769796	0.0608753
0.22110879856102172	0.0595736
0.16449569024435515	0.0397034
0.11019768488815745	0.0205504
0.24840462007290043	0.0615167
0.18622889243131185	0.0505266
0.18599497507515927	0.0479573
0.20869340444137027	0.0498681
0.17018498154704226	0.0416029
0.17827482504261455	0.0416466
0.10778015458427954	0.0322961
0.10648934428352776	0.0297308
0.033813832303602596	0.00548255
0.06036041147148971	0.0160953
-0.012869152351489442	0.0053868
-0.02779849943468079	-0.00420597
0.10510834804738335	0.0226187
0.15211370964829596	0.0291089
0.29352803501262253	0.073399
0.022105790523447192	0.00647466
0.27778878781937183	0.0602059
0.14926340803966717	0.0319757
0.15314528228490823	0.0412529
0.22483456138197624	0.0572999
-0.09053646478807889	-0.0230385
0.23938670409775065	0.057994
0.14038711000288095	0.0372669
0.24189130650167354	0.0579984
0.06417789426911374	0.0091107
0.16611158392109274	0.0356123
0.14444292685115973	0.0372781
0.2881863923761145	0.0692274
0.11062056998867491	0.0249777
0.09131661962113836	0.022394
0.17855076084938726	0.0499775
0.08078008989816347	0.0154456
0.13207631778191176	0.0344777
0.060248947827569045	0.0154322
0.1993792844017392	0.0548312
0.16880576149663465	0.0413013
0.2433825210148884	0.0547037
0.12728990377014712	0.0276131
0.20429852233447648	0.0589423
0.04818498156932273	0.0117694
0.1427827596648392	0.0328171
0.05966639201999668	0.016201
0.22945684577282893	0.0597725
0.03485906464428155	0.00268963
-0.048314773506747906	-0.0144105
0.16452537967878525	0.0420096
0.19537847739361838	0.0514606
0.15835246289606753	0.0417155
0.001743144128741558	0.00963612
0.15007877435678768	0.0399292
0.08208602328307928	0.0155252
0.25791092656889186	0.0582356
0.10890048526409893	0.0246586
0.2440305240946329	0.06324
0.16346461505119456	0.0470532
0.1827323647298665	0.0375901
0.09171203074253108	0.0251967
0.13118021515147424	0.042534
0.24790192013596699	0.0621969
0.2661507813935703	0.0728875
0.1872225112801083	0.0396829
0.18784466534909203	0.0425824
-0.06851389788310532	-0.018824
0.20633175481551314	0.047895
0.170566468644338	0.0432388
0.07507490617705126	0.0209105
0.03000747243701128	0.002942
0.08410194220036515	0.0167582
0.0671265564055424	0.0247872
0.1798740039184901	0.0459858
0.3539159869762444	0.0857181
0.14241246066553628	0.0417451
0.11942388042818515	0.0201498
0.1286290573435171	0.0334365
0.07991002502989629	0.0238786
0.16606443026610518	0.0523871
0.14885070676939516	0.0340981
0.2630041534902426	0.0671945
0.19921186596931023	0.0410247
0.2951646723506415	0.0797899
0.2545863760932839	0.0610285
0.06689020688746222	0.0172205
0.14863973168187275	0.0350944
0.18376707447794519	0.0484072
0.31224635538086104	0.0841135
0.11304354273855936	0.0251022
0.15143760167688636	0.0397436
0.20219867724411136	0.0485259
0.21432318954521767	0.0508532
0.055822778759862864	0.0196144
0.08932350965534494	0.0223043
0.241930161006069	0.061912
0.26871016408664106	0.0632753
0.04840001012236688	0.00787047
0.18482315186071133	0.0451655
0.2158385970061356	0.0458104
0.08331394932093614	0.0186701
0.11932751693388702	0.0321209
-0.08315599619073599	-0.0283319
0.15407421444264494	0.0362754
0.06933840039025595	0.0186649
0.11397963872371596	0.0219091
0.15605064921887873	0.0386656
0.22021191054264724	0.0520699
0.16514137647996416	0.0307802
0.032198604103692886	0.0100215
0.015589780908490475	0.00293739
0.008272586429068281	0.00258699
0.11774676832960357	0.0321078
0.229239058838109	0.0574081
0.22176582269180942	0.0540467
0.047773218748118115	0.0143583
0.07442939030210317	0.022499
0.20683581391922473	0.0515331
0.09791141522539092	0.0190305
0.1282082629856993	0.0367844
0.1942241918277433	0.0416421
0.09082262295737838	0.0260451
0.03466062413640067	0.00440817
0.2334105654228495	0.0521149
0.03886535273311077	0.00110678
0.1882159689597084	0.0416314
0.1392883215947729	0.0316073
0.1854195800449638	0.0451284
0.14618966514011336	0.0350549
0.13984105023056112	0.0378992
0.18226476049876741	0.0440413
0.2825030800045298	0.0741715
0.16519703216249787	0.0445004
0.22815789079086915	0.0554522
0.30188423232192624	0.056608
0.28110597765161477	0.0705066
0.07034917164806205	0.0182258
0.14250888747830315	0.0294998
0.21845712833661643	0.0526061
0.18269991897070836	0.0484498
0.2095058818184163	0.0546367
0.24426549560831107	0.0593078
0.26088369452325666	0.0646651
0.2122033025094158	0.0473998
0.15780915963501274	0.0454951
0.015879797114496153	0.00701279
0.06980438371121016	0.0155691
0.15890727569082122	0.0297612
0.3426734183492524	0.0859889
0.0076069005861760354	0.00399936
0.21265987269886255	0.0506613
0.030865656794851846	0.00742661
0.2456606301199401	0.0615936
0.19562665913815536	0.0500729
0.248977410576946	0.0567143
0.2818751510644464	0.0654837
0.1207952408090569	0.0291107
0.2663326896300947	0.0642437
0.20189091076674703	0.0507849
0.08889199214867732	0.0190026
0.26395626273867	0.0678107
0.24424786477458357	0.0549585
0.14261614029442754	0.0324016
0.21071510192642084	0.0490896
0.049417743603711047	0.00747469
0.03466682565227668	0.0170589
0.12865518630668543	0.0380929
0.09251659154836069	0.0239973
0.29868729223144475	0.0720431
0.2595943115000167	0.0627211
0.1725014572649846	0.0444335
0.38069528495825405	0.0835219
0.23889353292254442	0.0554025
0.1516190690227344	0.0402794
0.10218890686594206	0.0275479
0.10487791943569458	0.0241948
0.16440795435038758	0.032947
0.24234858044708113	0.0599052
0.23018651966494127	0.0555764
0.2745713425298563	0.0714039
0.12392000757333728	0.0242581
0.20647618857139563	0.0546541
0.16933149717885262	0.0357432
0.08706039947047937	0.0143813
0.13811511351567948	0.0316798
0.07824057709745627	0.0142283
0.28488493638419543	0.0666947
0.16555097578651295	0.0416097
0.2193944056183008	0.0521814
0.15250929573393776	0.0376077
0.049974334678709514	0.0115515
0.1789382419546215	0.0406447
0.14493754778841542	0.0316802
0.13703444534632708	0.0325172
0.10813531165855449	0.0247456
0.13788277098004836	0.0366457
0.38491696664460096	0.0923757
0.20436025024076568	0.0473894
0.30034866135440025	0.0733742
0.0976759868045331	0.0245607
0.016193663824606193	0.0096891
0.2121932539037353	0.0574787
0.04407466698672837	0.0124802
0.20195613145030042	0.0521107
0.15250990248918345	0.0335222
0.192036608382486	0.0506213
0.14499154296169464	0.03569
0.3467448004928205	0.0827804
0.2233360374636639	0.0538931
0.15314173318504457	0.0370003
0.13284748190740922	0.0354083
0.17120823030885568	0.0347266
0.09206239299031993	0.0170429
0.10739881330530027	0.0251393
0.07425395155336555	0.0192284
0.06672242282062492	0.0167407
0.090359364568876	0.0148489
0.19878046963101884	0.050592
0.08957382200700147	0.02483
-0.012631340940491823	-0.000795904
0.26575279220478076	0.0735326
0.0944431497228245	0.0241537
0.16992428374647595	0.0379745
0.1768937626564938	0.0341476
0.1952841425531583	0.0427404
0.2742562817292522	0.062488
0.139870246629135	0.037667
0.012275679280526006	0.00221021
0.29423860114220657	0.0736304
-0.05620655364814627	-0.00969655
0.10457248118813037	0.0339781
0.10443000865389099	0.0295726
-0.02864372015326295	-0.00772522
0.21740673797882754	0.0444984
0.12843071938846068	0.033377
0.06747092124249414	0.0291303
0.13759015752393433	0.034816
0.045921337307348625	0.0150285
0.11428349814626268	0.0301197
0.2427152037232365	0.0506434
0.2333629193221861	0.05478
0.15007214963934976	0.0355079
0.01905408100183293	0.00300769
0.051740642464707616	0.0177076
0.18503666207404867	0.0435507
0.19852588045576663	0.0543958
0.13614064826982591	0.0324515
0.20691399584516293	0.0491595
0.2624906816771277	0.0643556
0.12724143406938182	0.0287636
0.2859931663054252	0.0593875
0.060419517203746595	0.0169309
0.17095091802585266	0.0399908
0.16785186554996118	0.0441946
0.037046885759918956	0.0151328
0.21928804672373425	0.0556254
0.029413016062783688	0.00429429
0.24461978510591184	0.0665476
0.02107156687678426	0.0138238
0.11851396155410371	0.0340676
0.1354745991550367	0.0287244
0.13070846488574095	0.0334037
0.10091822260473922	0.0174407
0.10211169201453221	0.029069
0.2353756813458366	0.0553006
-0.014585824806913481	0.000481878
0.19721313167708085	0.0481626
0.11703845006351178	0.0306298
0.12837391141211996	0.0280027
0.2093598058117979	0.0477611
0.27474083325882587	0.0690429
0.1734595783580605	0.0516557
0.06964328288401155	0.0139929
-0.0384824019926458	-0.00876929
0.2211742991789705	0.0518885
0.08067601711125412	0.0204824
0.13341077687847783	0.0311676
0.04533634155133605	-0.00142601
0.28889830442176395	0.0645477
0.16171582001007914	0.0363951
0.13656044397631428	0.0422651
0.12688241819124987	0.0282716
0.18701846718882417	0.0442978
0.15450023876904767	0.0321791
0.17989063809416908	0.0387087
0.16136792251978369	0.0389716
0.21957489519243256	0.060868
0.2446992039830587	0.0598148
0.31368225452811715	0.075077
0.0977676178010261	0.0190967
0.2136149350657185	0.0480243
0.16840009321163849	0.0408143
0.20405897990297112	0.0504523
0.07725725896265483	0.0236811
0.29169382816729994	0.0656831
0.17145687112413865	0.0420922
0.17583263116255304	0.0449585
0.30666203311047857	0.0718214
0.08222585172995991	0.0142198
0.1685339459559346	0.0434068
0.3351350496902052	0.0807213
0.07228566962725488	0.0222153
0.08187678833953775	0.0136758
0.22621764464274777	0.0463775
0.2646544606995902	0.0581248
0.08769677077319213	0.0222373
0.0406787383741923	0.00776662
0.055166206535454	0.016007
0.07325747289790134	0.0220488
0.20960273125673856	0.0521972
0.2994769417370125	0.0744026
0.20286117397170816	0.0523195
0.14718217781698778	0.0317749
0.09253673863053288	0.0203665
0.32320428072014673	0.0835217
-0.070148058265231	-0.0259402
0.05196265510391782	0.00939382
0.2291102038910396	0.0560559
0.21571791937429044	0.0503217
0.05266966234366434	0.0191598
0.12206517474938512	0.0221969
0.22801341014633253	0.051181
0.01916693083898434	-0.00111892
0.15152703640199042	0.0419431
0.22161272178359823	0.0528097
0.2039097296852339	0.044982
0.04607699488802434	0.0133621
0.1948082658577808	0.0500361
0.22554201058820575	0.0495477
0.14254105669812583	0.0386712
0.13564788465594674	0.0332001
0.22746997624769438	0.0500882
0.10920099277653869	0.0239123
0.14699427430609716	0.0424695
0.3100163033963819	0.0801693
0.15814434349856132	0.036967
0.17594021589805414	0.0434223
0.17443424342457303	0.0414685
0.13712000420591236	0.0337679
0.11824431078998403	0.025957
0.03783015091314006	0.00897901
0.20127839941391396	0.0453753
0.10881923119288915	0.0249462
0.24632436001442035	0.0579101
0.08215066267256478	0.0171054
0.23481335252854077	0.0648574
0.24609429696326304	0.0618586
0.013163292864462668	0.00735311
0.2944956207496076	0.0665811
0.1565532570218014	0.0356723
0.2728971967125117	0.0700532
0.18493463821329392	0.0488339
0.165833324833863	0.0434462
0.23743291879947487	0.0564555
0.19530054585371492	0.0486588
0.10384575807983218	0.0203151
0.15489538335361777	0.0378163
0.09144600122958747	0.0214895
0.2242271892753912	0.0553485
0.11183103678771016	0.0315128
0.2532898124014462	0.0631114
0.1464410796284548	0.0304833
0.12463956354028498	0.028408
0.13105012452238649	0.0323115
-0.05181354813277129	-0.011755
0.17546960287125657	0.0379684
0.08901077043450938	0.0197661
0.2609793130982926	0.0705408
0.1511945590575895	0.0348895
0.09018715783000329	0.0151006
0.19122688762029874	0.0466432
0.14590884810487267	0.0389616
0.15955112800282598	0.0410387
0.1777475568473345	0.0402133
0.041630162606873265	0.00855321
0.161638882172266	0.0329903
0.2669637499844112	0.063342
0.24272947292493974	0.0559907
0.27683762285492514	0.0660218
0.15713296497180357	0.0361153
0.19804751689862118	0.0496719
0.17720884987029475	0.0469497
0.22619237141571108	0.0563826
0.07455805851102454	0.0191228
0.10184285223006055	0.0218408
0.0321597874991134	0.00929326
0.1030594063679212	0.029308
0.09313873371983544	0.025337
0.09361807210362065	0.0194474
0.33115226104505363	0.0794085
0.20844797867526127	0.0545158
0.12783495866573574	0.0276981
0.045217560162216196	0.016377
0.16692000274761734	0.0472649
0.15573174272697482	0.0393488
0.23974827855711056	0.0583902
0.09873625079798916	0.0269227
0.19096130209297385	0.0455186
0.06352761276597725	0.0175508
0.10714217819683887	0.0226014
0.07577986034745109	0.0139535
0.19882630268953277	0.0422009
0.16023756125163705	0.0371159
0.14209951390846945	0.0301076
0.1375395585333153	0.0420488
0.10736719140733708	0.0313799
0.24271990638978366	0.0562965
0.1767780763076076	0.0326981
0.2527103170406407	0.061106
0.21706998472213088	0.0553905
0.11635659459145647	0.0217149
0.11395653910675263	0.0256535
0.32620783355623223	0.0801906
0.3165978776887721	0.0706707
0.054071105352408666	0.0124453
0.28974773937249837	0.0704031
0.14869327654949385	0.0414661
0.20613418126046476	0.0485395
0.15523631922508926	0.0372257
0.07518398027570392	0.0123202
0.2569093846245011	0.0648089
0.10177055088977381	0.0198434
0.1160649434117333	0.0262245
0.23744607009562224	0.0595139
0.2271802238780833	0.0558804
0.19078736756002357	0.0481338
0.13063831412436283	0.0378373
0.24625745582792988	0.0506207
0.16259347945898792	0.0383932
0.2174441713478032	0.047421
0.18586268397212424	0.0468601
0.20213787253900214	0.049055
0.17088675368491224	0.0423071
0.17822619848075344	0.0492264
0.24515958795688417	0.0589962
0.16741719205768069	0.0386469
0.2185287231644182	0.0525283
0.08599316995740697	0.0251534
0.18047060639245008	0.043435
0.02732742375036305	0.0027091
0.23429596407367137	0.0542268
0.18990304147850423	0.0509484
0.2731360463676407	0.0630944
0.08106272926685218	0.0239399
0.10586083763169961	0.0226828
0.3220606379209446	0.0766809
0.1299157605197241	0.0274277
0.07986027303116386	0.0141291
0.03459524907093809	0.0140245
0.06874675183420985	0.0155117
0.26430724900393493	0.0745386
0.15428143189308213	0.0322475
0.1156378188309715	0.0307231
0.28333440089843104	0.071459
0.20960107943633682	0.0507365
0.22844832109052296	0.0547465
0.10386381368386433	0.0226502
0.1771518093327851	0.0421807
0.08555132060055723	0.0214701
0.17146566102741095	0.0512031
0.30856376510076294	0.0713788
0.15350901903426903	0.0382236
0.06427425939450145	0.0164732
0.15359665808804415	0.0378303
0.21550596943921377	0.0483239
0.21604614028519076	0.0516824
0.10540426006780491	0.0241971
0.22308757527445272	0.0594365
0.21577791253652537	0.0331777
0.2180820550258763	0.0493047
0.0891208006397355	0.02943
0.11833791501087368	0.0324017
0.09409763994134603	0.0140082
0.2770862861453715	0.0608818
-0.042082387762682805	-0.0152344
0.20946116678097132	0.0548121
0.14724336872541183	0.0371824
0.34155180764912246	0.0874604
0.0030415709093643364	-0.0013988
0.16253498330956395	0.0336172
0.0706177852445174	0.024945
-0.0003545883922098938	0.00043472
0.023944451948045196	-0.00301963
0.3214322819384193	0.0733053
-0.0006673534537953985	0.00352482
0.08561854475312322	0.022672
0.18056960363031813	0.0505007
0.12560520030600988	0.0303893
0.0892007448291933	0.0195258
0.16478242165901136	0.0418351
0.17830274060126075	0.0363946
0.11134675908483538	0.0217729
0.12382055962697831	0.0325493
0.29436091451012036	0.0690813
0.23591109229329982	0.0496859
0.1396043353151184	0.0297266
0.13042827460420633	0.0369459
0.15611539271224703	0.0401826
0.21856051944641652	0.05622
0.2603046037454121	0.0642973
0.21792691478314388	0.0570491
0.1334405352173762	0.0289556
0.08207389469024319	0.0215671
0.17440449229382637	0.0423254
-0.022733518409994307	-0.00892806
0.13012452644991998	0.0292593
0.22594420428718498	0.0511725
0.102613957721988	0.0192723
0.12447795026826051	0.0208592
0.25139625453176556	0.0568005
0.20633469800608767	0.0493115
0.10882762513661502	0.0322614
0.22808508909596587	0.0515739
0.10681544682058125	0.0238024
0.23874965618779131	0.0578095
0.1961186509344245	0.0536319
0.16573046737031719	0.0394685
0.20260594511355778	0.0443465
0.1032762761057715	0.0229257
0.09955231852725371	0.0246525
0.17108691822469782	0.0443203
0.08125930306272101	0.0106889
0.16073703334266246	0.0368228
0.06896768441637047	0.0172005
0.13512682783112878	0.0269189
0.1399484087893697	0.036973
0.09466314394873147	0.0221857
0.1659281166361609	0.0390101
0.3328564542939372	0.0760517
0.11512779355623586	0.0205509
0.13614640995807475	0.0296655
0.1968856281586135	0.0428468
0.05664414551144079	0.0157682
0.30287331938855633	0.0699243
0.23815159109954306	0.0602597
0.11415838954528418	0.0243967
0.07885978486618961	0.0211553
0.11647869040423552	0.0285003
0.12946529883583854	0.0301067
0.2621876820160759	0.0595847
0.17641248157645115	0.0394981
0.13360299514675017	0.0299699
-0.012561633885246809	-0.00876621
0.31364776235342406	0.0703447
-0.01921808729626765	-0.00542142
0.05618999584545656	0.00759853
0.34159334913376815	0.0802417
0.09344825841499212	0.027338
0.24818337216417885	0.0591535
0.12996284247909348	0.0305183
0.351641806362167	0.0876182
0.0960027192646405	0.0197293
0.10526803422536792	0.0242689
0.06173972146685772	0.00981585
0.16828718939352563	0.0409821
0.1843961122344819	0.0448702
0.21659295144088778	0.0504529
0.1039033675853933	0.0276493
0.13651735777855972	0.0255669
0.07902651129060556	0.0154707
0.22049093615838805	0.0474497
0.2159992655317435	0.0492331
0.019751708102231078	0.00160459
0.060217521754507786	0.0119566
0.09899475135935003	0.0285299
0.1366500872965616	0.0324568
0.08090754462572934	0.0212664
0.16396802887454165	0.042137
0.1789657524664536	0.0398374
0.23145295724606457	0.0601657
0.23368536228274547	0.0575055
0.17341912220408415	0.0435527
0.1043878860177333	0.0183067
0.27468354489859304	0.0635117
0.19652138723432216	0.0459335
0.10927909702405311	0.0334137
0.12459282448618579	0.0284656
0.18321984016892406	0.0391405
0.17217721188103613	0.0419585
0.04893957278120973	0.0116297
0.11438620128046757	0.037267
0.14199657894208176	0.0340952
0.13975146200442823	0.035856
0.1912171494841789	0.0392005
0.12315083038794356	0.0328356
0.1601633370613352	0.0368731
0.14590145554130193	0.0342072
0.10160551793324066	0.0259858
0.11772571780581387	0.0350884
0.29479594316653673	0.0622815
0.09167677301270191	0.0206829
0.173940014778201	0.0516581
0.12474822184944517	0.0283535
0.12132296269268684	0.0286064
0.17029938967093564	0.0380232
0.17267305682709794	0.0482138
0.263238361202874	0.0661379
0.15359182982178865	0.0499315
0.19589382451147125	0.0416792
0.18799904150811722	0.0423283
0.19381511864083878	0.0413003
0.15012842218759423	0.0365884
0.08065438600335413	0.0134818
0.2371153706917181	0.0565797
0.13080175530420013	0.0303708
0.05467843665558585	0.013074
0.19191100236995914	0.0451846
0.2893948435632752	0.0686648
0.00942175680094901	-0.000261373
0.20470554358109186	0.0459919
0.13124931707416712	0.0329561
0.23438151660563275	0.0517268
0.2271727706066036	0.0534582
0.28604017806662957	0.0731553
0.09016783102836061	0.0252301
0.346063039190651	0.0840761
0.1748871342398873	0.0381159
0.22076289419319098	0.0478937
0.050940212409134746	0.016988
0.12776233456720942	0.0251014
0.09323156652210188	0.0188949
0.23554757712446586	0.0590048
0.054490514218397804	0.0121006
0.14713158384332786	0.0291929
0.14753416610231043	0.0346719
0.1671861681216286	0.0402064
0.06726584733379234	0.0153407
0.23197495444105054	0.0538687
0.14087609249135113	0.0369254
0.1563939821570946	0.0423393
0.08373830382579703	0.0229945
0.10751014530016673	0.018547
0.23540554856917129	0.0529984
0.1305035375066532	0.0320789
0.13466139975758923	0.0339951
0.17617934666470927	0.0422703
0.12719902258230856	0.0286178
0.14063584910524843	0.0341815
0.26879609555008377	0.0652635
0.21262268588773425	0.0499403
0.059163797243891994	0.00826134
0.10082437175450656	0.0248974
0.15478240290385575	0.0334694
0.10203774233686991	0.0212881
0.17942373923793759	0.038707
0.2935413795727407	0.0762403
0.20505868087006776	0.0534904
0.1502844624479315	0.0386295
0.1312426254349718	0.0222738
0.17636732076738842	0.0402623
0.08916843183162257	0.0207857
0.15666596270326327	0.0353379
0.13266866053089404	0.0229824
0.2280915992698911	0.0540492
0.1515517181818544	0.0360047
0.020218868463780085	0.0101605
0.053360678651022814	0.0154243
0.30103001571575094	0.0799549
0.18581369103417789	0.0490833
0.17897246416940124	0.0478431
0.040578999787582434	0.0137656
0.20841731926056883	0.049532
0.2088738149829194	0.0527995
0.13911863121787701	0.0349641
0.18548814489252527	0.0371113
0.1738856248473098	0.0417642
0.06372497233725151	0.0207612
0.11258749339371801	0.0230034
0.021736887924739018	0.00865356
0.1914877739803152	0.0446015
0.16959552276106438	0.0484771
0.06340815492190482	0.0182999
0.2992026874899025	0.0756389
0.22327855019581522	0.0447634
0.019867477597639738	0.000479699
0.08215142488111675	0.024939
0.13457525671865697	0.0327107
0.22582400935937025	0.0506202
0.18510474478988978	0.0457459
0.05380249286488084	0.0131889
0.1808634027836978	0.0374169
0.19741343464107422	0.052119
0.26296519372852983	0.0705532
0.23140545150947964	0.0588307
0.22546754465666882	0.0549748
0.2258946469819268	0.0568189
0.06973622979767856	0.00774978
0.2768425433640465	0.0606023
-0.05290854613728018	-0.0117376
0.25131107664659935	0.0489231
0.22495175752872051	0.0553756
0.15140772479329678	0.0406441
0.1285760883095693	0.0304314
0.07539445541303327	0.0169771
0.18939219378112734	0.0491773
0.057881495970623156	0.0133929
0.13255111788537413	0.0313722
0.21427056239128084	0.0504313
0.06975188463510075	0.02392
0.16821579188054564	0.0400227
0.17876881372810807	0.0410084
0.1440668007706549	0.034055
0.11819747377127886	0.026611
0.2796515830587174	0.0607904
0.3054157765099646	0.0652823
0.21055031605780275	0.056567
0.20403881368958615	0.0462405
0.16820646983012094	0.0362953
0.18389847778512192	0.0392814
0.16267780045340202	0.0419662
0.11984853908676991	0.0269327
0.07342024352533733	0.0208907
0.12755048830497506	0.0262808
0.048037222875767754	0.00745678
0.08142420015002796	0.0165658
0.21539984374787238	0.0545042
0.17200484799140525	0.0402879
0.21587789227392182	0.0516314
0.07171518102035634	0.018539
0.07627975743469702	0.0162126
0.2497688900546715	0.0553756
0.0899650097842126	0.0180076
0.20366672451835216	0.0444811
0.11253862212676416	0.0318354
0.2039727777744723	0.0471152
0.05311451663894757	0.0148122
0.13004265880872334	0.025703
0.20304609383253078	0.044863
0.15385318820175045	0.0398149
0.09806392260655108	0.0183376
0.2777355865366442	0.0698783
0.14392405779699038	0.0339025
0.15611997589754445	0.0379432
0.1801034053986371	0.0381493
0.3161886130866928	0.0729775
0.20967594766223396	0.0502458
0.1696985234237584	0.034991
0.033964035902534925	0.0139902
0.16442650815307092	0.0372901
0.11354095974142393	0.0275198
0.2176218172585258	0.0549383
0.13842575443717414	0.0322482
0.19106284852658456	0.0376308
0.0508370163251595	0.0113303
0.013434970092919258	-0.00204138
0.12405442270514233	0.0283944
0.2671505957790486	0.0634096
0.3015174063254999	0.0693588
0.27204263603535145	0.0641275
0.22532331651883894	0.0492987
0.21054903157969215	0.0479015
0.2002060081030501	0.0441427
0.18071338107723903	0.0446151
0.2418814141471202	0.0559525
0.19980157969962314	0.0429655
0.2321368721435189	0.0529991
0.08390412793841563	0.0227541
0.11071455402886983	0.0284056
0.15786819512847916	0.0343336
-0.008918542063823254	-0.00466091
0.07911623217841532	0.0193817
0.2606558577471289	0.0660219
0.1429473900343643	0.0320193
0.3017128242861061	0.0751346
0.26215736998542244	0.0684315
0.19053534459871607	0.0436311
0.1301520693606198	0.0349453
0.2549550603782547	0.0626713
0.18696329975465067	0.0431119
0.05714263668225811	0.0168059
0.07853730859161932	0.0153753
0.0759198688590637	0.0148861
0.25417675217716906	0.0549855
0.08773731525993496	0.0200319
0.2283769119648561	0.0537293
0.13215408192861772	0.0309384
0.2244167769355662	0.0521784
0.21837953336477495	0.0579548
0.1704481404993554	0.0363539
0.05790688861061178	0.0172018
0.17202538840251763	0.040329
0.2203209878239659	0.0562187
0.08289950914847855	0.0158041
0.23451076645057822	0.0576674
0.3315085304633774	0.0806789
0.0686175440856783	0.0157997
0.11452151842309462	0.0245769
0.2562789000890983	0.0628247
0.029002605663849285	0.00356048
0.24053958546675192	0.0562278
0.2171111720489976	0.0519392
0.09585330502862677	0.0263713
0.12648840056389077	0.027558
0.259473942029891	0.0594777
0.09983756865276665	0.0228634
0.15522814897725018	0.0399711
0.11999068505619158	0.0316978
0.12475466674128925	0.0291577
0.15674590120637671	0.0382378
0.3196267611745234	0.0748622
0.07822951123046429	0.0252867
0.3256427696785256	0.0764817
0.39036783882416914	0.0909853
0.07647475951385721	0.00881068
0.15457394648921538	0.0466895
0.15009530324868597	0.0408881
0.04737147477238226	0.00795756
0.08864133267836827	0.0171824
0.3529794070693639	0.076145
0.29340940672336185	0.077503
0.259724903689579	0.0677719
0.12222322299931672	0.0300317
0.20903761300245494	0.0440244
0.17557001992283805	0.044236
0.005601758483213147	0.00156442
0.10577958873483616	0.028126
0.08962285662763222	0.0160441
0.2682629889770106	0.0658862
0.1924463243177621	0.0352262
0.07773608988189842	0.0208377
0.20881907833316266	0.0551526
0.20854593996746804	0.0451974
0.16213973924106753	0.0348696
0.15505688124844766	0.0375592
0.16340326869366661	0.0434608
0.1726521043880936	0.0349955
0.030981425510011915	0.00505525
0.10670777117131056	0.0174092
0.2489399892259259	0.0667395
0.24779377458777468	0.0613735
0.34059759262528844	0.0850441
0.13738215886251687	0.0377289
0.03734688906336863	0.0106109
0.17246763283891825	0.0426438
0.23374946006171024	0.0536048
0.1645725534657529	0.0418691
0.0632331068149412	0.0207914
0.23581418907076343	0.0600927
0.04915670500692682	0.0142837
0.21310697364458184	0.0531427
0.26191881421504326	0.0602593
0.18257989686652806	0.0438665
0.26129708206600266	0.0616353
-0.03175789274454345	-0.00840181
0.19777094372595555	0.0491535
0.07252180538836868	0.014438
0.13723989130988598	0.0326083
0.15825927843461118	0.0209759
0.12929109621483834	0.0302998
0.2003925816469745	0.0486171
0.23210678913221494	0.0487683
0.24153664705513045	0.0599275
0.06542991537922019	0.010334
0.20045728529150894	0.0508091
0.24079995981329916	0.058938
0.08783827930070356	0.0272662
0.21383116062095645	0.0465942
0.08211790313874028	0.0230973
0.07269957579025679	0.0109512
0.20027268077424962	0.0500829
0.27794217564862983	0.0645512
0.18487253279286198	0.0388897
0.06238886368717245	0.0108154
0.07528049356067128	0.0142509
0.07271385011894646	0.0181633
0.18753803212717265	0.0437813
0.10455857332197917	0.0287252
0.12135903310060141	0.0260349
0.13640055007032037	0.0314541
0.2620210836797389	0.0616152
-0.006826791076880436	0.00283349
0.09881639085451564	0.0257569
0.03142435887308	0.00700092
0.2057049369169549	0.0576083
0.03484624007661778	0.0079908
0.20531667995492417	0.0402722
0.23348708975951654	0.0550429
0.1757916557795526	0.0413151
0.22781521422904263	0.0593967
0.19110657321764543	0.0402435
0.13613992412926912	0.0362644
0.16009904683887738	0.0343031
0.11021995856028886	0.0283719
0.17601317222268512	0.0432991
0.22044553404724135	0.0458249
0.09059378007074051	0.0176113
0.36058801933184653	0.0827253
0.09751784203333506	0.0137154
0.211473793735376	0.0511454
0.15514129129195248	0.0432356
-0.10575175335849996	-0.0290049
0.03832214182937756	0.0168723
0.3110960580108914	0.0739444
0.06480753769308435	0.019728
0.27742541444085916	0.0612857
0.24774488522097032	0.0532003
0.24045453074186163	0.0607506
0.029861264181446367	0.00346227
0.2410926339176504	0.0571383
0.1067403058449945	0.0324764
0.14637469023421776	0.029929
0.4219066716800956	0.109796
0.24327140923192841	0.0650121
0.08726416639629367	0.0232934
0.22991493623707904	0.0517153
0.13654961987190609	0.0380263
0.13203527923775918	0.0333572
0.17126068628416438	0.0391895
-0.01502666834316681	-0.00143857
0.17625886535814075	0.0351825
0.29416363212280283	0.0757204
0.10067763369919691	0.0190812
0.1885544256832118	0.0410385
0.12226474538486155	0.0332355
0.17979639362723854	0.0416891
0.25074758354715077	0.058805
0.08212453221432678	0.0146142
0.20030185102607842	0.046451
0.09079905625403352	0.0163186
0.14935846928900087	0.0372733
0.08404295031067446	0.0229556
0.11802659806479852	0.0305978
0.0820054997356251	0.0176418
0.1631263255340517	0.0326657
0.15383149244765218	0.0403941
0.04909891491736721	0.0141392
0.24591333441952143	0.0593039
0.10041872548190454	0.0214545
0.15269567590724561	0.0322805
0.0983815888432266	0.0287578
0.11836060470926518	0.0279224
0.20663533816462926	0.0490007
0.15886899704058313	0.0384403
0.1693196296705592	0.0395785
0.16848915614403928	0.0428677
0.1826991521910747	0.0342105
0.23405162974770707	0.0507394
0.1694026924174549	0.041045
0.1146572011332301	0.0256325
0.11716220687069256	0.0334516
0.09405290858799202	0.02373
0.12022395460420027	0.03479
0.13886758975582633	0.0352257
0.11442377843395984	0.0262614
0.2136140020902097	0.0551857
0.13377868999134215	0.0348949
-0.007218692344464542	0.00093323
0.22618732685952245	0.0560368
0.11390837644564407	0.025493
0.08843414554179893	0.0157875
0.1395692269287358	0.0298104
0.034647714999734784	0.0169721
0.0035947925794705903	9.29098e-05
0.2050725423607516	0.0490039
0.45891256860278956	0.110775
0.23396388603457563	0.0562085
0.11591869742962894	0.0273698
0.24205682580552468	0.0470882
0.2033019402052847	0.0536009
0.19309044573029754	0.0443494
0.12722678519302352	0.0293836
0.22469101855111978	0.056264
0.005318310993323412	0.00146268
0.09896866629363171	0.0292602
0.21376276190255794	0.0500868
0.25849253918385867	0.0686161
0.24706914844499217	0.0619141
0.32942900581041673	0.084882
0.1360232000860808	0.0264127
0.32536046959503634	0.0791344
0.2756893352703423	0.0652664
0.050533481099261764	0.0104102
0.04267764421986218	0.00933509
0.1004610013794546	0.0248189
0.17659537670978043	0.039336
0.33232335352738335	0.0818139
0.16827634701828922	0.0348641
0.16341423089585064	0.0326683
0.056559679799134926	0.0142148
0.11746498222453886	0.0311114
0.044686139867312354	0.0127509
0.20885751846195197	0.042875
0.2884576160186038	0.0710454
0.2833378264937125	0.0662855
0.3528860371720831	0.0801271
0.2420544623495113	0.0571663
0.20600484362618224	0.0449836
0.16499738226199467	0.042537
0.1298241390432219	0.0195152
0.24073565714924638	0.0583342
0.18667427725750202	0.0417353
0.2347576524060093	0.059418
0.2584380174914034	0.0608804
0.1642291339288307	0.0372428
0.1808047108060706	0.0402936
0.05839394857230047	0.0153109
0.09314912383254623	0.0216483
0.2610401463808862	0.0573529
-0.01000886946787083	-9.93952e-05
0.205437880355388	0.0526563
-0.0020120130363902086	0.00206749
0.28499133496946216	0.067307
0.044201743320586816	0.00471213
0.059449171214555674	0.0144281
0.11183757728247087	0.0246502
0.20859672481901723	0.0483723
0.22778843689227524	0.0569448
-0.052858759875684565	-0.0174417
0.18838432516410705	0.053143
0.15078000442186418	0.0399324
0.14604879708317417	0.0333581
0.2304452801783054	0.0588193
0.15160498696006244	0.0406121
0.16281232712859142	0.0423392
0.22902243766531638	0.0585691
0.1368207500450016	0.0333911
0.08845601683015733	0.0238928
0.31566166457992145	0.0771316
0.1495175921312954	0.0438906
0.19716438910438197	0.0483676
0.1607898396413951	0.0308178
0.13141562925164615	0.0321019
0.2147940552910351	0.0546345
0.19195729463524414	0.0453373
0.15071292324805619	0.0302894
0.1559598309247449	0.0403768
0.16521359275443637	0.0377515
0.2934859535630785	0.0712776
0.12266392405066562	0.0301001
0.16168483725426708	0.0317104
0.1082641482452453	0.0228231
0.18641129268843726	0.0446358
0.3032154471288702	0.071369
0.15782879046925075	0.0341848
0.26917407059485415	0.0652632
0.0912637323276457	0.0172947
0.25445566750156046	0.0598972
0.188668927239867	0.0402588
0.18440938816114041	0.0439692
0.1445433979672961	0.0298896
0.16011403079976044	0.0428548
0.2968275903560781	0.0675288
0.23232934656405102	0.0497624
0.17187996141761025	0.0455518
0.11275562465434968	0.0323027
0.177054701122758	0.0416382
0.13442168180996128	0.0307845
0.0031042237194432794	-0.00411998
0.10868616092138093	0.0230329
0.24929189689567513	0.0641728
0.10924945173841331	0.0323675
0.026170750257955146	0.00724582
0.25772431615814534	0.0603186
0.20870395248214144	0.0456135
0.1807566639455003	0.0391922
0.18094148299081605	0.0478301
0.15151358347427285	0.0356739
0.26995672775612023	0.0684353
0.16934701983559905	0.0405702
0.15383232856736448	0.0430576
0.23147612852660523	0.0594793
0.12282989302376766	0.0325469
0.28202190723839643	0.0757041
0.341134626417724	0.0868368
0.09783801462000188	0.0267515
0.04772678112451564	0.0151616
0.1425976487117103	0.0355714
0.06552965725909611	0.0176098
0.07402519171844457	0.0200587
0.17789452023161365	0.0500113
0.21045015497186997	0.0462176
0.1070150987638694	0.017094
0.15091489884060447	0.0393328
0.12471932997691147	0.0341725
0.06470765086938093	0.0161109
0.014654621084660546	0.00612388
0.12867662672177835	0.0315872
0.17238508555651766	0.0385926
-0.06714153264078526	-0.0160825
0.1905922477170546	0.0504538
0.2080177912206959	0.0492498
0.1136545465413932	0.0294937
0.15985357351423524	0.0436184
0.24916317550719322	0.0593504
0.06444308223757968	0.0137144
0.09705570811711176	0.0240404
0.2120662066588935	0.0451211
0.033072437143651275	0.0166746
0.12126414497142322	0.0291309
0.2487735375398058	0.0635186
0.10277936653351853	0.0228193
0.08258707419092726	0.0165727
0.054008640759311194	0.014359
0.23643274885402527	0.0575047
0.10484456847215239	0.0273983
0.08240963322202681	0.0173985
0.14930948520218446	0.0323133
0.30647088660715327	0.0785578
0.2167404666203399	0.0537695
0.21571545920878926	0.0538025
0.07075126596039381	0.0145355
0.15792106672835274	0.03724
0.27855647516860865	0.0669031
0.17884041055746644	0.045132
0.21981525877033767	0.0504376
0.11784047150021812	0.0301332
0.201459282258736	0.0461685
0.016323113296734058	-0.000840692
0.2885987453911561	0.065792
-0.09476315976091211	-0.0224638
0.16435255402874327	0.0380529
-0.03934345259447925	-0.013835
0.20328800380738765	0.0515596
0.02159228777487184	0.0077053
0.05220050892664946	0.00946625
0.31489901954489535	0.0696383
0.11587739338339519	0.0224445
0.326809690506959	0.0845274
0.21854139157657929	0.0536335
0.16997965670147736	0.0367853
0.19611592231889055	0.0516877
0.19680442826861166	0.0441253
0.16149149214493405	0.0348862
0.1930034301232718	0.0426451
0.19747355004453887	0.048753
0.10776632244182685	0.0246981
0.30189234629050965	0.0767869
0.07161748827390577	0.0194502
0.13245359036265977	0.0340182
0.17079871568744628	0.0518212
0.1910385450516161	0.0440109
0.17669244859832117	0.0438953
0.09441921899784486	0.0227446
0.045699933789125825	0.0153238
0.16502541907237378	0.0375521
0.20407996352708088	0.0519437
0.2259133630581892	0.0501352
0.23351768523727087	0.0590762
0.2090407708822475	0.0519669
0.22843136175756174	0.0592655
0.20329195356860502	0.0547726
0.05984726675953996	0.0174644
0.01249170470988688	0.00377702
0.23452806111593208	0.0557278
0.132765495106307	0.0341405
0.06696566628466706	0.0153476
0.016663334787360522	0.000934794
-0.0029590653788036845	-0.0015902
0.08871607731506297	0.0167549
0.08459983378613346	0.0206386
0.1897642956885147	0.0479908
0.23332860302897634	0.0557365
0.08090438326271268	0.0186529
0.2711794706395308	0.058913
0.31797412193205804	0.0695976
-0.01074844968303787	0.00142569
0.21862057773635296	0.058882
0.15294257619077173	0.040864
0.2711653684580279	0.0632744
0.12049050932902076	0.0312722
0.12645011917180138	0.0291092
0.19617312031535794	0.0498143
0.10328097647264613	0.0245959
0.13363097542865882	0.0219825
0.0694263145874972	0.0276122
0.3052868961819868	0.0754747
0.08655163197879708	0.0191311
0.23955382453273416	0.0612188
0.09959500013357056	0.0330904
0.2389812708981346	0.0606628
-0.024186728071905195	-0.00343875
0.2982434179469528	0.0633854
0.11947411148878304	0.0278111
0.1297831977146977	0.0335836
0.12393378742717417	0.0283975
0.12377552202619639	0.0239379
0.18371203056655103	0.0413783
0.3473525669048228	0.0871736
0.1786717007802439	0.0454487
0.09683679545588522	0.0190974
0.2364754648535948	0.0515691
0.13729157775882583	0.0295251
0.15208071898587808	0.0365802
0.05472349862525814	0.0185638
0.14866258206433133	0.0333327
0.19025656612750386	0.0410969
0.09154799480836398	0.0232409
0.12330015502650804	0.034935
0.19539330642140124	0.0440133
0.024171906095335555	0.00428898
0.20542542242709874	0.0431783
0.25454175881717866	0.0490078
0.30243049272530215	0.0727523
0.029038098931822964	0.0135052
0.15124368812309918	0.0275978
0.022463854962243162	0.0101147
0.22644569402667014	0.0538958
0.14763023029247255	0.0366001
0.13919700585170847	0.0326807
0.25492790095130136	0.0559736
0.12033322026451902	0.024877
0.31791688568331045	0.0827965
0.053125821215804066	0.0152386
0.278625604069373	0.0641416
0.12103636148488317	0.0317735
0.041375152118653204	0.0137457
0.12666995676089265	0.0318216
0.1308545199880294	0.0269415
0.18615441301546531	0.0400496
0.2672799928848472	0.0621828
0.2028046036426544	0.0442488
0.241488327278765	0.0543043
0.12326184310623561	0.0267604
0.27280327370257745	0.060234
0.09388262442978396	0.0237074
0.24882592536820078	0.0611313
0.21897442543167792	0.0485627
0.24198465325189586	0.0592064
0.11604579280535067	0.0287266
0.18714120967318418	0.035892
0.24348708642661174	0.0515713
0.10806995698323216	0.0285062
0.11327680711769962	0.0306278
0.1248389742850596	0.0335653
0.0908295214133819	0.0154191
0.09717162658535566	0.0249436
0.35504402196076157	0.0840779
0.16328895361062137	0.040233
0.07148044858966193	0.0173565
0.21519155826569808	0.047667
-0.0256928659320881	-0.012084
0.17270946458123193	0.0459983
0.1376401695419265	0.0446842
0.15552082721631907	0.0303177
0.08238274014577733	0.0183257
0.051566055893372806	0.0140301
0.070684127885853	0.0216386
0.30837847992883427	0.0805084
0.1925638462657729	0.0456531
0.28434076240788336	0.0653516
0.21708642609495066	0.0505223
0.14396897259260333	0.0373185
0.14690397044878328	0.0317397
0.20362963931039982	0.0507989
0.17847333003386684	0.0496242
0.19778684608386224	0.0536545
0.2818695562175767	0.0676912
0.12717592864672447	0.0288511
0.10735332777038847	0.0206597
0.16447356926354495	0.0318784
0.20608264347025818	0.0502348
0.08606789835302817	0.0253522
0.08501496868858643	0.0296699
0.24346282377693862	0.0614192
0.039396564036764656	0.0106258
0.39266753922911163	0.0945738
0.2401283529649775	0.0599298
0.2710216432546824	0.0598625
0.27024672513074754	0.0716656
0.15045841990628434	0.0318789
0.05886496541152102	0.0113454
-0.035303883290709916	-0.00963046
0.13035593992382327	0.0324004
0.12682260081734642	0.02644
0.30543246818819336	0.0741496
0.18480240151772775	0.0512372
0.10130277109304268	0.0235883
0.31630272937653664	0.0760611
-0.018351428790480746	-0.00532232
0.17771408978729228	0.0439671
0.19547942160822052	0.0505485
0.2674477039133053	0.0625661
0.14173203436724516	0.0386463
0.06825886878028978	0.0166847
0.1943359944380145	0.0453557
0.308817807053984	0.0800282
0.11192398165547114	0.0289487
0.2060587699396285	0.0496549
0.2668029190464336	0.0653078
0.09601972239052418	0.02761
0.20653227270945432	0.0437838
0.002560085314660638	0.000686272
0.10643827111047392	0.0178632
0.16916931988833342	0.0432997
0.1362195155727307	0.0373009
-0.026569378810644643	-0.00826866
0.04803468530028662	0.0108448
0.11013265367141224	0.027248
0.26210679123476793	0.0554268
0.25621335757153985	0.0610333
0.09885108872082278	0.0248613
0.22912231024065224	0.0478895
0.3428007046233391	0.0799313
0.33752215720868356	0.0888492
0.271727255683887	0.0602988
0.04428143593209168	0.00354718
0.15208131003169376	0.0373946
0.11808086768971705	0.0271887
0.15954442569180863	0.0396967
0.1410182131410437	0.0333552
0.1416542443706151	0.0398219
0.2075131583057792	0.0533094
0.32378812993113804	0.0729082
0.1012725458863021	0.0210856
0.11918433535137295	0.0229639
0.1695808266560051	0.0429035
0.08690229704429472	0.0180206
0.09861363935420332	0.0256479
0.27162478405475043	0.066481
0.16949896652149204	0.038878
0.25999012944537697	0.0624698
0.09016425102617032	0.0209242
0.02223847521325735	0.00534946
0.2373579950365058	0.064722
0.19373724254399302	0.040634
0.253064250849757	0.0600275
0.28337741140103734	0.0694661
0.09211906842758687	0.0193007
0.0455197280049354	0.00308034
-0.00078916484798796	-0.00255347
0.2738914426113872	0.0638862
0.1669495658844948	0.039751
0.1169790788152504	0.0298592
0.08306834890309862	0.0184502
0.09726249951860345	0.0189227
0.08055927123416746	0.0162531
0.08787103014827322	0.0206546
0.06535185744898281	0.0153073
0.06829697196642508	0.018113
0.0910522011932111	0.0259651
0.14108548256962877	0.0245687
0.2149907647502244	0.0525941
0.19681151501395688	0.0455104
0.184124959971136	0.0440797
0.2440860058694363	0.0581772
0.19351668712850026	0.0423994
0.20216571487616544	0.0518924
0.11055133599953695	0.0283394
0.0975939882456374	0.0167295
0.21797283959468003	0.0537
0.2814719392853216	0.0688941
0.09572509254107664	0.0288184
0.024530429267545516	0.0076411
0.06144481139130569	0.0141653
0.1803334701639611	0.0437287
0.11203885462277477	0.0238261
0.20512729275262603	0.0524226
0.0852648140420611	0.0209553
0.18049963498124372	0.0472243
0.2557810040828589	0.0646063
-0.019098276983804875	-0.00780753
0.10155487527108877	0.0252781
0.06822070929375224	0.0167884
0.1077777167377454	0.0199142
0.04407612581124226	0.00581703
0.2574408299063986	0.0641979
0.2282989137366552	0.0601927
0.06838078538370845	0.0177794
0.1298476096246677	0.037932
0.24853260969325047	0.0573626
0.14423177280798052	0.0369674
0.12556784215604774	0.0327445
0.3051198905722554	0.0711026
0.10033800690663923	0.0284221
0.14426002346231698	0.031494
0.1877593496239691	0.0451678
0.1315813204539229	0.0282523
0.20020591438498458	0.0496131
0.11918352336292999	0.0254648
0.12281387099491288	0.0261264
0.01564598581590601	0.00233658
0.16963495033937237	0.0435846
0.02693447344473239	0.00871995
0.07380138373436385	0.014776
0.1021171497134893	0.0274633
0.06662288590717325	0.0184837
0.3407195057613623	0.0725637
0.26135213468097673	0.063482
0.24281779348983046	0.0576704
0.20364194252083243	0.0509836
0.3095025009457748	0.0847544
0.0435718495039225	0.00130563
-0.037895017767743344	-0.015122
0.08369534357300393	0.0196974
0.2766437272771125	0.0672307
0.18545788187918397	0.0383093
0.10603192210951161	0.0256435
0.08147121893701248	0.0250342
0.0010730019831053852	0.0138397
0.20555972381186183	0.0473076
0.21112213262273305	0.0454694
0.1812805381655104	0.0425162
0.20681389204085662	0.0520689
0.15159836824226372	0.0381401
0.010663182963251664	0.00363343
0.15288962523890817	0.0368304
0.18659473979932878	0.0407557
0.26180418098845765	0.0642208
0.05546433509595365	0.0184924
0.13667752638229796	0.0366946
0.12019923766301734	0.0264463
0.2145594425896381	0.0443273
0.11073992023829268	0.0239349
0.2161831425688796	0.0496588
0.13068965463058901	0.0315856
0.19912100259063906	0.0460697
0.10175094887199103	0.0248548
0.09090958290053743	0.0305919
0.353282779861298	0.0871458
0.2221698008237102	0.0542593
0.19796619607068552	0.0443699
0.1870077588313311	0.0426846
0.029834528034620732	0.00595161
0.24524911988416767	0.063135
0.19905641240512922	0.0404936
0.16582473171121223	0.0434119
0.1282065865681586	0.0277193
0.19043513731826234	0.0480332
0.25599775800185265	0.0572964
0.237437706194008	0.0597174
0.08458784012416737	0.0158855
0.023724436547421637	0.0127122
0.1146590301229215	0.0242059
0.13381154004903625	0.0292388
0.13486358953448413	0.0301331
0.0918228455215655	0.0188167
0.19553079068029505	0.0468376
0.19801609198915068	0.054922
0.13421341540373144	0.0334702
0.22904906270168596	0.0505418
0.07985614835756423	0.0133592
0.06163191331971813	0.0061248
0.17817468422987204	0.0436658
0.20176937790568958	0.0436917
0.25399445310973773	0.0674216
0.16342614898147462	0.0425187
0.24658938566173647	0.0593742
0.09788163710861825	0.0277363
0.1856033835006142	0.0497821
0.1735035972198556	0.0393481
0.005119036860410526	0.00988197
0.2590811299994522	0.0613471
0.16319068582339755	0.0440104
0.21667140770968513	0.0512275
0.09552521707808448	0.0195512
0.13601055988786495	0.0352967
0.22177253172319028	0.0464755
0.2618781602094503	0.0582183
0.08977158631140494	0.0113997
0.07842096101586082	0.0256622
0.27845979780566793	0.0671915
0.11741625767742804	0.03494
0.10642457758426427	0.0176359
0.12205806116298007	0.0326547
0.07045670018660179	0.0171948
0.19329049050105748	0.0486786
0.20186469285654193	0.0471442
0.13116601119804522	0.0302603
0.018902051245923708	0.00776804
0.220017207550739	0.0509532
0.10061468531768573	0.0195816
0.1566515302145473	0.0366754
0.021949693616173445	0.00321268
0.17692792439767274	0.040186
0.35172304333942456	0.084066
0.2608657182279688	0.0552489
0.21982298067706632	0.0614689
0.07080184382000486	0.0173365
0.20150589611139227	0.0421008
0.2632065487060407	0.0743899
0.30674141181572295	0.0719576
0.08508930994055185	0.0105222
0.11594599461196246	0.0234393
0.16965110054332186	0.0391639
0.23654369683077625	0.0575878
0.1280352493947393	0.0271989
0.17613577288807214	0.0366343
0.12936547022519643	0.0310456
0.10267068771137136	0.0239444
0.23174736163561352	0.061758
0.1499723958589053	0.0369027
0.1524590527029403	0.0374892
0.1703620231786813	0.0406898
0.11748116088936823	0.0312997
0.10074936989329757	0.0240144
0.01084993464111955	0.00119745
0.14056212705099908	0.0393559
0.034043822506271706	0.00895773
0.09642818743572017	0.0256477
0.21766962716442007	0.0512729
0.3366834916724104	0.0809177
-0.03179988272607178	-0.00685161
0.12095604824505864	0.0285007
0.02528473213904619	0.00822287
0.20046003575952162	0.0402129
0.12876228352873326	0.0323516
0.06589063050296261	0.0098212
0.023255152251397244	0.00911686
0.14160700334578954	0.0352252
0.18481195427543085	0.049335
0.17749864498970788	0.0390273
0.08895018939836818	0.0179431
0.23603863627457125	0.0573331
0.147295693794843	0.035622
0.22731075540605758	0.0573675
0.0007549567936526169	-0.00189064
0.18140799387818604	0.0512132
0.2158864662320033	0.0497225
0.06052950900399073	0.0109865
0.3954767182735209	0.0979465
0.11589813964742707	0.0302477
0.27027405698392115	0.0627346
0.1873787888620748	0.0451409
0.3023466004384117	0.0734089
0.23333875952852018	0.0553183
0.10882464487964472	0.0284544
0.06622100106533298	0.0183977
0.2754926898859167	0.0623043
0.31882538912273983	0.0773517
0.02700674680738579	0.0110101
0.016093348329090585	0.00709755
0.16141111192914984	0.0339009
0.14053541631172162	0.0360965
0.09386949042612473	0.0225539
0.10066142280661551	0.024836
0.1696256112425679	0.0432846
0.15144781047284628	0.0264857
0.09788417233590692	0.0231635
0.14668846806663507	0.0347424
0.2623969060406493	0.0646993
0.2151982172953765	0.0518622
-0.009161231991939675	0.00132222
0.20533242665161677	0.0501658
0.23443024937102513	0.0491362
-0.012850542750884202	0.000371063
0.20721034741117358	0.0457377
0.21435783492652555	0.050083
0.21096782491104774	0.0498353
0.08900522124713224	0.0185266
0.16612806107237582	0.0372615
0.17812126628886849	0.0454627
0.16051987753711028	0.037154
0.011057245373528818	0.00417306
0.12541328889253073	0.0329736
0.2366524527030018	0.0550517
0.19132987216892153	0.0419392
0.11125542005990212	0.0226994
0.13151509953698212	0.036582
0.1654110209702006	0.0417734
0.23122663807515337	0.0533654
0.2170813240854518	0.0568358
0.03932326045356992	0.00429813
0.16525424844132688	0.0361237
-0.01061547002888028	-0.00252006
0.2580117072764031	0.0655582
0.18855083274147533	0.0447396
0.27459188628296405	0.0641665
0.04187279249893739	0.00959472
0.18260497428034603	0.0432853
0.10730825757953649	0.0293419
0.1617270126150114	0.032642
0.15923440903626315	0.0406029
0.21542550019073456	0.054811
0.10483616006776494	0.0314752
0.09027478235161965	0.0186104
0.030929270319763804	0.0140328
0.20013158073764575	0.0372124
0.1390648047518934	0.0251325
0.311803059003468	0.0707433
0.14704471938662947	0.0334675
0.1534408629421799	0.0349766
0.19798908334870774	0.0479123
0.10226686453768079	0.0195389
0.250895454929601	0.061812
0.09135209454934756	0.0200736
0.18916957518006358	0.0330139
0.07713497360563537	0.0165508
0.3689701632426688	0.097835
0.32160701180081375	0.0698249
0.11967914601515284	0.0247655
0.008855890741576848	-0.00313874
0.1081566764466323	0.0262176
0.1448408802558072	0.0305225
0.17146058351291843	0.0351081
0.1966329690080963	0.0529853
0.278478530493772	0.0635735
0.22055693893798764	0.0556873
0.16242845918906737	0.0349653
0.1643062403055184	0.0373216
0.214292584147847	0.0618421
0.19126627668649254	0.0513787
0.20017266751704965	0.0462199
0.26199429495483256	0.0590525
0.30811268994557917	0.0766994
0.14509187314270128	0.0373601
0.2791717851124048	0.0706893
0.022440443051255234	0.00324159
-0.011010685525116344	-0.00576272
0.12770343920376884	0.0384991
-0.06423896179546998	-0.0143252
0.23271611301146927	0.0604485
0.08749847747917514	0.0210449
0.19883953054409856	0.0510883
0.14368232649757362	0.0323714
0.0512062733153196	0.0145262
0.22304131171592717	0.0518411
0.19151027574764434	0.0540699
0.09136631603743274	0.023618
0.2211883062453176	0.0509787
0.15118417632760714	0.0319419
0.3286005349635449	0.0792881
0.19054344090979367	0.042449
0.2511613184677202	0.0563148
0.1042055201071109	0.0258552
0.16122368758995295	0.043781
0.1774123162499433	0.0464685
0.10063669160606512	0.0204976
0.09001930613558536	0.0158352
0.2974143552057788	0.0769294
0.16647468720420086	0.0366697
0.03928724127481804	0.0134322
0.011598755588237374	-0.00326708
0.20880938702337173	0.0520861
0.088258205555019	0.0230669
0.02632513435246947	0.00394434
0.02137364772021825	0.00196561
0.1489512783606475	0.0359479
0.05041844490435587	0.0145618
0.20173691345448438	0.0423154
0.08772625226366475	0.0247778
0.16962400968851252	0.0378954
0.2014960020740863	0.0486211
0.15583788295785275	0.0448097
0.06506941251255244	0.0192583
0.10391516221195142	0.0269284
0.2049541566468395	0.0504654
0.13667115141723113	0.0276944
0.2320783982942944	0.0590494
0.1398871133503316	0.0374869
0.24244097907432804	0.0614049
0.15898041261327517	0.0394705
0.10118890485102365	0.0155868
0.06131931885161921	0.013021
0.25192741586624046	0.065613
0.03864705556518954	0.0089509
0.031492684574334205	-0.00104387
0.13714416060156034	0.0314936
0.19654954397776603	0.0492313
0.2778240474075117	0.0644314
0.26866946302786354	0.0672233
0.16902077431690885	0.0426131
0.07916911059536315	0.0205078
0.17356986690956175	0.0345982
0.11712171700201354	0.0281615
0.08980589996235681	0.0232885
0.13279794621385468	0.0291845
0.2580845377597626	0.0673045
0.1111070633158645	0.0262275
0.12556508338756958	0.0303722
0.10234245559543259	0.0208103
0.156578347896052	0.0415743
0.11939795978282362	0.0216254
0.18707567636812786	0.0407705
0.15532295883160854	0.0425923
-0.049365532738053726	-0.0127179
0.13484904094491024	0.0330714
0.060621466602919685	0.0116939
0.329840729491002	0.0809842
0.052407853436190165	0.0121006
0.1686902961797781	0.0432071
0.16007609000349707	0.038935
0.24809177319864306	0.0533177
0.2630824900984687	0.0630385
0.07672147940349323	0.0276627
0.10104815590035116	0.0274459
0.06606341713884446	0.0146674
0.027608062838216332	0.00665637
0.24743048967460074	0.0622028
0.23975043880710206	0.0579528
0.2443014403922314	0.0499922
0.24240889389684675	0.0495357
0.12135681607392085	0.0255711
-0.04543337016026976	-0.0159192
0.1459005159391099	0.0312885
0.31243611578999203	0.0721728
0.14489655700135837	0.0342593
0.1322191926576051	0.0305993
0.21924089679307793	0.0495705
0.10818857528478784	0.028669
0.1849145939711329	0.0391105
0.22212928254163422	0.0554925
0.04443767916132583	0.00142267
0.2519643904460335	0.06103
0.0997304145086219	0.0203402
0.15706036333330647	0.0324207
0.11238905451755868	0.029795
0.13035718506960284	0.0225982
0.03023691811536851	0.00840907
0.0996717486163398	0.0254452
0.06596872898794999	0.0171382
0.06321584501259027	0.0195356
0.167227966516633	0.0328197
0.011592265562782514	0.000144898
0.024691197208857114	0.00401023
0.2506019162676519	0.0566658
0.16625288717254813	0.0448708
0.12263204311516059	0.0280502
0.33566892919473884	0.0849747
0.21894188358896988	0.0513433
0.16969380991277097	0.0360946
0.23725734047273175	0.0522658
0.09279934357693834	0.0293009
0.07391613593353696	0.0214565
0.2720313821727037	0.0661785
0.23482951618749962	0.057128
0.2405032676465877	0.0527668
0.21804993245458215	0.0490445
0.08948669814197324	0.0261872
0.02509717101968744	0.00826906
0.14739278718193455	0.0304172
0.27160154888028454	0.0688152
0.2802515200206017	0.0709428
-0.04242980931911259	-0.0150176
0.1047085517754188	0.0203574
0.09540462959874821	0.0228807
0.1416427119212392	0.0290184
0.15133435237249954	0.0307049
0.011620688694857934	-0.00140061
0.03869861598425132	0.00439385
0.12921307286673422	0.0342873
0.2368766381162053	0.0579253
0.19735370546183476	0.0522551
0.04847617880547721	0.00311331
0.26893278435748896	0.065481
-0.008684557113566565	-0.0107711
0.15890701842958638	0.0343752
0.27319575810821684	0.0633654
0.20945854125842517	0.0527787
0.2747183151452772	0.0720798
0.12516182081965635	0.0282658
0.24269569311262637	0.0546408
0.14745685145049756	0.0355113
0.15731279537889015	0.040698
0.2285496434070926	0.0612106
0.21350679364573352	0.0486248
0.25636308494133636	0.0653066
0.127317002260796	0.0292498
0.07405483113045526	0.0112046
0.05278290452477966	0.0122661
0.10458380288806507	0.0223847
0.2316070934995853	0.056006
0.10874673243455281	0.0310134
0.2684034372374248	0.0568649
0.09582694407531787	0.0208916
0.2655701092045309	0.0713591
0.23614695849081935	0.0532077
0.0365303847827155	0.00653843
-0.041438113101842956	-0.0106331
0.10027016973525116	0.0356238
0.23345249062059556	0.0548725
0.08245524773498587	0.0175248
0.17825252608818914	0.0467019
0.1038692805483536	0.0316028
0.09436145616977817	0.0225101
0.22169686029149713	0.0523574
0.10547672211391006	0.0261488
0.34803303459796997	0.0781183
0.06275200557236967	0.0115346
0.2869041908233986	0.0728087
0.19000690221771885	0.0380523
0.13419783295193782	0.0314812
0.23409077365332448	0.0511221
0.2651630102817632	0.0666826
0.22502065090438889	0.0560912
0.04589274372739509	0.0107292
0.13983156300404168	0.0378805
0.141955738127942	0.034827
0.21117904489518474	0.0514239
0.1377628679546028	0.0369725
0.11356084883683813	0.0222676
0.1849030027782682	0.0413322
0.24152880512332336	0.0574809
0.258204721564922	0.062173
0.24281788677124416	0.0600456
0.17890323697416557	0.0451094
-0.05164475087133967	-0.0124736
0.10966287449310849	0.0271774
0.11001154601727824	0.0287859
0.19435563600907207	0.0485919
0.11046022263162461	0.0238433
0.14320818191106063	0.0311182
0.057650397342914536	0.0154107
0.29948566234910634	0.0688899
0.1316030051711172	0.0242295
0.1881042660812668	0.0463971
0.1550487898477598	0.0394167
0.23019470978810627	0.0525208
0.24003041261915828	0.06296
0.2770683407637511	0.0665846
0.04687988613001607	0.0100577
0.17837377071643887	0.0428442
0.26611300456229675	0.069872
0.08219535575093145	0.0160658
0.0077482756745659515	0.00207603
0.2862202298735988	0.0694996
0.16210759975661834	0.0471205
0.00812692151113597	-0.00118119
0.2330105960821643	0.0610056
0.0759483216051352	0.0203965
0.1927050732354112	0.0449224
0.18284551781009703	0.0445709
0.045812921475847486	0.0159521
0.061331554796097615	0.0185594
0.14035694021377446	0.0387146
0.19083822396064823	0.0533847
0.12520379554622588	0.0329251
0.1239094381700049	0.0286698
0.258070414407449	0.0627228
0.19261570162990235	0.0477512
0.011432209640508563	0.0135098
0.03633683931527129	0.00981125
0.033815989860536695	0.00544298
0.07999336602579146	0.0134482
0.11504248242106098	0.0299065
0.08069812810580554	0.0266913
0.22937144958645944	0.046754
0.05888724909746516	0.0097902
0.21610045086537874	0.0496737
0.32339211705329524	0.0789157
0.20200313544058918	0.0572346
0.15954201006447954	0.0396304
0.15603096870182287	0.0426956
0.11760828290154039	0.0302462
0.1200794858841573	0.0227424
0.3080810410662275	0.068452
0.0355199689967458	0.00214037
0.32719323715934806	0.0807478
0.2631633094448228	0.0534409
0.19354102550868127	0.0510477
0.11379850594805284	0.0189862
0.12217293165930819	0.0201194
0.04462614669641278	0.0170046
0.2534385421610909	0.056832
0.19200584724749728	0.0487993
0.21961181208075412	0.0523999
0.14892795515283383	0.0340802
0.03725325063102608	0.00678081
-0.0033441949128812736	-0.000550418
0.21987467226371363	0.0530861
0.2191165523828317	0.0530713
0.1162196481017182	0.0344172
0.1015519555229964	0.019488
0.14989292798328482	0.0386302
0.045233435323506765	0.0117632
0.22185633748120603	0.0506986
0.1501970891379711	0.0285752
0.23125751430003375	0.0563757
0.08233374438480803	0.0172039
0.04021772123319811	0.0106459
0.06770270125577947	0.0137953
0.225427131888729	0.0446371
0.3525326013822482	0.0898748
0.103851085535445	0.0212773
0.08187030750218344	0.018412
0.19846439624538767	0.0466829
0.01118421842170081	0.00180467
0.1466256576491514	0.0318402
0.2038723465579127	0.0446663
0.34520140004170086	0.0896129
0.20938525009439796	0.0594725
0.06036538023798858	0.0159939
0.13536991007696222	0.0324838
0.27758727908283115	0.0683221
0.19508163944692258	0.046106
0.011445309890062705	0.000594533
0.11784388459452799	0.0302419
0.22617269237946272	0.0627073
0.3095214688934885	0.0734616
0.10968903543805732	0.0303801
0.21600232508180822	0.0539097
0.2735654624159387	0.0702731
0.1610113557805211	0.0362523
0.13742248577837224	0.0354499
0.10157584729009737	0.0248144
0.25626973367330563	0.0596557
0.15232695006196487	0.0370938
0.05703590882558209	0.0177885
0.18879551309432205	0.0443725
0.25353793531911406	0.0618273
0.1668040477090128	0.0457448
0.041379776698066355	0.0145072
0.18060245038261347	0.0437845
0.07411618673762681	0.0228518
0.12811537270378373	0.0284397
0.21346422978597415	0.0490546
0.13609278496127772	0.0330404
0.1311771691319316	0.0370665
0.21832808893571198	0.0520651
0.06492070908004895	0.0133978
0.19988745656753784	0.0474989
0.08882356934102233	0.0278818
0.16055870205032335	0.0423889
0.0853512755720767	0.0160792
0.12514398588518963	0.0255866
0.04438043767369443	0.00877736
0.20022676729584396	0.0461179
0.2699991032203113	0.0672697
0.1941167976708661	0.0473861
0.2054768934980112	0.0515441
0.13502633140221157	0.027863
0.07864840055848213	0.020846
0.1132026540829494	0.0298951
0.1190546803574986	0.0379839
0.31959793923795987	0.0693176
0.2639963833465462	0.0682665
0.07756627834221139	0.0141881
0.1974799376234685	0.0518208
0.10916654456601374	0.0293337
0.036468181790497614	0.0089349
-0.005973095646821517	-0.000487528
0.17292964390943935	0.0446122
0.21159794236799948	0.0525536
0.020909277369594217	0.0038011
0.041950771489267055	0.00832936
0.24939047440497622	0.0582071
0.2027459641592257	0.0447503
0.11388846287226084	0.0278984
0.1408540077407055	0.032832
0.06678679010849647	0.0209789
0.038187354248662604	0.0092645
0.14956532253664126	0.0386863
0.17386715880201423	0.046319
0.03938865642846432	0.0147159
0.1847666603169166	0.0426176
0.2296530782617598	0.0537209
0.11390618127079252	0.0250094
0.11317752653575648	0.0228512
0.05828039831062502	0.0118787
0.20900520894777308	0.0481541
0.25189353697464045	0.0519766
0.22085519754931227	0.0483863
0.04687555792373193	0.015872
-0.08589526242731485	-0.0189466
0.363617885187994	0.0891231
0.15715783969821817	0.0372233
0.07420483526353805	0.0177568
0.134587534539541	0.0300406
0.16516781373146605	0.0465372
0.027158157051455096	0.00638312
0.11541864804980512	0.0274221
0.12239996394128784	0.0314565
0.24498848514860247	0.0639799
0.2584893788177426	0.0613561
0.047417849496685205	0.00456832
0.21700610707482632	0.0490981
0.18981916364516108	0.0481298
0.12443826301863754	0.0317885
0.3097325585047096	0.0769994
0.1683095055622086	0.0430777
0.1368618916681689	0.0257609
0.1424973814885501	0.0297758
0.08509853836154094	0.0281337
0.2049689412829107	0.0448856
0.0712076604180831	0.01354
0.18447435262586276	0.0420847
0.3593803998568003	0.0953655
-0.01324618466036485	-0.00671273
0.24507625861160265	0.0547482
0.15995813438194265	0.0461051
0.06919803845266599	0.0193394
0.1462705792532809	0.0284535
0.22137225289048018	0.0519641
0.3088400747901415	0.0710898
0.0724715920427496	0.0202223
0.07275823631488199	0.0156755
0.32830913805997053	0.07625
0.15312517550561489	0.0340155
0.40934055504666256	0.098236
0.30994189992351373	0.0796829
0.1774609807959282	0.0450967
0.1086189630796065	0.0353995
0.18626844402412895	0.0428418
0.10241458949571947	0.0259358
0.36440740731011584	0.0883857
0.26452016518387045	0.0631439
0.1926006436002685	0.0436135
0.1745256455916076	0.0372327
0.03204227264544298	0.00653841
0.35305277357024945	0.0935183
0.14879613294586833	0.0372192
0.1865179126995589	0.0395519
0.13563264286655874	0.0370372
0.05583491575108698	0.0122889
0.20858975963126794	0.0484562
0.15514343587574278	0.0296826
0.3021387050154199	0.0667102
0.08300982894568712	0.014149
0.20691174369349355	0.0488985
0.2110613397521711	0.0497196
0.146113967362145	0.0337427
-0.04022847038079838	-0.0187733
0.028315796793810407	0.00436285
0.15634999974858763	0.0456467
0.20104986848863618	0.047856
0.3909254882486277	0.0980787
0.26170329397396763	0.062704
0.2225872827301641	0.0603401
0.056837204283671235	0.00977622
0.25551319539845346	0.0650121
0.2973824642775192	0.0657241
0.20489623643842633	0.0560133
0.14088696857903635	0.0335363
-0.011890673962523773	-0.00537013
0.10112747456392167	0.0220914
0.29323160101794976	0.0719581
0.15276950129083144	0.0370148
0.10082855660228034	0.0262481
0.24597688980153437	0.0588666
0.12160207109765318	0.0300789
0.1331559467626322	0.0302475
0.22996908740382144	0.0514165
0.1478356349361096	0.0377977
0.2598302614719829	0.0683368
0.22933259582806287	0.0565619
0.08159862686004266	0.025321
0.04552235690008986	0.00643791
0.16164224622245962	0.0413113
0.2190664037494293	0.0576825
0.07713596970096522	0.024243
0.1662995110693136	0.0385843
0.3494071781845872	0.0850653
0.22084415707431662	0.0510348
0.24459666866655916	0.0559762
0.08046855620632144	0.0180972
0.2012388461545701	0.0470679
0.19635149513550776	0.0473003
0.23787760408471045	0.0573229
0.2304919319143067	0.0496171
0.20577443474594034	0.0471214
0.20574822473761353	0.0506195
0.30204742319005573	0.0706662
0.26832290932645253	0.0557815
0.1251467759644246	0.0323956
-0.029166734248472017	-0.00951286
0.18784290607151669	0.0428549
0.16437421620704223	0.039388
0.23032848345237605	0.0580638
0.2951979892243128	0.069961
0.3338937094581006	0.0843549
0.23855152880778777	0.0583433
0.08480555801854807	0.0216767
0.2617996283115316	0.0620776
0.14127354753005644	0.0366739
0.04696685722398953	0.0152779
0.29466632116974617	0.0720312
0.07754998658966349	0.0133452
0.16079448595668325	0.0419759
0.2479905270093924	0.0569846
0.053594696080779165	0.00707817
0.13198697282469316	0.0328973
0.23248191201274288	0.0527839
0.1776985383940332	0.0479346
0.24965735882597045	0.0517072
0.21667910640319227	0.0533874
0.1462277300462068	0.0404414
0.18485338693533043	0.0411485
0.22875087894898335	0.0532387
0.30842062234022277	0.0667829
0.3041324815625456	0.0788257
0.22844782632236588	0.0646193
0.13712329628509926	0.0249337
0.1272029051495862	0.0303175
0.18541385927961376	0.0450712
0.02328946759572013	0.00241319
0.06176321340237895	0.0121178
0.23378048119591316	0.0531459
0.1775495761966413	0.0368566
0.1327992879088972	0.0386352
0.24846160852504665	0.0573372
0.17393057374854726	0.0372715
0.08107415022708143	0.0137548
0.13835986641984058	0.0376852
0.24732140812117262	0.0573567
0.21541336460154198	0.050037
0.1506048615868337	0.0414033
0.3877021262153215	0.0988413
0.2319373704414067	0.0558597
0.14492782234401788	0.0320376
0.18687539083955967	0.0557619
0.3287062050309136	0.0871384
0.027383081382367645	0.00311553
0.27978137110594853	0.0686693
0.15671674662113136	0.0390466
0.1558856441093665	0.0365863
0.24730447568017677	0.0548217
0.11903306489429509	0.0291714
0.10765394210520889	0.0325719
0.2426811470419242	0.0601635
0.15137195719758098	0.0339029
0.09566928600851049	0.0224071
0.2714827151283186	0.0557643
0.09840747534102975	0.0295087
0.13332597226825144	0.0261531
0.12754533837310406	0.0343963
0.15952831608058293	0.031807
0.08372134909384121	0.0294987
0.145859529367821	0.039435
0.18779002125974337	0.0373049
0.1946594739355394	0.0477689
0.2610586501148213	0.0615974
0.14688311286350253	0.0390274
0.0525139529157688	0.0087726
0.31536819520202214	0.0734527
0.1213014430595628	0.03261
0.18602944264532156	0.0404993
0.2884484267528469	0.0711084
0.2222593986891227	0.0489354
0.06595627362188705	0.0166252
0.2874194067376696	0.0713984
0.2476045583320706	0.060749
0.10285675027958129	0.0255059
0.0822909693393185	0.0190354
0.2674924388676335	0.0636815
0.11650494318082218	0.0286625
0.1979079952433531	0.054181
0.026889425996494905	0.00484714
0.22109391618710583	0.0510655
0.2595378636457795	0.0627956
0.13119955971852765	0.0333829
0.15987090047186991	0.0394857
0.018920652891769384	0.00595624
0.15547340672801227	0.0332166
0.038789214642815754	0.00816222
0.0576669666502239	0.00356969
0.18414980296837768	0.053479
0.11141766883149638	0.015984
0.0914987871236447	0.0224775
0.10301658141965919	0.0247416
0.29238783510020916	0.0690003
0.06505223971854524	0.0153638
0.22418853830743465	0.0515987
0.05435815008024917	0.0209639
0.22799618210214917	0.051411
0.1761097649068117	0.0425565
0.2665976836852104	0.0625273
0.15701150567251676	0.0372863
0.1087406498920477	0.0173225
0.09655295847547588	0.0226084
0.11898128153316673	0.0310889
0.17041176624788826	0.0374586
0.2991688599456835	0.0706845
0.17464953439123634	0.0441987
0.12403177978210515	0.0307165
0.0739383203214155	0.0161779
0.1512359775983673	0.0340911
0.06663181305836459	0.0155245
0.0837011801244489	0.0184256
0.10961209680508836	0.022847
0.03291829046837462	0.00661934
0.12560240601879294	0.0357283
0.12475525848658392	0.026982
0.19424991651727141	0.0390811
0.2454198282642663	0.0610252
0.20866560643633908	0.0520307
0.20634610735014527	0.0542983
0.14173157978184514	0.0247842
0.20897513753176652	0.047568
0.21933209468176085	0.0553542
0.20511623812856347	0.0483555
0.13575796077494154	0.0354382
0.14925264164346308	0.0397349
0.2499422971866686	0.0553393
-0.02122836156980967	-0.0115371
0.14637531020968747	0.0338134
0.0680703663670413	0.0232263
0.09107924384492666	0.0237673
-0.008115523173063952	-0.0112736
0.2367774417853114	0.0598712
0.2147944661584213	0.0475139
0.22655480756814772	0.0575711
0.19987491480514002	0.0478883
0.0004430775652178966	0.00312727
0.13356356611877312	0.0287934
0.03459973161584542	0.00923434
0.19546493979510252	0.0518289
0.13342306628428965	0.0376678
0.09255229130022298	0.0181104
0.195959423822166	0.0513828
0.11221830962829618	0.0321421
0.29220888567815395	0.0723672
0.16347523175247988	0.0363548
0.15352437093923205	0.0351019
0.11893166757458969	0.0294296
0.09610133123466892	0.0257306
0.14257214224613773	0.0343836
0.22899260436667582	0.0530952
0.034354087646587934	0.00990506
0.3173837149127809	0.0773719
0.27135985973535226	0.0621742
0.1574135015295308	0.0411106
0.15294867859122063	0.0336021
0.18267931398808512	0.0486249
0.33301458300053605	0.0809887
0.08864205562382511	0.0225175
0.09138477308320948	0.0207968
0.1774470435274872	0.0467868
0.25031459250195864	0.0540924
0.11251981080048366	0.026284
0.12856275476050918	0.0288124
0.1691615481688616	0.0349475
0.17652835489988972	0.0365604
0.18878675922514354	0.0434388
0.19727999684248482	0.0449414
0.10655972402959867	0.030642
0.2042365630232728	0.0439351
-0.059755658436142604	-0.00880646
0.22778692966337954	0.0586715
0.18215900633405174	0.0409489
0.1344936608249942	0.0294087
0.21227929107886745	0.0527249
0.16196847991005575	0.0397783
0.290968286707382	0.0765673
0.2610695025304492	0.0628888
0.19839461010414497	0.0399668
-0.07175543962349837	-0.022077
-0.021979308076401673	-0.00452871
0.1275030725809536	0.0301567
0.2021684535287551	0.0383655
0.2638995117611918	0.0595864
0.12114024245194276	0.0284754
0.043285129099722576	0.00976575
0.16891608233998234	0.0414751
0.10588667577638551	0.0257821
0.0654420717550562	0.0234073
0.13471665349023296	0.0295114
0.036606304921317	0.00871857
0.27765116554775626	0.0623413
0.05940366913208601	0.020688
0.10621302168099768	0.0279925
0.1718653016297407	0.0460859
0.17747703196477285	0.0445506
0.22655415827100187	0.0495043
-0.004472764844601702	-0.00135592
0.0754871058058124	0.0176685
0.10637554636661473	0.0213087
0.14487562253165817	0.0398007
0.01664366951799243	0.00609884
0.10560657924092533	0.0180477
0.30881614329070767	0.0818253
0.23056140447066487	0.0569861
0.1898619214044891	0.0433374
0.06149877015186282	0.014104
-0.03942544307992569	-0.0102573
0.1185471637857216	0.0338181
0.1901679412495065	0.0427579
-0.05528697538745384	-0.00693839
0.15942705670423446	0.0446954
0.18334708458809687	0.0431563
0.23801996516711316	0.0571152
0.17317900356091798	0.0387171
0.1777305184209095	0.0407081
0.20477341491319087	0.0527683
0.06612994523211224	0.0172181
0.03347442692266672	0.0123048
0.20738450728948318	0.0497198
0.10793216061432498	0.0243539
0.06485372655222929	0.0206842
0.1477253537982478	0.0374358
0.1806666714896914	0.0388854
0.1351124776981251	0.0277188
0.1673874699533897	0.0432424
0.20419756106429973	0.0485346
0.16167876688560337	0.0459398
0.18872957987201575	0.0380575
0.16623004560534246	0.0291189
0.032266056803720966	0.0109739
0.0891060247631618	0.0185359
0.24288630343264417	0.0598574
0.1395952950501865	0.031848
0.13713243444316625	0.037095
0.168531358622187	0.0467663
0.1379434494469266	0.0368046
0.12368104147376181	0.0335731
0.1946215787049708	0.0405334
0.3931309599718014	0.103231
0.15002346926549504	0.0303298
0.18830250995203182	0.045001
0.1927809983001182	0.048474
0.20591310640818353	0.053607
0.08113238246356899	0.019306
0.15487257313330557	0.0384034
0.2504603785481183	0.0643247
0.19705201755599971	0.0497496
0.25922282347562847	0.0661176
0.07724483568885784	0.0122123
0.04656306992739599	0.0184111
0.05093274794185582	0.0105138
0.17440787376711794	0.0433957
0.09236986752501689	0.0212398
0.0649480662977165	0.0188236
0.17688921493629595	0.0391101
0.016678963953069573	0.000756758
0.08511967024889179	0.0249046
0.32773678116079924	0.0788393
0.12580488992628636	0.0363
0.26654545411806957	0.0643716
0.13501108875994067	0.0329859
0.15620800025096002	0.0386251
0.16848441613589268	0.0424259
0.10042059672124223	0.0162757
0.06933499704097844	0.0168262
0.103452504920362	0.0234055
0.16780966535936054	0.0440284
0.23255284689004838	0.0495732
0.17554886017822935	0.0480948
0.17292434351806651	0.0435172
0.19532834232665983	0.0417312
0.24745911597876688	0.052399
0.20000788614561096	0.0387778
-0.09914715319085625	-0.0240855
0.19114202782533585	0.0462214
0.21864772588629472	0.0526576
0.06037061967411276	0.0148905
0.1629143492526277	0.0368087
0.25102950846023786	0.0625856
0.16382923249165746	0.0406069
0.16122825822126569	0.0407555
0.1658250646307948	0.0395059
0.11062761702830493	0.0261204
0.0928399550792847	0.0127822
0.17380960149001784	0.0397633
0.20512237747869397	0.0510409
0.20251766186758371	0.0523248
0.08028879892157474	0.0104808
0.19680788713522726	0.0529149
0.03439435696615764	0.00541473
0.21419631817421084	0.0514133
0.11971012747676917	0.0261474
0.1663378673110744	0.0433987
0.3115032110037883	0.0778784
0.2023354867610749	0.0481969
0.18246093660050836	0.0440637
0.14308493754044913	0.0414682
0.08553023273512832	0.0253521
0.01387090705635672	-0.00115176
0.2826929619919336	0.0678268
0.1499136898684092	0.0356539
0.16805081543040953	0.0355073
-0.003190280893915554	0.00259217
-0.06399658878771944	-0.0138507
0.0319750492462626	0.00963852
0.1346421229373296	0.0270584
0.08017400861779707	0.0170998
0.13088611705963257	0.0349571
0.21626487910055522	0.0496812
0.09014794827732069	0.0250652
0.1660984958568462	0.0406347
0.13121972366187057	0.0274764
0.28579742533528457	0.0570128
0.17902783320068102	0.0431948
0.1955293848817257	0.0465922
0.10102447635587498	0.0279165
0.34676796772574797	0.0849911
0.07859849405716555	0.0184698
0.35909202631380666	0.0880956
0.022447187213888605	-0.00256596
-0.029827410828042553	-0.00734746
0.05917062359865852	0.0130498
0.14918947460095902	0.0381319
0.16494931064807472	0.0363173
0.2719873987767082	0.0681183
0.21541879472747816	0.0492335
0.26958406655131806	0.0630569
0.02126675547120553	0.00416055
0.23259471955879385	0.0539179
0.16579395584378118	0.0388871
0.15039098785413652	0.0353868
0.15195162762319941	0.03647
0.21172669317529577	0.04994
0.21367001852839812	0.0442871
0.1253720874764802	0.0366096
0.16728599388549645	0.047594
0.13982394339883034	0.0393434
0.10216759792169978	0.0297693
0.19871543739784436	0.0475978
0.22495712704252163	0.0521806
0.07687673600478662	0.0207154
0.08186786398912732	0.0167499
0.027466107804807346	0.00720316
0.2786088962511946	0.0717341
0.04489167214519544	0.00850171
0.13831165652299937	0.0330718
0.09824402885722629	0.0179544
0.18017334383410247	0.0452204
0.1277244437632066	0.0370292
0.27468767261584204	0.0653356
0.1711057826702686	0.0379509
0.10651227730488841	0.0248167
0.2601923237582128	0.0677443
0.13565387496825318	0.0332043
0.18414373493802522	0.048164
0.24439311404939423	0.053478
0.13707676290175305	0.0325171
0.12557943964134238	0.019477
0.1277017623286238	0.0320118
0.15085205219499692	0.0300494
0.06888134734772912	0.0146828
0.10299525928676907	0.0325479
0.13149098512896748	0.0305461
0.09986151232104845	0.0201169
0.324929370806947	0.0778644
0.10255001994711978	0.0248798
0.11528563057872523	0.0237499
0.050440471187753785	0.0027252
0.0601794558275197	0.00676818
0.12883340137107918	0.0244494
0.14279544839022623	0.0344076
0.15713746250818733	0.0329608
0.05048809324399754	0.0112839
0.2464493413319384	0.0550656
0.24132235575862526	0.0577334
0.32616434541375144	0.0766098
0.30352802724667666	0.0769932
0.13194513055310264	0.0248105
0.22268406941189137	0.0501164
0.11727914765417545	0.036653
0.0596537618998759	0.0105349
0.16595149077943155	0.0410011
0.1712397505275212	0.0382349
0.08232403123061863	0.0190185
0.24803508715618827	0.0576968
0.1387041526122031	0.0362566
0.2731355756564152	0.0661508
0.13878207221888542	0.0334555
0.16293095799425789	0.0414992
-0.03853276474108577	-0.0115424
0.23110874490244476	0.0569596
0.10448016929428332	0.0239805
0.09670107956772458	0.0225082
0.2852915121709416	0.0739135
0.301028760819557	0.0722518
0.20794862818184406	0.056266
0.05588168855397154	0.0149534
0.15256231446015373	0.0356003
0.11877960476236264	0.0301276
0.2033178649668501	0.0493722
0.18139547624326835	0.0449803
0.0925771327956945	0.0190118
0.02909541664824213	0.0109692
0.27362648147837904	0.0710924
0.2603701068302533	0.0662199
0.16597942396211895	0.0345287
0.26022048071438736	0.0540303
0.06676979621322594	0.0166468
0.09136085454761654	0.0184953
0.21426199061334944	0.0573921
0.14548840541612376	0.0358492
0.23556820169560352	0.0601697
0.3716213796799523	0.0930607
0.2620154783822621	0.0516464
0.11242822196097725	0.0355861
0.24384226729557903	0.0570081
0.19930012312449996	0.0554551
0.18943827982108688	0.0460048
0.24467955038418507	0.0644555
0.1266838319685682	0.0281921
0.16159312109515778	0.0366698
0.18942492242398562	0.0425119
0.07311433524730349	0.018544
0.11260149352967098	0.0271161
0.24651867048172932	0.059438
0.20537025885970955	0.0524532
0.09951635418360888	0.017043
0.07208612849115248	0.021879
0.2588437377164607	0.0671949
0.1241762948193086	0.0298089
0.16231579197053492	0.0429658
0.12098113077904803	0.0343719
0.11533180984201181	0.0173231
0.2249008806062062	0.0576296
-0.03069612949453329	-0.00539667
0.03183149004407647	0.00444587
0.2345225064280157	0.060642
0.09362348101988219	0.0226385
0.0487095948871125	0.00920408
0.09446302115182531	0.0207428
0.23076734229430676	0.0516694
0.1252030879081486	0.0359232
0.25566778998393846	0.059912
0.23993942021752296	0.0578641
0.2523609017954061	0.0634289
0.09060471656220968	0.0227655
0.17892824260626214	0.0461289
0.24467982435634658	0.0588689
0.3185458598981568	0.0772002
0.13083585995320407	0.0265949
0.12777532858719473	0.0328197
0.2388156568091219	0.0536459
0.08060919519060361	0.0203591
0.07223291882209111	0.020329
0.19490393559511673	0.0422089
0.18820202091938631	0.0421625
0.009958868010477942	0.00340995
0.09198221246993761	0.0225307
0.2683414290277616	0.0668464
0.10463829973050966	0.019853
0.31706476049604027	0.066389
0.2255373316896307	0.0516638
0.2790143590380159	0.0625434
0.11037499782322957	0.0236658
0.052736162550707615	0.0104081
0.141672077068441	0.0380986
0.26541064847639806	0.0647715
0.2345358081675021	0.0535464
0.12223354722640942	0.0320696
0.053694541245772665	0.0152318
0.2317978954200196	0.0543973
0.2022223501028447	0.0440752
0.32290148386229256	0.0765051
0.07556287029948731	0.0189656
0.09917174270965655	0.0195218
0.05261509589226387	0.0110592
0.15209567846816185	0.0334572
0.13582798546795957	0.0333438
0.24143268477396104	0.0544427
0.07779246828934515	0.0162579
0.11365814597474246	0.0295908
0.17861550114012356	0.042021
0.17482267394443346	0.0436267
0.007750689036149337	-0.00572732
0.1581864285319609	0.0345004
0.079467422292319	0.0174968
0.013522706745151295	-0.00123374
0.18500955143488762	0.0407402
0.16073661601961065	0.0376183
0.001501634293088598	-0.00288755
0.19647225181173805	0.0532297
0.2179774629966693	0.0555176
0.07340602398130164	0.0143919
0.1977004697040341	0.0416754
0.20823778682373284	0.0547909
0.2784757547940367	0.0662949
0.15451055702229985	0.0404961
0.20738173409924468	0.0513999
0.14518989377260993	0.0342418
0.22563061605480644	0.0523053
0.09621547429031525	0.0279308
0.15451911500253615	0.0352907
0.2809054494521068	0.0756785
0.047803550455633545	0.00761905
0.2524250360731809	0.0567923
0.13587848537057087	0.0359477
0.07079863359852726	0.0136177
0.22855445403585345	0.0572995
0.2668777895501692	0.0638335
0.28607492296154025	0.0778728
0.09401981223099619	0.023749
0.1395087759745685	0.0339773
0.2296817095555696	0.0596913
0.07674518171482142	0.0198172
0.09008865957182874	0.0139682
0.1453061279298179	0.0372195
0.21305110086469126	0.0520375
0.24405101484893943	0.0577626
0.1973464863697224	0.0424466
0.06843460685659582	0.0159109
0.12338381022136709	0.0294803
0.08697676811549787	0.0274157
0.20570653651048956	0.0466916
0.2672529945857126	0.066553
0.1571085251266454	0.0466333
0.07031703582002845	0.0273778
0.42665496221904736	0.104365
0.08277180814507111	0.0117367
0.2084031376187388	0.0422745
0.15467626535769785	0.0357276
0.2562748335688764	0.0619421
0.18241251224794264	0.0468637
0.30939380255682836	0.0792098
0.18830259086650497	0.036279
0.21885935422692482	0.051215
0.1948488966596696	0.0551072
0.30205256822311705	0.0770208
0.2076397249383182	0.0534607
0.18324771541077817	0.0426133
0.16099675342262112	0.0450452
0.1279641201468547	0.032781
0.09910442836282762	0.0297059
0.19254478497822453	0.0462761
0.08865383347211582	0.0190432
0.2334679737077497	0.0556092
0.03792505463494724	0.00571666
0.1681864465365738	0.0343605
0.15745183466919255	0.0405091
0.36488367519105286	0.0870201
0.3182460413110284	0.0796713
0.14519759245988492	0.0327483
0.11366693368842079	0.027639
0.1778033100470509	0.0489183
0.17870739984399395	0.0400474
0.3030298819361605	0.0718498
0.2762420300816754	0.0674085
0.1402228898217217	0.0327471
0.20376058048701434	0.0523747
0.09671095280038566	0.023541
0.12189411190252238	0.0262557
0.10268450419706676	0.0170474
0.2432342018254859	0.0534028
0.06992253861806227	0.0136133
0.18085403971370934	0.040955
0.07109557941520843	0.0178858
-0.005098917824597093	-0.00796624
0.27204217142094006	0.0679443
0.15205143753658207	0.0307497
0.14477524791688406	0.0351542
0.2152892727439458	0.0567656
0.17327277367470223	0.0445133
0.20088879595844122	0.0443478
0.1384022550885931	0.0271665
0.09162178185614342	0.0228524
0.306640415187191	0.0759446
0.14043255280440317	0.0292341
0.15556298873208482	0.0283628
0.18382871302847295	0.048679
0.20123270120503078	0.0560626
0.12634944295198705	0.0336896
0.2357063532559248	0.0566603
0.06598615873613853	0.0117249
0.26004033515349706	0.0584754
0.1517564857257242	0.0321171
0.17306415353208	0.0428222
0.09028241110243031	0.0143113
0.08506666631808273	0.0208471
0.1154679709630238	0.0209395
0.05505963359610197	0.0106044
0.07806826958751362	0.0135913
0.27664536921525207	0.0731581
0.16549120341075235	0.0295485
0.17320816751000948	0.0414172
0.10571723123033783	0.0290169
0.2025611026671098	0.051728
0.19709641244209078	0.0454625
0.14892211936585045	0.032733
0.2369031965342389	0.0624827
0.17606358396325222	0.04402
0.06018721639490195	0.0149538
0.02089263774426226	0.00108429
0.06907523843984167	0.0222964
0.31775868944485725	0.0775595
0.05965421483746885	0.021437
0.25079887625547626	0.0622132
0.20550077710985168	0.0457497
0.10091066082394448	0.0259175
0.18430733379288927	0.0445117
0.31834095686097647	0.0754985
0.2339038273484168	0.0574767
0.11605346365145217	0.0323743
0.2493985723518936	0.0530884
0.12279936517773148	0.0275085
0.160439508175814	0.0448076
0.1600368031214561	0.0406141
0.2599675266374284	0.0639545
0.2005486688052271	0.0441236
0.11385610839910387	0.0254371
0.14186138213033164	0.0397186
0.26716161709851255	0.0655569
0.08592180351665787	0.0171457
0.4064186328049013	0.10412
0.1630355990705094	0.0424693
0.14447100798698911	0.0329987
0.38308237239841364	0.0883145
0.31179156427063315	0.0788154
0.09026594481155147	0.022187
0.23226271993002293	0.0546753
0.0559954788400013	0.00949156
0.15746159648631092	0.0330679
0.1467022612801378	0.0297846
0.1100953923598019	0.0286764
0.15870773579020722	0.0349017
0.17839403625565986	0.0361644
0.14612408029546886	0.0338244
0.1958324948203077	0.0487664
0.2452228353455451	0.0565578
-0.009829284166985683	-0.00422039
0.26141799954383677	0.0671812
0.18084901160579428	0.04693
0.23780495028529502	0.063892
0.1889512757437884	0.0510323
-0.062424648752753574	-0.0205949
0.046471823444262324	0.0114838
0.11378699563225363	0.0209305
0.133479386814054	0.0314824
0.15077992430526435	0.0365422
0.14345840066487167	0.039775
0.1405395432172291	0.0371605
0.15944368537044296	0.0254841
0.2644326031899518	0.0665245
0.15582237610012645	0.0355249
0.16460335618679106	0.0442203
-0.020123098983269385	-0.00655857
0.22807214266780862	0.0577069
-0.033390938931618555	-0.010754
0.2714152042969812	0.0712387
0.2578872464091305	0.0603399
0.04956734256640993	0.00929479
0.24617722754156932	0.0562043
0.30962483418053	0.0780071
0.12263909861305769	0.0286282
0.20929474104156862	0.0529815
0.24673179656429547	0.058976
-0.009498092928973334	-0.0091788
-0.06840546000777843	-0.0185867
0.14217823341422306	0.0422999
0.2603303062923076	0.0691842
0.1371671678994557	0.0321553
0.19005296717660913	0.0446422
0.21715540002836423	0.0504905
0.06156910459062479	0.0139364
0.07842503229887163	0.0146547
0.10197194569555922	0.0235288
0.13024065584604877	0.024785
0.1786258060787669	0.0415276
0.198865666278535	0.0393912
0.18066395351136982	0.0465267
0.24548749279205428	0.0548922
0.23456933394529056	0.0623109
0.172750342518617	0.0347191
0.2608645969405081	0.0675434
0.07582621734678495	0.0124497
0.031756675038583426	0.00355373
0.15909339169262066	0.0375365
0.169448788460719	0.0392515
-0.035965576733366186	0.00335557
0.08757403094806637	0.0190572
0.09278227003753738	0.026453
0.2274084041651222	0.0493314
0.2526208426402968	0.055841
0.1650449727288093	0.0439325
0.21349471225984948	0.0513531
0.21266869353864262	0.0546092
0.2713618691604552	0.0658369
0.02970767826558834	0.000340938
-0.013316582717968652	-0.00492161
0.211974632405457	0.0424791
0.22366454625482257	0.0492421
0.1883080853958374	0.0466086
0.3041826567061942	0.0750982
0.1521386120735205	0.0388713
0.24214175522726894	0.0661414
0.1828054283719998	0.0402568
-0.08694040718859816	-0.021269
-0.020287909162812413	-0.00469166
0.23649121817349358	0.0662889
0.1443377665436755	0.0340662
0.09905684870382901	0.0271883
0.13061144070114902	0.0229017
0.12200218573690902	0.026563
0.12051442182304219	0.0310713
0.16304703321200384	0.0460386
0.29779402772900965	0.065497
0.31726311130370183	0.0772789
0.21999791233278687	0.0493499
0.11175648157747366	0.0229133
0.11151748098252987	0.0315472
0.19146565402533255	0.0431453
0.0417617827686451	0.0103105
0.2269545948288353	0.0596717
0.25167735102163863	0.0574428
0.21247289547470968	0.0458144
0.2830842792920804	0.0666843
0.25182732915364703	0.0661282
0.03734635489554303	0.0171848
0.14807015072261734	0.0265258
0.02497751635650216	0.00703681
0.07211026347226358	0.0167561
0.08294078682361694	0.0168638
0.13952622580963522	0.0302237
0.3978655202666631	0.0995443
0.25267590723463257	0.064546
0.10065302493768456	0.0232247
0.16330247240642115	0.0338049
-0.026492655468512198	-0.00938849
0.1465528063203424	0.0419049
0.2933054011070933	0.0752774
0.08703651473420719	0.0184406
0.2883542607933835	0.0708991
0.0453086996161563	0.0139522
0.15241242272335978	0.0390083
0.02278506679810541	0.00652976
0.07169591603107192	0.00851455
0.04158368188776244	0.0102331
-0.005633597712825673	-0.00232098
0.13668025307244622	0.0246464
0.18615413389506086	0.0413516
0.18779833133902993	0.0371652
0.25403566236139324	0.0641628
0.09804062603175491	0.0220429
0.147729574469582	0.0323616
0.14682593476811562	0.0320813
0.27606220013675314	0.0555303
0.0024295985345362723	-0.00686053
0.007784715668025631	0.00106657
-0.021500501769143497	-0.014025
0.1713781095043143	0.0444362
0.1780383974552312	0.0382011
0.08872922797826532	0.0230599
0.009486817830801486	-1.1656e-05
0.2573606563766992	0.0609116
0.12469325678328134	0.0237234
0.05302029525943786	0.0221978
0.19634240585589963	0.044542
0.321556769992954	0.080655
0.06349374601158966	0.0154869
0.21039845372870056	0.0450016
0.084395468572307	0.0172804
0.27048715634026854	0.0690131
0.21255621389919976	0.0526172
0.18756378579049982	0.0518904
0.17332106843771697	0.0365769
0.22482530551958713	0.0540917
0.11156170477458995	0.0257853
0.21460823571326879	0.0506207
0.19925357206264213	0.0373726
0.27807538631721657	0.0717716
0.18310346777341052	0.0400186
0.1319048945613223	0.0285889
0.0034018199688327587	0.00155394
0.22933716409461763	0.0479481
0.09208843954636348	0.0197469
0.07521859916930304	0.026549
0.052205515614602016	0.0106728
0.17221513274038588	0.034631
0.09451801528755403	0.0261088
0.09133320731466733	0.017783
0.2175165276945014	0.0534151
0.14749764459051035	0.0379419
0.2384671090571511	0.054775
0.1894060061065018	0.0410503
0.3221047626929704	0.0803861
0.1342880157252962	0.0375678
0.2309747990320204	0.0550574
0.09207936818201905	0.0260638
-0.013338191159939282	-0.00165171
0.2501666661726195	0.0579347
0.016948542129661626	0.00576247
0.18779958841741987	0.0498021
0.09501923248667617	0.0142083
0.2652662189644248	0.0681423
0.26428838899194396	0.0735809
0.2409452761567756	0.0550669
0.13762900135519346	0.0308566
0.28349250129884196	0.0764192
0.17209834089078058	0.0422239
0.08200801218232404	0.0186693
0.2259194046501891	0.0551456
0.20143692260307813	0.0534865
0.02563410085132933	0.00367848
0.01278151926779375	0.00515178
0.31120685209589116	0.0780362
0.08945687799826377	0.0238335
0.07969434943901893	0.0173398
0.1336339558142853	0.0375293
0.2600610801813568	0.0616487
0.24952570242021319	0.0507375
0.2660040003005391	0.0624717
0.17269899916569414	0.0385317
0.11942220721887505	0.0318099
0.20208283840282298	0.0482921
0.15106996527367675	0.0388649
0.16780608429928814	0.0376587
0.16271029585409408	0.0357683
-0.02634497721175593	-0.0124176
0.22765264547053762	0.0492718
0.1828497704821807	0.03745
0.10045665561269303	0.028258
0.08056265309763545	0.0222987
0.1543043398148172	0.0327575
0.21483046615415738	0.0466846
0.1746899943027246	0.0419142
0.23849039956806758	0.0551229
-0.07739275425106784	-0.0174802
0.24245390758161525	0.0588931
0.11517636938912837	0.0219402
0.06016170411002851	0.0150923
0.19708696416457722	0.0546193
0.2505381950869803	0.0569557
0.21779660592781355	0.0508606
0.1886086937328628	0.0484282
0.19640591373282582	0.0480565
0.2813404824289934	0.0674869
0.1331967700268538	0.0232437
0.11804688624102701	0.0277854
0.07374673867178048	0.0175273
0.24218715253296683	0.0625534
0.20618882538948688	0.0543471
0.01936039847670603	0.00341301
0.1929293357255294	0.0425367
0.36967351791725683	0.0850158
0.070185502086587	0.0205815
0.30590488702535923	0.0789579
0.27145334916828767	0.0642202
0.1525493582748404	0.0336225
0.23993435253633288	0.0584753
0.17136516146344674	0.0455746
0.26465169151337525	0.0665581
0.1482600961101999	0.0296303
0.2236844727965583	0.0593095
0.06596812656159756	0.0144207
0.15425042478295992	0.0397936
0.29834655032669605	0.0766991
-0.024948609693548476	-0.0102363
0.13716315482892208	0.0305206
0.15434589873209217	0.0393867
0.16162126470875796	0.0428836
0.018726474782168306	0.00240058
0.2282703153766249	0.0574875
0.32898308370622625	0.0789464
0.08687408157174485	0.0210533
0.12910714578624552	0.0263582
0.07872656602993006	0.0213492
0.08776778704618787	0.0247283
0.1839740120310789	0.043073
0.2512275750403202	0.0560372
0.16248354432302917	0.0383722
0.09532413677993791	0.0368962
0.29074374753771776	0.0749487
0.06882160741316383	0.0224659
0.235787616480343	0.0615563
0.27548252631266656	0.0651634
0.24145810676047622	0.0533599
0.24907271320743277	0.0599915
0.02528361531836156	0.00513531
0.10238017413328254	0.0233257
0.11182657127140574	0.0288389
0.07483520764849551	0.0165943
0.2882211605135432	0.0705416
0.20129836938792625	0.0479995
0.2731807353319865	0.0626514
0.10025937805960426	0.021162
0.14059594599812564	0.0336526
0.07786006402287392	0.0151824
0.28707808872379414	0.0715349
0.1068982006332355	0.0336608
0.0894790653300002	0.00860612
0.11943024002746569	0.0262306
0.11090860328897212	0.0306058
0.09778578855691807	0.0273453
0.18402158689507883	0.0381364
0.16318374115564316	0.0404754
0.10951957555253135	0.0308556
0.1706481649612616	0.0423825
0.043675900447048194	0.0129359
0.06765189691227709	0.0114829
0.13332512496475135	0.0356333
0.1931625426070666	0.0485943
0.11977668262183869	0.0246122
0.14494454498336282	0.0355738
0.041891114944782495	0.00976249
0.26543628382195394	0.0598679
0.16089291447948212	0.0378165
0.0898896877479426	0.0199363
0.06911092810706715	0.0205398
0.2436645845322461	0.0609746
-0.06339623905081072	-0.010681
0.20783842106096362	0.0480626
0.048655574734263865	0.0159657
0.10841985924899195	0.0279349
0.2527108251856107	0.0578035
0.27666404433206376	0.0689133
0.29213583597808357	0.068373
0.2651279897330532	0.0641608
0.21086044580011032	0.0547564
0.19548099279556494	0.0515438
-0.0030610082037675346	0.00325578
0.07041787704976427	0.0180115
0.06367601985568644	0.0133372
0.1539023140016855	0.0410526
0.25468178745222464	0.0561677
0.18366086853954336	0.0470982
0.12572007648145994	0.029545
0.30870642244093893	0.077517
0.09586623674565772	0.0235778
0.08537347562400273	0.025879
0.07605077226053351	0.019533
0.08762520007079556	0.0255447
0.20797459355344414	0.0505324
0.277613175153933	0.0684265
0.1603042194886954	0.0387788
0.1699235260089342	0.0346582
0.02101283279737246	0.0161401
0.05555189403808863	0.0113621
0.19706611276158473	0.0459297
0.11395285323155764	0.0240088
0.07472211978974684	0.0180893
0.17668489032992188	0.0428191
0.15636820837273918	0.0390002
0.1465007914127806	0.0313379
0.18208275185836198	0.0343214
0.1282990076012224	0.0243293
0.1531960599544793	0.0411959
0.008106345300304478	-0.000246841
0.1435151523586148	0.0407108
0.2330356876953931	0.0537624
0.21699616938976352	0.0514208
0.2387183426164525	0.0567015
0.2942882979676773	0.0709067
0.13489912778950486	0.03116
0.21294141302966973	0.0536858
0.24264696974999472	0.0613849
0.14542530198920586	0.039324
0.2638446388050794	0.0606154
0.1816747313569119	0.0440671
0.20433313937625638	0.045249
0.08019680876327732	0.0105679
0.1596481833627052	0.0324316
0.19872755842489379	0.044857
0.32219879962416526	0.0798672
0.21355057682894363	0.0526367
0.07688871591276147	0.018856
-0.011324973870778594	-0.00187558
0.1852154274816732	0.0415684
0.25251855518205774	0.0629494
0.1628728659815944	0.039518
0.21714008271759017	0.0514646
0.12478916357734075	0.0345025
0.2133435461359246	0.0540141
0.1655968597760389	0.041206
0.14692422507355524	0.0358222
0.3547934205962581	0.0858266
0.09374938256323975	0.0251024
-0.05213937863277952	-0.0143742
0.13513082734751392	0.0311291
0.11826172511889264	0.0252861
0.15817336786232353	0.0328163
0.2465911141631891	0.067009
0.08470464563655007	0.0160914
0.2047433215586724	0.0441591
0.2794377735394059	0.0663237
0.05154756594794968	0.00775039
0.14492608138089297	0.0242677
0.06456152255524181	0.00912766
0.17250147895432894	0.0406608
0.21461663228346592	0.0492287
0.18203304717571928	0.0410185
0.0639138145700213	0.0153621
0.27913987412039876	0.0661385
0.24003888346550936	0.0594627
0.19018623472782117	0.0447233
0.10402012898976654	0.0212464
0.24323326110785967	0.0532012
0.160481179532809	0.0362086
0.2398421756413046	0.0580634
0.16589161930821072	0.0425962
0.21943695086735537	0.0586592
0.12410828878902701	0.0352815
0.10519018987274407	0.0235311
0.13364552757240078	0.0293471
0.10733555489688272	0.0278382
0.19364381954382617	0.0529018
0.17216419863158952	0.0401325
0.1368479815268812	0.0363802
0.09972044381528813	0.0218346
0.2830652181154566	0.0669342
0.213326127635659	0.0457049
0.1354684333427646	0.0359595
0.06574435597456427	0.0161518
0.2874147374301277	0.0716028
0.1500326711744774	0.0388469
0.10614656426832778	0.0183133
0.3121882647732534	0.0688594
0.0857072999194968	0.0151946
0.20365564265613995	0.045723
0.08019709289538897	0.0186666
0.13937349657279824	0.0334107
0.15617472736484886	0.0313376
0.16135938423801088	0.0437756
0.07593509446809349	0.0209733
0.12718996352149597	0.0244222
0.28445025312101613	0.0632715
0.13433563771448015	0.0321572
0.16802659360311056	0.0353761
0.1627549394697553	0.0463103
0.1312355104594408	0.0267807
0.15591812357885002	0.0451893
0.0116608651381429	0.00528029
0.2801009494326004	0.0662644
0.15795726818902428	0.0414253
0.17597178531293828	0.0453159
0.24079223544826658	0.0651914
0.2472540249754385	0.0605614
0.16060112138367855	0.0375832
-0.015695978146828393	-0.00591545
0.19552798292691545	0.0582528
0.1833037068808228	0.0437124
-0.008064982311565104	0.000668934
0.13880674172078705	0.0345801
0.19738235806769797	0.0462371
0.2844402141778728	0.0627476
0.18043174323097716	0.0467069
0.03088140893728081	0.0154307
0.1299418248401915	0.0287586
0.1688127079736412	0.0411926
0.21369368854199597	0.0482868
0.22349942530620312	0.0584855
0.18023438078944828	0.0404632
0.1894621186793786	0.0523842
0.05687706964595861	0.0126481
0.14997576924420392	0.0383117
0.2949770495656372	0.0713933
0.2411128109375074	0.0575223
0.10182404797494572	0.0156675
0.12642495280552624	0.0309749
0.011295804439071832	0.00632084
0.10741400867036607	0.0299956
0.10266556955613179	0.0223711
0.14363810596832646	0.0270905
0.22059581527910962	0.0439722
0.16223890394384066	0.0355066
0.16078456772790906	0.0400758
0.11213008711182963	0.0190437
0.2665458857380425	0.0587508
0.13875626119502535	0.035003
0.03885287061757046	0.00448733
0.05989449601713372	0.0122284
0.24231048182382997	0.0623719
0.1562925489410287	0.0357591
0.18114872977005103	0.0390721
0.078179453339042	0.0125642
0.2117919497573802	0.0490296
0.1315719228397796	0.0296359
0.14393248333115172	0.0351177
0.07408797789565602	0.0109203
0.12322601971528126	0.0257608
0.1658032411692524	0.0412102
0.14131214876160555	0.0354167
0.13667131887233563	0.0340879
0.17236047214201727	0.0390664
0.09126514144495303	0.021033
0.1818922459052934	0.0445992
0.18502983266731576	0.044619
0.18142424042574296	0.0448986
0.31024174977414204	0.0661827
0.17508953532123453	0.0427226
0.15282994326063595	0.0319992
0.21952353126899232	0.0593318
0.08781084786735999	0.0148938
0.27110627792415587	0.0621996
0.14202124035755376	0.0385902
0.1718842234727842	0.0389442
0.2645305179880606	0.0624714
0.1501864519943043	0.0375731
0.27904364217814975	0.0598314
0.14866147879690214	0.0508374
0.09182462182510867	0.0234258
0.24299997377076368	0.0575981
0.04684880176885755	0.0122026
0.09200811844183797	0.0170879
0.2654489271632124	0.0671381
0.1233289805935258	0.0303521
0.11518224572323013	0.0319533
0.07378039076377255	0.0170465
0.213298262650086	0.0598456
0.044672154724089516	0.00925729
0.1902181672528507	0.0519084
0.16908350504852113	0.0457127
0.18739119126402143	0.0417078
0.20587149498357377	0.0482755
0.15997295979119805	0.0345317
0.1892456709816829	0.0471801
0.21880975151754467	0.0518448
0.03264243714819413	0.00410963
0.2618280460382903	0.0604784
0.24215653424086764	0.0604127
0.14798664979770498	0.0304
0.14044073548015515	0.0361365
0.19515004790078724	0.0481069
0.24391772799337386	0.0564012
0.23394722979645718	0.05724
0.21309415424428937	0.0477126
0.03648561708878357	0.00218152
0.17211995114119244	0.0437585
0.14792839103002325	0.0351698
0.05528100439173085	0.014674
0.19115254227278214	0.0443448
0.06310659412531233	0.0101038
0.03423600141233949	0.000265042
0.1764172595873271	0.0462795
0.0894997667474002	0.0188674
0.09598073022878253	0.0129693
0.08217944719568539	0.0208622
0.10089088382967767	0.0227977
0.17901469819043989	0.0411586
0.07633978565885048	0.0175087
0.19416352522306438	0.0428451
0.21049376932702915	0.0523627
0.28644557044474434	0.0591192
0.23056353934507268	0.0522356
0.040845503548152556	0.00825192
0.08248751868250877	0.0199932
0.24977211999054846	0.0562369
0.10000083066780217	0.024167
0.22762054135700488	0.0532573
0.32923386542646366	0.085586
0.25058686798329954	0.0551545
0.0938207881885928	0.0188332
0.10758464060979468	0.0319874
0.06653945017284596	0.0178792
0.10904488675060167	0.0190529
0.07443642578584078	0.0209054
0.2074998202016565	0.0493599
0.1901704002625619	0.0525694
0.2567018877885979	0.0619418
0.17819062292426532	0.0466874
0.015359557611466379	0.00562393
0.2564187564900798	0.067829
0.25052189599152613	0.0565763
0.22892883871936542	0.0467251
0.22546677434716408	0.0576616
0.17904957233569144	0.0455777
0.20159994625341468	0.0504381
0.04411182837629893	0.00452755
0.15886088207140056	0.0398859
0.21044981965617596	0.0503174
0.21393827511718302	0.0540935
0.14874970928680237	0.0395363
0.2642236017758443	0.0603794
0.1643475224857437	0.0335927
0.23639511425610743	0.0615974
0.31487685406781785	0.081863
0.11247603157797872	0.0193275
0.24478523716477238	0.0567461
0.2023017979297573	0.0449652
0.2844476132480405	0.069825
0.08463082748877883	0.0289183
0.07775659140091101	0.0244515
0.20793577280568026	0.0532553
0.2669915094423389	0.0673995
0.2907945926412064	0.0681195
0.13964431991966786	0.0271669
-6.208454244822624e-05	-0.00260972
0.049538234881482866	0.0114589
0.11440576595921767	0.0244141
0.17462106627163151	0.0407209
0.18911420029892226	0.038527
0.09541560568140307	0.0228628
0.14302863453766768	0.0397804
0.22240078681842038	0.0516364
0.13351488319843205	0.0359221
0.1064415196727229	0.0320451
0.11146369793096166	0.0192977
-0.036513948721298546	-0.000987727
-0.02845685344446344	-0.0102045
0.2902116093743688	0.0696147
0.07093651539190693	0.0131478
0.18200363958293111	0.0379727
0.2634166090883932	0.0619393
0.21173295179344942	0.0457965
0.15802387478396338	0.0379729
0.16789396770366613	0.0402594
0.25271704055985506	0.0596167
0.13679008593199993	0.0293823
0.19831513411869345	0.0477487
0.16495954676366562	0.0432273
0.1285799091411118	0.0265041
0.14568360926207669	0.0323147
0.055263216518918745	0.018146
0.1652542061303786	0.0248964
0.04127956699355107	0.00776592
0.14345704813836144	0.033222
0.14296319590575188	0.0423955
0.24109880755996657	0.0532179
-0.027229815815014623	-0.0120929
0.2904863401801146	0.0673141
0.20096889322530992	0.0465839
0.12149087129324368	0.0258221
0.11556519427029109	0.0317067
0.1291075777446773	0.0324011
0.14500555986130356	0.0277505
0.10855757091813975	0.0300936
0.1584398951608699	0.0372296
0.21476708536304442	0.0486021
-0.009153014355075633	0.00428867
-0.002187196554985284	0.00971086
0.18797646240433766	0.0412914
0.24962287127864202	0.0590601
0.1317461300311114	0.0261432
-0.12292440179806574	-0.0358877
0.1535637480802525	0.036091
0.18144633978329028	0.0359305
0.2468889956546897	0.0588327
0.08915713948367263	0.0241857
0.08414923512215895	0.0244339
0.30985716619086573	0.0759417
0.07156150567189308	0.00823648
0.22456585688691819	0.0592739
0.014015620574980632	0.0013939
0.13413442742339549	0.0325161
0.2081869567663643	0.0526856
0.3112283492893542	0.0704753
0.23331949234744914	0.0573678
0.07911736109695354	0.01177
0.04186274126877341	0.00592461
0.050884905188358746	0.0158389
0.1997533155817562	0.0421974
0.3082640958160086	0.0725281
0.1744575455862861	0.0364581
0.20295869815187334	0.053214
0.04321247857839604	0.00726586
0.11496831029156461	0.0227004
0.1567759682100044	0.0434611
0.17245876041480626	0.0396298
0.10309120015954759	0.029884
0.22783976209228482	0.0485885
0.2097267109847265	0.0432286
0.16554010489035612	0.0426004
0.28649183145413926	0.0714237
0.2920812062239752	0.0681884
0.08594072173758484	0.0154386
0.32603150281847115	0.0776328
-0.036497399567466185	-0.0107476
0.0764111602797474	0.0194085
-0.011947378049710609	-0.00282257
0.23425976347563873	0.0630283
0.1178291933778773	0.0255041
0.19518910914038481	0.0514006
0.3030574354562345	0.0717367
0.06433170445775711	0.00956606
0.0937039305510969	0.0250484
0.15619699924482947	0.0383528
0.23147695051064343	0.056336
0.27526234972460867	0.0509032
0.23223268826572951	0.0599151
0.07367555846970913	0.0219789
0.31568836369236625	0.0773599
0.1670201789520672	0.0350482
0.03378712514387301	0.0126368
0.03204494885943411	0.00172081
0.33357236795223316	0.0812122
0.218947293127693	0.054135
0.13413486945739636	0.0299145
0.1361421787510517	0.0310304
0.058759349826361384	0.0109481
0.14637161485646238	0.0353209
0.22886008554732587	0.0596969
0.23747171056619806	0.0565398
0.08089440639933125	0.0224603
0.30472709172968854	0.0775344
0.11115482085855097	0.0214559
0.04076896216785365	0.00492935
0.062259668399001475	0.0117006
0.09704427218177498	0.0225952
0.2662903881280864	0.0652754
0.24974259901180385	0.0527527
-0.025516329537478764	-0.00906485
0.08890432770335481	0.0254654
0.11207101423529657	0.030347
0.09362264695836887	0.02222
0.08157438320905111	0.0242187
0.07552352684076277	0.0241348
0.19327423483370312	0.0451313
0.286960033998975	0.0612541
0.15071305873668264	0.0343057
0.05232143759909642	0.0123902
0.13617880281914865	0.0303546
0.12547398839221902	0.0328545
0.16392412655031505	0.0412137
0.05631969947504568	0.0152554
0.08416997934153037	0.020682
0.1202643206673882	0.0283619
0.16987026112793616	0.043889
0.14750835348606278	0.0251401
0.27760779026124577	0.0684051
0.15994267214272773	0.0385144
0.1817621136757144	0.0375942
0.20936117268931018	0.0507247
0.15928910114139758	0.038096
0.1450648423383611	0.0372608
-0.013463651446155023	0.00134041
0.1270810304385551	0.0341321
0.2526306806499208	0.0591155
0.0236677196410475	0.00790824
0.06128788410971826	0.0127285
0.11796768882354101	0.0299408
0.20752049008448092	0.0409468
0.16787328271290025	0.0509181
0.07665225946668076	0.0177949
0.25002804798385253	0.0599183
0.13050001890360916	0.0328284
0.15173628032614805	0.031743
0.15394025477593246	0.0307688
0.016023968422142824	0.00643541
0.22255844230957536	0.0492669
0.21695014378715277	0.0442086
0.01796599961530785	-0.00266571
0.17321144996146856	0.0420682
0.1494843137769665	0.0373737
0.3622922473880659	0.0939507
0.11258261562222527	0.0384385
0.13214833594147837	0.0277164
0.2203680633072267	0.0486882
0.2332286002017169	0.0574104
0.23205923892946248	0.048076
0.25627141452555235	0.0624257
-0.04837834473995416	-0.00619511
0.22622805880100164	0.0503463
0.3278665048892506	0.0782139
0.18809890957277953	0.0403437
0.08711836912455025	0.0182862
0.07092365200714731	0.0102396
0.19510306942871433	0.0430811
-0.09541507535949525	-0.0231817
0.23281003161629318	0.054186
0.28099160038300336	0.0779621
0.21733782700862084	0.0541289
0.10485174338795655	0.0278515
0.11280381129576188	0.0227451
0.1965382804923276	0.0530829
0.27992229779007843	0.0671178
0.16164587767840366	0.037332
0.08795891052987405	0.0195203
0.19672555512720596	0.0514678
0.08193591176638	0.023678
0.07925833503173317	0.0125465
0.22940137057109022	0.0516176
0.16621447343867352	0.0365148
0.19734781171654325	0.0530341
0.20008202199294248	0.0450221
0.07166362419897777	0.0217644
-0.06273128767321472	-0.0137398
0.20756969971496508	0.0517773
0.21173959042716303	0.0541353
0.24918893110702417	0.0625043
0.17639181927878025	0.0415601
-0.007977263048535474	-0.00337903
0.020139218721793785	0.000925716
-0.035594004465143325	-0.0130674
0.1930475121902631	0.0541556
0.08475553640828921	0.0213419
0.31584272382476175	0.0705005
0.14283577216305732	0.041624
-0.06317021496724225	-0.00817428
0.07254347004306941	0.0102989
0.07316762778051607	0.0204367
0.25213895783386353	0.0561946
0.22410028637903678	0.0536018
0.09256499084599888	0.0311427
0.23681292822509759	0.0528406
0.2622703832291631	0.0623181
0.1777553326540885	0.0347165
0.2132471644335739	0.0509367
0.0953761786443325	0.0288933
0.21128374087524207	0.0471339
0.22662031117719056	0.055027
0.1731393456745611	0.0445013
0.09790260967837167	0.0225293
0.08690690564981565	0.0163452
0.18141518247138358	0.0476536
0.14147704482383944	0.0384281
0.2238452481678526	0.0542093
0.2048489768879034	0.04982
0.10257316208360635	0.0155894
0.19185928944763758	0.0439024
0.23366935743290376	0.0544655
0.16596547711064585	0.0377073
0.08827110605261049	0.023315
0.18754965382188116	0.0533433
0.13275074532740966	0.0278994
0.15514212982030964	0.0372807
0.2996299701793281	0.068541
0.0970116593237525	0.0131963
0.024938917646447754	0.00483166
0.14956651481622973	0.0460765
0.1466098088268781	0.0325723
0.0794806921459409	0.0258446
0.108133344908078	0.0274779
0.11415364014658701	0.030452
0.07776869546179091	0.0181867
0.22411230961684542	0.0528016
0.11941939996276256	0.0289678
0.09917798871357661	0.0248551
0.19424763121874183	0.0418143
-0.008493363409201708	-0.000667753
0.16057944736841312	0.0463218
0.13381087941905903	0.0327886
0.2489191058978499	0.0611711
0.1428066122519468	0.034585
0.1684703816151072	0.0395174
0.05096477099483807	0.0106057
0.03207802170087276	0.00674743
0.2032687539414238	0.0523088
0.37389536553516234	0.100972
0.2443387886618582	0.0567356
0.22398866786189595	0.0619304
0.07311141158343228	0.0112493
0.25942176644346593	0.0532599
0.33207646735452506	0.0835721
0.04282875676708917	0.00548601
0.22458394756540007	0.0503241
0.3502914357101263	0.0827386
0.26812066368972126	0.0652958
0.16230911245079613	0.0400813
0.25982807402786734	0.0650923
0.12997914860829657	0.0285552
0.1369974110817424	0.0340293
0.24637569116708438	0.063782
0.0774715596542106	0.0218573
0.12021400175333036	0.0282842
0.2763720629411605	0.0702806
0.04816264245641024	0.0121789
0.15584964207107746	0.0344362
0.18315265223852958	0.0472163
0.0678133342347391	0.0186877
0.07861364336173314	0.0193951
0.1404511938197532	0.0338553
0.003570822946820074	0.000760085
0.12225860557655935	0.0356715
0.1375765758721412	0.0306761
0.25144395338961506	0.0668911
-0.01821658030654341	0.00116655
0.2889634359948956	0.0671004
0.07749905693795067	0.0180203
0.11171617152242565	0.0286909
0.16071247317263107	0.0357654
0.06929920466304089	0.013089
0.14250938917490547	0.0372279
0.054604109089203594	0.0125049
0.1353537683104745	0.0369536
0.11668788737161705	0.0259913
0.08344975254889803	0.0236345
0.2061684837314163	0.0512628
0.25217393941189564	0.0553298
0.17197317635259	0.0388224
0.2562329546140262	0.0565796
0.3548680569784952	0.0825662
0.21849224658399835	0.0570051
0.22781120738702768	0.0515926
0.3082134863076116	0.0742037
0.29121683268302856	0.0693743
0.1608988815978948	0.0358643
0.21706135897889695	0.0509388
0.01327940843120485	-0.00308715
0.26563960067607667	0.0666817
-0.13948076807087692	-0.0326559
0.2858054823302284	0.0686684
0.1012491947478984	0.0298418
0.02048169292475428	0.00745875
0.145857601969178	0.0348257
0.18527192107207577	0.0437498
0.17776617291836277	0.0497955
0.19416005144172271	0.0400531
-0.04824454004444615	-0.0114853
0.19754225329915204	0.0490265
0.20320214539920461	0.0474758
0.19584443477438362	0.0456959
0.27852824255594577	0.0711162
0.23976404169872917	0.0618079
0.1443240730420905	0.0342225
-0.05279097050814816	-0.00619642
0.16596532538149583	0.0392846
0.1441794296420647	0.0339222
0.03766045653863057	0.00643349
0.2872037403940363	0.0728148
0.20407995328201056	0.0398778
0.11599583803590338	0.0222127
0.13894387754461587	0.0350385
0.19415314800081854	0.0439044
0.24746301695782624	0.0590352
0.1650417258632921	0.0401536
0.042428837866807775	0.00994027
0.10176207428107767	0.023483
0.2845392615990209	0.0685678
0.14010926861460354	0.0356999
-0.015587800077842526	-0.00847146
0.18639790401214576	0.0511817
0.2312662473432821	0.0600738
0.1424742425518547	0.0361034
0.18438790073953745	0.0374181
0.14194772769521558	0.0294587
0.12502598979090807	0.0242762
0.16363818109506417	0.0325747
0.17175060629093492	0.0489578
0.00787261373173685	0.0115085
0.1546676576519961	0.0306175
0.10641552820555096	0.0261797
0.17835787749874846	0.0437362
0.13831081919701968	0.030055
0.16986039531015393	0.0309763
0.21882073639225244	0.059895
0.09334186331133691	0.0193095
0.25342806110580024	0.0627593
0.019002721864298844	0.00132958
0.08122616717083829	0.0197576
0.29787186617615014	0.072449
0.1168219826542025	0.0335059
0.15652615088347194	0.0366122
0.1648777530118989	0.0473113
0.34319142556386667	0.0828916
0.0654193851354218	0.01942
0.16655338892177574	0.0431183
-0.0018349620454333124	-0.003932
0.13250426768310458	0.0320401
0.18785513948887264	0.042825
0.121455059658796	0.0301905
0.0989559728996802	0.0144
0.09493471002528882	0.0198675
0.09424913911381363	0.0127505
0.08770314048886475	0.0149438
0.1387012504430825	0.0318449
0.08314561260999186	0.0238021
0.07324732013119746	0.0153559
0.08451393333725177	0.018823
0.17025535293838404	0.0456675
0.2608219251268356	0.0563929
0.13525118109427978	0.0352114
0.17404657471279245	0.0455996
0.1652166646603526	0.0375848
0.15026365779626366	0.0378931
0.12379645964604527	0.0340363
0.12886678612973812	0.0325311
0.20391896591402286	0.0373811
0.23549850509046333	0.0565047
0.10515880961677981	0.0203345
0.23698280854195072	0.0601888
0.061207256375297635	0.0145032
0.14516535985917475	0.0417423
-0.012958106982130627	0.00366953
0.16998890323226934	0.0419638
0.21268059093298958	0.0476161
0.13031366507073494	0.0280343
0.26373028112338825	0.0628214
0.15728664286726993	0.0312421
0.207370215091456	0.0490747
0.1555654845514627	0.0293497
0.15372338933015287	0.0419274
0.2144034299619159	0.0537995
0.2766314337017261	0.0643761
0.006256103820141021	0.000533547
0.11107461403385756	0.0254719
0.1486286846005011	0.0286343
0.29473889885011845	0.0666545
0.136001319885039	0.0386145
0.17202961912946566	0.0443855
0.07619365791029473	0.0229466
0.15017324480412944	0.0352918
0.06473717361611525	0.0167266
0.20418762465687662	0.0469125
0.08832460754677969	0.0182377
0.11888497043342827	0.0285394
0.13541745247333514	0.0341882
0.26815413296399265	0.0617895
0.20008250235108632	0.0534563
0.208619799266969	0.0467784
0.11240771731837405	0.0278263
0.21362214842070862	0.051089
0.21011047884154355	0.0426071
0.1716273969710874	0.0408848
0.1374798361981693	0.0395103
0.23599333307806408	0.0516269
0.1346883711519246	0.0262591
0.31468837428949803	0.073695
0.10724794716562079	0.0266331
0.10952981096392947	0.0216561
0.1255035040321756	0.0296956
0.21903141659986738	0.0455674
0.06335170221251145	0.0109964
0.257328161796236	0.0671629
0.1460183984637075	0.036391
0.042632359580908184	0.0164727
0.19070105211488161	0.0494749
0.15160136105532054	0.0345469
0.15319258784086418	0.0377691
0.10809701136048659	0.0279769
0.10610631017077336	0.0273337
0.12223148383782376	0.0256397
0.08537932099145558	0.0226204
0.2455732215667564	0.0591967
0.0818895858023651	0.0228466
0.15668395486014777	0.0255564
0.14986846948654062	0.0354382
0.07977393066045856	0.0141536
0.2123143862072977	0.0501123
0.10807218746743119	0.0269906
0.1367687144091551	0.0338409
0.19537460849973176	0.0467919
0.16037396175360594	0.0418144
0.22871313138716642	0.0607116
0.17058570135648296	0.033716
0.21603382036348587	0.0511697
0.14076399003395818	0.0285432
0.29675539472355145	0.0746927
0.10151476199955721	0.022726
0.24826835344765055	0.061296
0.23590646783693958	0.0579292
0.12725365626801738	0.0228742
-0.0012746761089929392	-0.00330569
0.17249418055729437	0.041515
0.1590518241547764	0.0374829
0.12088290951638596	0.0260206
0.18556575660611446	0.0453914
0.17510129322816054	0.0343819
0.09264166584924677	0.0229146
0.16770985833856605	0.038419
0.06992382003754172	0.01265
0.18147214358133468	0.0436363
0.13247200716358776	0.0371311
0.11943138019959344	0.0304636
0.17481278181561588	0.0438833
0.0926513126871274	0.0170486
0.2777058826484668	0.0724765
0.013677943094374739	-0.00150121
0.20878318764578038	0.04439
0.1644920491190802	0.041241
0.15162264178278073	0.0354426
0.0286814725982886	-0.00036662
0.009236909805812632	0.00286881
0.20905206383092326	0.048826
0.2689130846158882	0.0653453
0.0942017319065246	0.0133551
0.05856072683194742	0.0103664
0.115527114065073	0.0286244
0.16875273894828527	0.039882
0.22797794756572373	0.061661
-0.03120726268695646	-0.0117467
0.2468310907185545	0.055528
0.14206695404609643	0.0344457
0.08008968063371961	0.025822
0.06327894650132238	0.0100102
0.25258252596421943	0.0645762
0.1560781512003909	0.0332853
0.29050586194199607	0.0648855
0.2800293513063671	0.0701995
0.20204471861206158	0.0527119
0.15909603717961326	0.0416724
0.20970679237256645	0.0526429
0.23956564359774926	0.0474311
0.1345013451081837	0.0330782
-0.0599727368507585	-0.0152545
0.2391819353758464	0.058692
0.15002574171084881	0.0369397
0.06962538883044875	0.0153606
0.04474785525729244	0.00599779
0.25676130395364793	0.0631928
0.13148668545303566	0.037797
0.06340044625478243	0.0171988
0.14189980374258535	0.0374957
0.18210056342098488	0.0403081
0.09684502293886815	0.0235338
0.20117366110272986	0.048124
0.3274962427760591	0.0843645
0.1856167085299926	0.0369488
0.052332352215277274	0.00899701
0.16582754139898578	0.0380015
0.0466102997457887	0.00483425
0.05864850050672329	0.0161936
0.21440581129412453	0.0462223
0.1892164661157903	0.0462802
0.23220678757814703	0.0636354
0.2142048272946622	0.0514552
0.32821303891025494	0.082693
0.15772038755332665	0.0291107
0.13920188228619934	0.0376572
0.20521930994862195	0.0544272
0.09826749246264689	0.0201163
0.08495547700669677	0.0190803
0.2961921113399615	0.0774262
0.20915691814917553	0.052724
0.15393431648832556	0.0322799
0.1295527619724683	0.0379825
0.15598831050972312	0.0482876
0.08078781147613305	0.0265307
0.2683753675755805	0.0673335
0.17505470412384003	0.0463319
0.13345921842030664	0.0326066
0.2282323363471177	0.0417218
0.015832356988811795	0.00466407
0.17538600348602446	0.0339744
0.024509869768544613	0.0110379
0.1315576391823624	0.0271631
0.20754587140836997	0.0520174
0.2314522292116344	0.0553062
0.20336047883581185	0.0480598
0.23585295361152747	0.0567917
0.17259799564001932	0.0466424
0.1492830357906946	0.0402241
0.17194727916071226	0.0445248
0.10107463038283233	0.0244283
0.16178321173953122	0.0438989
0.19189384271475554	0.0484892
0.10694875540953504	0.0283172
0.13778601019207734	0.0305055
0.1717144601689391	0.0332209
0.23260763314683613	0.0624446
0.15063566317479918	0.0354039
0.0776371566563525	0.0192429
0.07132244730230251	0.0148368
0.20069988942675182	0.0506621
0.11249988383480844	0.0278127
0.24347239441736637	0.052132
0.21979525455674895	0.0549822
0.06351980704207091	0.023187
0.18528560142354214	0.0474475
0.12461649643855116	0.0310619
0.31753978323243476	0.0746031
0.12630319524637273	0.0237088
0.22241200533794583	0.0500927
0.18309067818734132	0.0469389
0.1430785515542753	0.0288639
0.31327199042176734	0.0844718
0.19771518461996623	0.0456676
0.2207411545454806	0.0532019
0.1217017366553368	0.0276167
0.08525938369341947	0.0222607
0.15574957586831464	0.0329952
0.02945210350211298	0.0034217
0.21529602091120245	0.0507246
0.24022117031365856	0.0586021
0.11615292246278573	0.0301773
0.22925582453859197	0.0590392
0.2528473331190344	0.0567381
0.14726219246434094	0.0389873
0.0957445643196392	0.0175988
0.26494184479222266	0.0573002
0.20074732481618965	0.0511196
0.23660555798870955	0.0635233
0.16004897303026175	0.018686
0.2784959010787506	0.0686451
0.15982502516183553	0.0383722
0.27792538016795015	0.0658677
0.09960940279333676	0.0286953
-0.0068883090352251	-0.00191576
0.24294255014902696	0.0593683
0.1684032880872139	0.0351913
0.018117405418170435	0.00635846
0.10516890123920668	0.0274116
0.28253437312272744	0.0698102
0.19553689918237072	0.0523623
0.15961659242269866	0.0363335
0.18022443433146126	0.0509138
0.09828188990720117	0.0235719
0.16746384560504377	0.0384178
0.12245972135249994	0.032577
0.08599378808785563	0.0179021
0.13406343918644514	0.0310792
0.28990508720695807	0.0707216
0.13500935351428267	0.0309676
0.04575819440097076	0.01035
0.2567921684179811	0.0553449
0.05063148557851705	0.0114935
0.21168825043849043	0.0522994
0.15233159621571926	0.037602
0.10756812225071638	0.0265577
0.2037998151114651	0.0554516
0.27223027140619754	0.0626127
0.13621491083257195	0.0320985
0.20300630007769918	0.0472213
0.09967016562463858	0.0285608
0.21583848977691245	0.0504277
0.2011071787524471	0.0459868
0.07264410564250749	0.0214315
0.12525733631471603	0.0305212
0.15899311207846412	0.0334864
0.11616045726567033	0.0319185
0.1266660786852864	0.0297294
0.1385278604965493	0.037033
0.28649392445475375	0.0685877
0.024512448331838712	0.000620721
0.10975022399067268	0.0296666
0.18054626030354923	0.0396394
0.328260192851838	0.0757343
0.31594803556238316	0.0792586
0.09823431776978338	0.0217058
0.05103275129824412	0.0144611
0.06347417057582241	0.0122426
0.07596268141665449	0.0158696
0.057978493638717134	0.00689489
0.15766018340710888	0.0407328
0.21931508681676673	0.0529757
0.13716056759616596	0.0417611
0.20565310604286863	0.0518531
0.045464415952802394	0.0106427
0.21615973014699447	0.0491965
0.289483893883487	0.0704389
0.16073134653065843	0.0345257
0.2508313355397573	0.0556541
0.028437054848961453	0.00430046
0.17829860393448413	0.0384593
0.018478099178074806	0.00492242
0.2616908559895416	0.0605166
0.2520401385205202	0.0592441
0.2521961951543872	0.0697833
0.10455556800628907	0.0297119
0.07186791729091908	0.0164235
0.23563539162315364	0.0537737
0.2344742243503366	0.0604708
0.14753887997086784	0.0343041
0.08336218479899553	0.0210222
0.16963392802615718	0.0391088
0.16470090419507724	0.0415315
-0.016455799239984286	-0.00375757
0.22697966017321397	0.0453075
0.06205001328272256	0.0173623
0.11976784633990589	0.0298905
0.29699895324531994	0.0664539
-0.018198816734312968	-0.00426794
0.06986107678992957	0.0143002
0.016734559731976385	0.000987284
0.11791298960285819	0.0331739
0.24272134323793162	0.057171
0.027233777487421923	0.00776499
0.2687895546965936	0.0682258
0.18428451620252034	0.0522967
0.10702595460658673	0.0249759
0.02558195823103875	0.0147105
0.1443864309028376	0.0400561
0.07111658708935197	0.0144123
0.09271181344452187	0.0249291
0.22079638097085216	0.0580512
0.22889543656843003	0.0587702
0.12952093697424252	0.0368162
0.29799234559302973	0.0643907
0.06615261315870044	0.0168428
0.08124238824429415	0.0209911
0.09834404269506244	0.0188473
0.23487302255529882	0.0658275
0.23200996705289284	0.0606705
0.061862242835695073	0.00846709
0.19956565016803757	0.055304
0.24705158417640993	0.0637208
0.10443575778765687	0.0312724
0.16208589299783113	0.0406644
0.07765301068883287	0.0221369
0.03237984381016947	0.0142829
0.26353245778803513	0.0650879
0.1270715218389375	0.0292031
0.21907984953908166	0.0567514
0.11712764658108925	0.0235106
0.11967939806027689	0.0335959
0.27699171767094266	0.0695807
0.04172794461937945	0.0162118
0.11329515298224566	0.0219139
0.21985766584129443	0.0599964
0.1876868209950964	0.0495347
0.32194662905926025	0.0715814
0.27706637802053796	0.0661836
0.01679979274971707	0.00434014
0.24292674324660612	0.056747
0.2892059276973185	0.064754
0.09465816418832426	0.0230732
0.19170327793040867	0.0447632
0.18171986385976482	0.0367431
0.3050342630088061	0.0685581
0.19781353811505745	0.0516977
0.27034480769693564	0.062465
0.15684125474098082	0.0429593
0.1508377181558731	0.0397736
0.07660047771416392	0.0120643
0.21518074435145892	0.0576198
0.20022180572113185	0.0421756
0.2996017248999624	0.0706876
0.09880193694504895	0.0258012
0.14299496659190866	0.0353477
0.2527025842901502	0.0655833
0.16382846598534703	0.0400593
0.040237485539525476	0.00807944
0.27408128089297323	0.0616618
0.19711038456886412	0.0479887
0.1705694964508483	0.0373275
0.18331546555792863	0.0477057
0.006117645575959849	0.00527111
0.10421552842775314	0.0254765
0.09720080038118739	0.0145362
0.130028527460561	0.0347394
0.03892168676590909	0.00652025
0.17619358424182843	0.0450428
0.27983061462876474	0.0717459
0.016379242630000585	0.00651288
0.2107322276602444	0.057321
0.19024097036075902	0.0500899
0.15212100928114086	0.0353635
0.08556970340491313	0.0249217
-0.032002822424157494	-0.0129502
0.0016496174478252943	0.000405415
0.16178838847636592	0.0399097
0.18006019563527834	0.0464904
0.237737313354075	0.0607643
0.2630701919885413	0.0652024
0.21836761333480825	0.0493487
0.232013573211245	0.0568887
0.1154491371274775	0.0231951
0.07897530597491599	0.0130335
0.2079095513421291	0.0552246
0.041800463686111754	0.00785638
0.24731242603610445	0.0576188
0.19224984635735454	0.0398495
0.10898062177109417	0.0251961
0.13989519614066143	0.0390846
0.18859338277383342	0.0440221
0.26217903705049295	0.0609811
0.2051914090526428	0.0447004
0.3033934406219409	0.0700853
0.19129778363672476	0.0461034
0.1851446245198872	0.0417686
0.06907754290239097	0.0179752
0.14828370905310237	0.0312066
-0.07329679251829191	-0.0149607
0.30697459723714243	0.071667
0.18199253514942396	0.0421941
0.21459178774987894	0.0536114
0.0819092410230824	0.0223769
0.22452229009356478	0.060262
0.1327650385056225	0.0397072
0.20423201506168887	0.0539704
0.211073725602181	0.0427244
0.22515502997273568	0.0549565
0.18234032477344123	0.0477948
0.26096370489666715	0.0613102
0.24659726440864738	0.05826
0.08991848195393712	0.0222035
0.21198774083455077	0.0471824
0.20281553811972003	0.0578799
0.16443745049296402	0.0360047
0.07261019618277609	0.0231103
0.24876401773297374	0.0624946
0.20371756527312285	0.0470831
0.11997240053259034	0.0324211
0.20107995122846092	0.0427469
0.21879748833986484	0.0603455
0.40809737955877345	0.103186
0.3089415573285194	0.0782199
0.20453384752183779	0.0406654
0.23953848861621882	0.0507389
0.16398155487192828	0.0337757
-0.0020885177558385704	0.00298293
0.22850883491173848	0.0546543
0.1950820224071678	0.0522654
0.08936834597784854	0.0168371
0.10372377987348416	0.0218484
0.1933938527070142	0.0438079
0.24689692738559296	0.0467458
0.22444189003681536	0.05109
0.17022097194632343	0.0353638
0.32206552188551457	0.0777233
0.03761843804678625	0.0105456
0.2549629865384662	0.0661275
0.09709443539430063	0.015707
0.35218502985007943	0.0877681
0.09661313749874693	0.0270172
0.3054119031034857	0.067933
0.17084767243046678	0.0433478
0.1165255866150654	0.0288909
0.2636099622460477	0.0551111
0.1465271621063837	0.0336572
0.2338978585310195	0.0592072
0.22146874293023555	0.0547329
0.13905557007652544	0.0392378
0.21223330992933392	0.0512398
0.2463494354066138	0.0543607
0.21098877887177456	0.0551999
0.196350469085767	0.0380456
0.12903859890633104	0.0296947
0.1947494524766702	0.0410004
0.13777319022091616	0.0366746
0.1322966431615094	0.0363197
0.16031211655506422	0.0384132
0.12841460711667227	0.0322061
0.07194046246981681	0.0110873
0.1061547570856351	0.0272618
0.21335948962756568	0.0503789
-0.04370991181438773	-0.00609236
0.14063848069530682	0.0299234
0.09269797328285818	0.0223161
-0.062051455767729545	-0.0124609
0.12168085692788769	0.0317702
0.0999387887203674	0.0258536
0.13491781109987647	0.0296961
0.2131616571550483	0.0499059
0.23966711769317062	0.0585782
0.030500611307199214	0.0100415
-0.027744700248903312	-0.00538134
0.12781933475440752	0.0308468
0.21467590558604555	0.0484423
0.25764967848892495	0.059949
0.1925958935234921	0.0465237
0.0927005710499342	0.0213229
0.26240987164337515	0.0625344
0.09404871581623	0.0207487
0.11217022260605453	0.0293608
0.13296890550225146	0.0352005
0.17995035763139777	0.0487963
0.27782721750873796	0.0594554
0.19014474222712754	0.0438172
-0.005826340760553496	0.00422257
0.19761985036703467	0.0459849
0.32164641341843325	0.0771714
0.21731528193084557	0.0537506
0.22710762489340475	0.0524993
0.1806404661157815	0.0409755
0.1656584337302861	0.0355543
0.23007111848164868	0.0534508
0.14863780523290396	0.0386912
0.1517610832949573	0.0338005
0.10126639567059685	0.0295001
0.1584095012311551	0.0340315
0.1346346344258228	0.0314788
0.08957575409933542	0.0275526
0.26748960365810065	0.0647846
0.1345674137635799	0.0344676
0.20944702508637644	0.0591527
0.05957314514881903	0.00990793
0.2119706092484362	0.0464179
0.13845103476721773	0.0355608
0.09558064917029394	0.0203061
0.2737686396685061	0.0707447
0.028019205919840504	0.000911251
0.247388967030889	0.0615738
0.05024082063360517	0.00566859
0.2993264246213964	0.0774429
-0.014760253676855213	0.000297962
0.05233095810355986	0.0139576
0.06745409500602415	0.0106834
0.10425119601764878	0.0234724
0.17233752593560275	0.0401351
0.10196019641532214	0.0209052
0.0480235501749053	0.0153566
0.07691853322339602	0.0205559
0.1802471900636471	0.0451074
0.20550858338640227	0.0462277
0.052693074190265775	0.00992558
0.1252155721735385	0.0247042
0.1980734084142288	0.0466324
0.06593713878102984	0.0146817
0.04587092445946777	0.0117895
0.12527450077331775	0.0366763
0.1805077718033552	0.0409994
0.11235469198418326	0.0272915
-0.06651338058618068	-0.0158069
0.1059943069580105	0.0188993
0.12907508421421987	0.0326271
0.07272036053462569	0.0249447
0.02354615898051704	0.00706537
0.2695349485389687	0.0636843
0.07223123072880189	0.0153769
0.21499386092780082	0.0484065
0.2392709240937221	0.0544271
0.09686259392210346	0.0270602
0.15984538395862885	0.0337438
0.08624034218155367	0.0211554
0.15963912018091303	0.0401844
0.025990938187475856	0.00880386
0.23723906742109988	0.0638137
0.26937381820942846	0.0621133
0.12057569261269306	0.0277438
0.1676679134301818	0.0412228
0.34648706900524145	0.0707995
0.1807583327654895	0.0395243
0.1884682137787314	0.0427081
0.07487497865544897	0.0164697
0.017286977214718738	0.00790299
0.10255832263286915	0.0148668
0.08962385858681032	0.0246344
0.09136144642848078	0.0267616
0.2305360502878891	0.0520744
0.17658764914287353	0.0456609
0.30686975000624994	0.0687558
0.13620071776302756	0.0293885
0.25235333177099517	0.0572248
0.18394751410387822	0.0449874
0.08501376385905741	0.0201234
0.27375614490225114	0.0724697
0.09034064352668893	0.0191207
0.15854836421054552	0.0325155
0.18659110900602568	0.0456339
0.302523169845933	0.0743091
0.12575397600896965	0.0371004
0.198600414145544	0.0524104
0.08055041704433637	0.0158622
0.07144669892355816	0.0183115
0.19536887248834753	0.0482808
0.18245486151626877	0.0495321
0.17957399483096473	0.0471989
0.35421756649345143	0.0844601
0.24006388169006984	0.0599662
0.13925260647473228	0.0238396
0.3169640235910848	0.0766435
0.16937869077583456	0.0446857
0.25812598972547224	0.0591649
0.08368408938134125	0.0273694
0.2095986313899484	0.0536784
-0.027181040527296953	-0.00956214
0.1680817101306957	0.0381058
0.0687478114929134	0.016157
0.16746783674544852	0.0402518
0.24101406706454423	0.0650973
0.0751095860932007	0.0156406
0.11001249459224179	0.0340052
0.21833781061133348	0.0606999
0.1100141193474447	0.0297317
0.18203755462219226	0.0402734
0.00875497200695337	0.00369143
0.16024042892184734	0.0403457
0.09081049250313637	0.0262182
0.2619687346612547	0.0646085
0.212360131011227	0.041202
0.24744894597942801	0.0623114
0.16924776030674354	0.0483101
0.21890395918319588	0.0521055
0.21781588492424456	0.0520942
0.26665836835185164	0.0645914
0.016040285274868078	0.00631564
0.2955081167055959	0.0751031
0.14877109337851965	0.0336562
0.2021286950652886	0.0476034
0.2007815883647715	0.0458857
0.11317488772450271	0.0274381
0.09335406198086921	0.0154445
0.290146736091074	0.0715931
0.2459875392420354	0.0615133
0.20252952741351735	0.0501988
0.13775671005493118	0.0199838
0.14825146002144338	0.0379734
0.3673228536859399	0.0915782
0.17334031677385184	0.0347601
0.13171186763939136	0.023858
0.17609971744477315	0.0385178
0.05119652147071995	0.0188196
0.1934339571772433	0.0430579
0.10069943039671414	0.0224591
0.26505027819354127	0.0633558
0.3351223544648487	0.0859932
0.09559164165198783	0.0251757
0.11340690753237836	0.0279332
0.19010035583717913	0.0410812
0.10273350733903801	0.0115269
0.1591521286169024	0.0373764
0.30379636359206735	0.080176
0.21783749094608088	0.0392925
0.12060754177940398	0.0359226
0.2419063493838274	0.0585007
0.0031645947931844133	0.00020779
0.056523665180026286	0.0158496
0.2599772514207552	0.0576812
0.26210541776326	0.0603115
0.28168623237496526	0.0711696
0.042690457128052	0.00164876
0.17502125125595944	0.0399106
0.23808910629469365	0.0633002
0.29758142902451457	0.0712778
0.09435653610084985	0.0222218
0.2318082177897089	0.0548171
-0.0221705181733245	-0.00732509
0.17548686595446797	0.0361984
0.26671251365958193	0.0579339
0.17013268102638734	0.042909
0.20988803251686372	0.0509431
0.26703209869267786	0.068479
0.11064184535240364	0.0193265
0.18840870242244714	0.0463104
0.10187122016966034	0.0307678
0.09366956317537917	0.023821
-0.023491279154012484	-0.011313
0.1112091635361585	0.0266173
0.15124852524615817	0.0364463
0.13564198673757746	0.0317858
0.30423645152474676	0.0762625
0.1614319338946188	0.042143
0.25411304895707576	0.0624063
0.09499800618209737	0.0197479
0.40596825833088074	0.108583
0.1316329842463921	0.0336536
0.3323185932678699	0.0692507
0.16855348074138143	0.0435919
0.1238027794459688	0.0303748
-0.005622979224551181	0.00487485
0.18273017165201144	0.0399176
0.08872632883378297	0.0215332
0.2694913412605599	0.0622182
0.2927203945354849	0.0690711
0.07164051449951057	0.0262832
0.10865832860015291	0.0253534
0.15731076880115966	0.0389855
0.11366041446656093	0.0332301
0.34979279278464354	0.0841408
0.19163518726207418	0.0428577
0.3154838749510511	0.0817325
0.14037449622624174	0.0364698
0.06425593825298066	0.0128598
0.23875947565434702	0.0499517
0.15495572093068347	0.0409918
0.008596896809236719	0.00676459
0.22747310807193366	0.0642103
0.1618801427631561	0.0420641
0.27684040061911863	0.066122
0.29794121781197946	0.0729072
0.17506129678497323	0.0363013
0.2878171724285394	0.0657492
0.11435962706662418	0.0207522
0.09826938880249304	0.0250064
0.10806835444416997	0.0290433
0.2039601966399589	0.0426888
0.1625569100784852	0.0393958
0.02023528359920326	-0.000517435
0.06400732687994702	0.0177309
0.17534482664551693	0.0400732
0.2569284541847203	0.067635
0.05441500015631947	0.0141287
0.32842928846306096	0.0796472
0.1887658962080574	0.0409986
0.2974968590064824	0.0741107
0.1814700517459219	0.043199
0.09213690189413186	0.0214258
0.12599475516100714	0.0258814
0.13650787352105562	0.0202422
0.13270558173573907	0.0316652
0.2273978258221202	0.0559813
0.09601830428794977	0.0191166
0.26606468936935973	0.065779
0.07325549743800289	0.0106152
-0.009715184395170419	-0.00305167
0.15598081673609498	0.0425519
0.2274141139980585	0.0568674
0.21019164480597458	0.0513963
0.06895022280554908	0.0165397
0.1703683323695839	0.045408
0.07469332171204653	0.0227008
0.28093777907075335	0.0627198
0.11916427473766712	0.0299386
0.25260558494967944	0.0511818
0.2982949703259491	0.0767775
0.042533631840047416	0.0124356
0.23207793602957963	0.0512141
0.19421255088981326	0.0487948
-0.004588565922991025	-0.00331845
0.18847777124549028	0.0540274
0.13545532179291248	0.0258293
0.17687238266475164	0.0408497
0.1720917120473272	0.0456735
0.21533202253190992	0.0501412
0.16791390874883624	0.037912
0.03180561259028148	0.0014022
0.17119339994511715	0.0431992
0.09816348610757245	0.0229047
0.2891287762519158	0.0757627
0.16107313956327604	0.0379635
0.0707223059995207	0.0199286
0.25988130169766815	0.0562926
0.0276813177270327	0.00195434
0.022572202307530997	0.000673529
0.16035601208832795	0.0371951
0.06651709294635573	0.0191154
0.3442487901092163	0.0856905
0.09656975487307878	0.0316167
0.21201098638744684	0.0508189
0.30916099305947975	0.0735479
0.12683455102158248	0.0280049
-0.011850652785113382	0.000238577
0.17251750737523203	0.0468432
0.11152043688715353	0.0250149
0.07846861815978545	0.015041
0.09689058412219871	0.028167
0.3412100710479962	0.0790369
0.19377016642164813	0.0472556
0.18174684467759436	0.0444929
0.2390079338646951	0.0655051
0.21837279861012923	0.0610334
0.08124445760827397	0.0160525
0.17337076376746594	0.0423872
0.16060702271773541	0.0323079
0.16008689295588785	0.0421891
0.2075437556905834	0.0525367
0.1369415601757489	0.0380976
0.21382242552841846	0.041644
0.1938384517747168	0.0486781
0.1938789589775936	0.0451424
0.15857033384502206	0.0363421
0.37090192186016	0.0856476
0.16917645236256063	0.044345
0.2492781691459971	0.063126
0.03475059208238201	0.00955651
0.22055645608344882	0.0560936
0.08175833960318164	0.0207283
0.0886979302126136	0.0137145
0.0839201673834182	0.0226611
0.2125906835009083	0.0526853
0.18260686483276029	0.0451835
0.08610380009476505	0.0240517
0.16070264459588035	0.0447833
0.050537235974498815	0.00785318
0.11230586154012678	0.0244659
0.19073614144292023	0.050329
0.06738544384841083	0.0183786
0.04377236711916533	0.00950873
0.25690818207365745	0.061066
0.10001067665909057	0.027793
0.20009485608129812	0.0554446
0.03684952549601414	0.015884
0.17651907067809153	0.0415758
0.1725953039469008	0.0451101
0.1399439253187301	0.0306508
0.03243115556414369	0.00490406
0.1579283057704272	0.0371137
0.3164414168926468	0.0808315
0.03782153646089883	0.00756389
0.23159597049449257	0.0565621
0.1301582085267348	0.0421471
0.19255784600101314	0.0500752
0.3564710909898874	0.0846222
0.29316455226751187	0.072552
0.17772401425044496	0.0423221
0.10232223522551287	0.0191487
0.225611929619011	0.0483313
-0.0663766382334183	-0.0078947
0.13342509460899735	0.030471
0.15370348405026482	0.0341786
0.2377152291928647	0.0547641
0.1577291853612624	0.0383891
0.20742641132856166	0.0511534
0.20133790399586277	0.0479257
0.20716433014696378	0.0481522
0.10642255914927114	0.0261027
0.10723537812611976	0.026429
0.027347642049817246	0.00917178
0.34087815508251496	0.0829109
0.17422717686760805	0.0448843
0.17270969729320915	0.0430059
0.1486906699350184	0.0397887
0.1834863431508906	0.0457044
0.3561777781015314	0.0793856
0.28263277632646855	0.071163
0.09027784624725335	0.0250207
0.11894632354777494	0.0278915
0.1900292903206193	0.0353611
0.17122262736685973	0.0490035
0.2052593778540249	0.0501411
0.05830679920235474	0.0177271
0.19423285112201108	0.0345427
0.24620988753444728	0.0597505
0.29903219029482364	0.072043
0.040685712134866325	0.0087857
0.1580621353771158	0.045099
-0.0944784638407014	-0.0168406
0.13828541900928443	0.0356588
0.19930047925325534	0.0477685
0.3159580514351647	0.0701644
0.2072704776146664	0.04175
0.27598607501427674	0.0658426
0.1820719254424177	0.0499963
0.013892761965828832	-0.00182285
0.3497030282654724	0.091009
0.14642452345288848	0.0333893
0.18041125203631075	0.0426301
0.19630352341376672	0.0411931
0.2577597433832245	0.0647955
0.21632274899429527	0.0534523
0.05807308954563762	0.0192351
0.2363635526396494	0.0475625
0.1969907920663129	0.0486722
0.15544076909504528	0.035832
0.15765028564336805	0.0357604
0.3059058287764717	0.0766285
0.1926599468584972	0.0506339
0.10402541006796982	0.0234471
0.11843641935919826	0.0325514
-0.014790739751048887	-0.0081119
0.15492510585068955	0.0325502
0.15727295357672383	0.0388493
0.05942357666310152	0.0241566
0.18135080401053605	0.0437852
0.24575716138196113	0.0532379
0.17712852172061283	0.040463
0.2089729090005077	0.0482418
0.15254660500353753	0.0286542
0.2318069434686105	0.0584104
0.17873286062695087	0.042807
0.13967830875012976	0.0436935
0.22674440627419806	0.0498939
0.2667722631017892	0.0654759
0.206965222925554	0.0486709
0.12001747408491134	0.0252037
0.08923272647245044	0.0265216
0.17385867293160853	0.0445862
0.1971383601161551	0.0432242
-0.008352005702123156	-0.00357281
0.18963835732506926	0.0445399
0.22829875022769344	0.0572122
0.2351483872617056	0.0495698
0.217182830633022	0.0539644
0.17669964879062605	0.0388118
0.09894867796379286	0.0163577
0.16712461375184381	0.03902
0.1505514696558692	0.0311435
0.16025498273122363	0.0366542
0.27729645836836014	0.0754103
0.08379068717521752	0.0156279
0.09226710142595625	0.0221497
0.22114260142934639	0.0496943
0.29796460326292123	0.0648176
0.042078696268770185	0.0154039
0.2007103731430274	0.0449459
0.2947945000468456	0.0675489
0.09668696915617632	0.01298
0.16510404415637825	0.0451168
0.17730621727114732	0.0437009
0.2376897850492243	0.0567905
0.1575306007833652	0.0408012
0.06288529854171676	0.0080831
0.20130014879724964	0.0498373
0.1740465013165549	0.0390606
0.3250041899360613	0.071795
0.10485445406676842	0.0249575
0.07131979607354141	0.017248
0.11098513562388482	0.0295865
0.19362228769308445	0.0479634
0.09043323304535349	0.028063
0.14721347564809178	0.0344018
0.08373013552069605	0.0325659
-0.03418232999325805	-0.00293645
-0.01516683202766491	-0.000216335
0.17654436251684502	0.049235
0.1215550847345219	0.0286246
0.17721363643261717	0.0519626
0.2030805547740871	0.0454696
0.1585527735111459	0.0329992
0.2163182518751335	0.0508484
0.23561769492030835	0.0530968
0.17603766817478753	0.041585
0.14790534613892822	0.0334062
0.14102847201674654	0.0365675
0.07613105573788884	0.0279982
0.2319769457684967	0.0599491
0.20951346789584274	0.0558568
0.10917234408682111	0.0164623
0.19526449154684727	0.0381319
0.20496879661011982	0.0479307
0.27432102228749183	0.0675186
-0.019283353034141568	-0.00407108
0.35212982854023156	0.0925364
0.20521160200291255	0.0511116
0.17156087969743375	0.0358095
0.12679524941015552	0.0323417
0.14349868755383685	0.0397708
0.22960517760055632	0.0479985
0.10061523528519714	0.0227395
0.002101903178876658	-0.00271
0.3064396696935585	0.0649951
0.12534733043270707	0.0314056
0.2562427619649304	0.0626242
0.37946748051979867	0.0988019
0.11295497450697582	0.028554
0.28893098702187436	0.0663874
0.1121287938601507	0.023676
0.24220628320147816	0.0512094
0.158785392461869	0.0377409
0.025830682639195527	-0.00192098
0.02391435890438372	0.0059559
0.20201730137037438	0.0528468
0.14779900173327842	0.0351283
0.018796060025062435	0.00275786
0.2524920721608906	0.0594632
0.16155919309974365	0.0399631
0.14743135980602962	0.0411058
0.25480823869478303	0.0483376
0.09440249937858206	0.0270282
0.052953513343344194	0.0159219
0.13083795860944408	0.0337887
0.2543559293180644	0.0634714
0.19938718765970578	0.0483163
0.23845406620853904	0.0580168
0.10143041831991312	0.0278102
0.2163184316026419	0.0553508
0.10412249166714362	0.0255482
0.1379052746198724	0.0327179
0.2660926923136165	0.0623421
0.022397593270607117	0.00249141
0.15236545769045648	0.0407528
0.11218826611810581	0.024961
0.13678960784504257	0.0254543
0.19440721952820167	0.0375502
0.06290454004722827	0.0131943
0.19642729164476352	0.0446808
0.2554141224800922	0.0682944
0.052991864098023624	0.00524425
0.1312324961329659	0.0244495
0.21585610677026348	0.0543692
0.0043460064707057005	0.0022165
0.11561421706649622	0.028947
0.12823862839798073	0.0361795
0.2619760926662726	0.0714048
0.26019097081020576	0.059315
0.12620520713462455	0.0334972
0.24617911064688022	0.0539663
0.18047326931857097	0.0451596
0.21103486483522935	0.0555016
0.04138832590646928	0.0069208
0.21043452300863033	0.0529609
0.24599315520948836	0.0608177
0.1644869962778541	0.0466664
0.1349442952911889	0.0344283
0.2771940814095153	0.0662882
0.05197197217647531	0.0187502
0.06773618525629159	0.0189026
0.27569690079194187	0.0648742
0.37077187865827327	0.0831098
0.12253528928107024	0.0316238
0.14235098024009796	0.0308868
0.18698675557352357	0.0471367
0.29758772702658637	0.0621971
0.2892824884870764	0.0724402
0.22246078826080803	0.0521571
0.23065096630876278	0.05908
0.27856946344124955	0.061378
0.13920959411346695	0.0440939
0.0290296323825869	0.012602
0.16663920429128798	0.0330835
0.11744398027516097	0.0319252
0.06707106562182448	0.0149985
0.14198712434015706	0.0366906
0.27048808312487327	0.058557
0.1441974810967709	0.0400741
0.18613070058156925	0.046706
0.06625329673698054	0.0232067
0.0755617974739247	0.024833
0.24615531394113166	0.0564881
0.08568701006979129	0.0244502
0.315057325147955	0.0704868
0.1003810918172158	0.0312867
0.19667060334299646	0.0463327
0.20395035866827382	0.0497516
0.04135345766140086	0.0184885
0.12161173181019437	0.0230329
0.05520087602133478	0.0129747
0.061107907962305766	0.00709854
0.2831400274672749	0.0626396
0.04465012364645918	0.0105866
0.22221981129738183	0.0532995
0.2395760264292531	0.0575917
0.01436800026353206	-0.000672212
0.1675657853489582	0.0403295
0.0430843861309417	0.012952
0.3238297571652236	0.0756681
0.06814396338569847	0.00681414
0.11010822900555267	0.0272422
0.21801475644367194	0.0550571
0.09824340884146106	0.0223173
0.1450929913484313	0.035769
0.2008854755214072	0.0465863
-0.05950859985568194	-0.0182202
-0.057752873488347525	-0.0145872
0.04665511704157825	0.00875882
0.17774149481469723	0.0446337
0.06960811310683787	0.0105764
0.2313415696090447	0.0437396
0.16888097696043414	0.0353556
0.2601326150505674	0.0647757
0.12658031796428454	0.0226237
0.2354767818558642	0.0527048
0.1190608759479496	0.028866
0.07310377378525096	0.014993
0.09605738329160575	0.0236187
0.22919741690417172	0.0578564
0.19180941262094325	0.0485733
0.10409823712872529	0.0200642
0.27337057405878035	0.062422
0.16408121255065408	0.0415264
0.23665410646720456	0.0583565
0.23812849500859384	0.0551083
0.27923414006376424	0.0736343
0.19337861255474162	0.0489525
0.10618259158073505	0.0261748
0.32613049644844516	0.0815257
0.11711859399686321	0.0317582
0.14733118793138453	0.0380912
-0.01894280065098063	-0.00236182
0.2370238410186172	0.0636809
0.1865852301212542	0.0492712
0.3109237906523463	0.0792377
0.3503681575281228	0.085809
0.07757758999017719	0.0122041
0.2850323050725232	0.0721123
0.0834884976526346	0.0262428
0.2489000719901566	0.0559865
0.27482571969493397	0.0673432
0.21710122433767123	0.0551771
0.12007145615678613	0.0323238
0.34650975188934996	0.0783282
0.21708613103371718	0.0559345
0.26880415664741825	0.0694711
-0.03795805072797165	-0.00394141
0.13502703267250177	0.0318662
0.13671768089516528	0.0289354
0.17063155176927236	0.0429817
0.18505794575820625	0.041987
0.26964200435418256	0.0661725
0.11262698866121124	0.0291807
0.11380690635464176	0.0283779
0.16734245004963733	0.0385567
0.07075718399371848	0.0123464
0.06425479765575813	0.0277664
0.14567749289128848	0.0319936
0.3028710769945936	0.0701411
0.09431394314798222	0.0188143
0.07904989570742012	0.0215923
0.1710174070156617	0.0419407
0.14244790508529506	0.036765
0.11380975596055584	0.026489
0.225426088252429	0.0505678
0.04567912340154133	0.00673982
0.2635995690941125	0.0573586
0.06390881858448315	0.0135071
0.2741495062071327	0.0686159
0.22342872735222521	0.0543792
0.16882041073848533	0.0444535
0.12187217199339809	0.0337609
0.09712445285045497	0.0176021
0.21779833266291007	0.0602856
0.22758247595675987	0.0517611
0.19148476933379902	0.0457413
0.1298998763013426	0.0229039
0.19117432865102693	0.0462719
-0.011217998730297352	-0.00278252
0.07117972087575268	0.0172415
0.149525094767021	0.0349032
-0.02306764104207913	-0.00148105
0.0032055571563745803	-0.00552464
0.09618472883151687	0.0276616
0.19925064425465713	0.0529667
0.21278195349490833	0.0517971
0.2299129105155333	0.0528156
0.2249051789210715	0.0516572
0.06279622769827677	0.0155518
-0.0022298068794927733	-0.00107772
0.1496477892076204	0.0274107
0.14351539266020516	0.029466
0.22423602361406778	0.0466364
0.1222010812171661	0.0249371
0.11188763709762331	0.0281748
0.20678649560278067	0.0519033
0.10821027704595851	0.023857
0.08303431994018466	0.0155734
0.3033104703831022	0.0689261
0.10420340874485685	0.0244153
0.19689086854550222	0.0451339
0.25159607105184895	0.0690515
0.18578833051966578	0.0419275
0.08820609396486369	0.0145966
0.044305975165537685	-0.00285887
0.15824089605022537	0.0393017
0.19103456072316385	0.0414872
0.19518166457471245	0.0382937
0.16623413382349328	0.0431272
0.3103575299392884	0.0695869
0.07840528850915346	0.0193007
0.013928087121402892	-0.00135418
0.26631736305716297	0.0606225
0.15897943884453697	0.0370329
0.14687378281175145	0.0296731
0.1946518471567475	0.0421817
0.16301026204446992	0.0413391
0.2619825012826709	0.067483
0.13555139518189982	0.0315266
0.38749086336030564	0.0930119
0.19528968458626678	0.0500531
0.1579053201319082	0.0386608
0.027453270250110923	0.00800111
0.10083752153194137	0.0245535
0.12285058939882092	0.0275468
0.07537596002114631	0.0172437
0.038718062758070125	0.0107868
0.09652560360640441	0.0193643
-0.018634827473664194	-0.00670204
0.11682502606707279	0.0291525
0.025804821699528593	0.00464918
0.03665806105294567	0.0107914
0.274181629582038	0.0637512
0.15102542692442666	0.0360619
0.24671109472935426	0.0628844
0.13527252654573535	0.0295739
0.16309334357750277	0.0372193
0.06020807255805366	0.0152468
0.0647233137794435	0.00997165
0.263639348171374	0.06459
0.14097169713460547	0.0356701
0.006755057891955034	-0.00496944
0.1588089659231122	0.0355773
0.3369853843277702	0.0775072
0.27796160919054425	0.065241
0.30680828522653797	0.0720358
0.10557945121200751	0.0272251
-0.013585895287270364	0.00211414
0.1917982170135932	0.046576
0.20464675754376985	0.04775
0.0904056398475987	0.0230871
0.14573632656131968	0.0401502
0.30171471288063983	0.0714861
0.3367834062647233	0.0777577
0.31350015023214584	0.0692221
0.05104883928903327	0.012139
0.22954362721875884	0.043007
0.09277687126552579	0.0222926
0.14883515826133412	0.0347366
0.10813003637171711	0.0227902
0.3423652596882961	0.0866552
0.23560286881891526	0.056106
0.1737262941994503	0.0381614
0.18617879750811261	0.0503768
0.10776627715243445	0.0259609
0.2109400167733497	0.0459019
0.08570729408951847	0.0246338
0.1882136459686954	0.0387257
0.11500321985672149	0.025638
-0.004750554305913693	-0.00558699
0.22468541969950578	0.0536054
0.24919145400255907	0.0567033
0.1557981635466726	0.0379948
0.24927754427693458	0.0570689
0.08814701489605431	0.0195391
0.27295486134917957	0.0665688
0.14301093882848614	0.037589
0.2501512735412789	0.0602337
0.023956688933553027	0.00456731
0.16115387901775688	0.0270418
0.11011585829069956	0.0218331
0.2983085648273044	0.0721999
0.20932031702769477	0.05647
0.021222965831031396	0.00462093
-0.06728132696283602	-0.0231618
0.3091714350647469	0.070538
0.06043086224912622	0.0144918
0.1800768547675672	0.0386422
0.10747832840431537	0.020635
0.28824816338338827	0.0697226
0.1840675469015767	0.048442
0.18474333023649792	0.0416548
0.19807317198325594	0.049113
-0.007760478438502053	-0.00509431
0.16501505444523942	0.0380392
0.0054601619270165085	0.00549866
0.1832858797588607	0.0414945
0.193691541313946	0.0432008
0.03641419314059049	0.0057773
0.09317499846586483	0.0206071
0.16878798331103806	0.0342569
0.11041589194414916	0.0277284
0.17378594039280867	0.0426411
0.1259030285972649	0.0398342
0.17543988313246525	0.0484412
0.19379002358600236	0.0432022
0.10568268261645072	0.029367
0.2724914906266892	0.0615782
0.12743479843773975	0.0280407
0.1671445812782545	0.032379
0.25852109899883474	0.062412
0.24510572103675968	0.0546504
0.12925980189331496	0.0191538
0.1239751579873609	0.0319661
0.11887335008461353	0.029435
0.18505495999402213	0.0451076
0.09268032778494152	0.0210047
0.17513996961417022	0.0376449
0.17365385362349453	0.0440094
0.09495546315686408	0.02574
0.27858162710453865	0.068196
0.09389796997056309	0.0198707
0.00864226527310132	-0.00324009
0.26319649239466075	0.0558974
0.17205834983440502	0.0435592
0.15328994811984595	0.0355996
0.11113498624771294	0.0256261
0.08335455030684599	0.0195478
0.1513671795974717	0.0296993
0.1366487185416827	0.0339503
0.10679157577747754	0.020462
0.26773552523768823	0.0574781
0.06019832322746184	0.015475
0.10673775840823395	0.0247817
0.0330080227592148	0.0118671
0.18186345275448398	0.0501793
0.16073565188294153	0.0340625
0.20930144692228042	0.0520549
0.3572894948549635	0.0960095
0.2663993201438859	0.0665173
0.025073394644011867	0.00709218
0.04899812911713992	0.0132668
0.20465858811086324	0.041206
0.2533337792078933	0.0638924
0.03331965732534878	0.00310717
0.3184084733918477	0.0795827
0.27706887081447645	0.0677638
0.13663610749345936	0.0338494
0.013726149853720311	0.00204272
0.2503283288690275	0.0599018
0.19152382166449786	0.0508169
0.04016347353407656	0.0160256
0.2662495121507491	0.0587506
0.12391636696023754	0.0259259
0.17863694171792266	0.0435828
0.2730462922456729	0.0626846
0.29813861401092123	0.0732654
0.029343465636936756	0.00902023
0.3402340409907223	0.0890217
0.04231126656836402	0.00595688
0.08448590065601758	0.0237934
0.07977931964692705	0.0180446
0.15985486370071086	0.0376884
0.12575561257403517	0.029779
0.26856884520142715	0.0671656
0.08091221288465265	0.0113519
0.12349363497423743	0.0286074
0.21318520000925475	0.0487981
0.1194460241736634	0.0310279
0.03438722685187728	0.0162708
0.2270855531337622	0.0503513
0.23358137448887348	0.0538275
0.23959110057082728	0.0585758
0.32893800446285437	0.0764669
0.1154841516204357	0.0213349
0.2533819015407815	0.0611969
0.219557550821066	0.0572877
0.16406858448059994	0.0427077
0.13517532845217053	0.0334137
0.12320508661546561	0.0312669
0.14906988163519364	0.0387862
0.105904804211097	0.0264061
0.32716577691741733	0.0797509
0.22619972330874638	0.0578291
0.23135792252508725	0.0603681
0.0898119538093595	0.0230802
0.19350537327882117	0.0497776
0.30111964939834845	0.0793519
0.19948175948566457	0.053798
0.02107082212593729	0.00725767
0.12503702246865478	0.0295944
0.22138744806461969	0.045994
0.08888180014676304	0.0251168
0.10980397709910786	0.0309906
0.11308410642687872	0.0260869
0.19022901450711657	0.0421199
0.29479256953147265	0.0693531
0.25777748290016467	0.0534664
0.2509189391729752	0.0598335
0.18434703779739461	0.045693
0.08169888898796697	0.0216774
0.18841705797252997	0.0501631
0.26692870834424737	0.0644185
0.0029634256663765277	-0.00189151
0.31938149676651456	0.0721582
0.1339291438309769	0.0316728
0.11472933754759325	0.0311026
-0.022663542243332533	-0.00201942
0.10153915792276309	0.0276167
0.17486798478410293	0.0397213
0.09609447323603403	0.0131758
0.2918144417986739	0.0692895
0.03412558182041064	0.00972631
0.11935029896590722	0.0317582
0.1044951898400447	0.0282647
0.13015944448179523	0.0320393
0.2795435912631356	0.0670551
0.14218703510551498	0.0351825
0.08527351418674792	0.0210124
0.11405299089586789	0.0264631
0.2812033750562763	0.0679103
0.08436130201081797	0.0204573
0.08410770505040344	0.0184749
0.1406749597398504	0.0386729
0.16949561695243284	0.0348064
0.10483766222749939	0.0293191
0.04966089825828252	0.00856567
0.1876162642723217	0.0450087
0.2721864425755373	0.056329
0.15658570847067024	0.0372564
0.09998519544337324	0.0248074
0.23565619085224096	0.0629978
0.07864311665329544	0.0182824
0.03256477171598225	0.0108586
0.1768777258596658	0.0411283
0.2043691482600195	0.0412694
0.16122726332397444	0.0424893
0.177930693157637	0.0425141
0.18428034470800922	0.0395209
0.16083986143650394	0.0396621
0.159844540956745	0.0362649
0.1898997192138363	0.0517533
0.09628425509463048	0.0215088
0.2346202676573465	0.0558304
0.2180688824542817	0.0541696
0.16434160715754917	0.0367967
0.14263514943159775	0.0323968
0.2761776723467576	0.0719435
0.32362237212596295	0.0739874
0.13585029675108953	0.0350232
0.09277712043611654	0.0241662
0.1816311348877828	0.0408344
0.1905582208129641	0.0464903
0.16575606772997342	0.0333707
0.12762376389595811	0.0301453
0.1533303494513701	0.0364963
0.12677766310882668	0.0262264
0.23973933282703075	0.0638407
0.1949078315386222	0.044407
0.39128934430992657	0.0970944
0.15390367756389248	0.0409231
0.12049342319595863	0.0283449
0.19372738589303043	0.0549885
0.16269962701042986	0.0340858
0.24008326991315923	0.0597208
0.14579132277036205	0.045091
0.23191525974434932	0.0541797
0.1565600358177416	0.042534
0.33931681371432604	0.0845166
0.23936335512396614	0.0560003
0.09623488170095917	0.0259506
0.1638502923821918	0.0408208
0.15391858317700602	0.0390759
0.31928936019533966	0.0746565
0.1021894474162363	0.0190359
0.23043880464430422	0.058476
0.06869638527259767	0.0187957
0.1909953862715638	0.0395243
0.09210405404026123	0.0204367
0.24027125982570313	0.0599307
0.11811609336126187	0.0304553
0.1772680222622191	0.0468018
0.09408720535877872	0.0244898
0.2638935105787405	0.0702026
0.08986227039548488	0.0167167
0.09131337268319756	0.0210531
0.0962739321455514	0.0360045
0.23663365272998718	0.0575042
0.01640352253854003	0.0046908
0.3109276745040364	0.0813693
0.18021610881863664	0.039959
0.11379416114002061	0.0258595
0.12316335453939663	0.0288435
0.15471337684115433	0.0411332
0.1573620511949173	0.0426667
0.016800022808766957	0.00122593
0.22791820327699835	0.0556362
0.04671846286348043	0.0136805
0.20427929840638392	0.0486723
0.17489620528485386	0.0516334
0.31391278594303756	0.0776409
0.17449695932277864	0.0451565
0.23130197599842503	0.0526071
0.23495618033250876	0.053427
0.027639410321303532	0.0079016
0.16783726046956146	0.0395593
0.20779893052888077	0.0470678
0.199571048889758	0.0493297
0.07082719548665199	0.0152378
0.1617264600632774	0.0391939
0.23747288605469383	0.0621671
0.09123826971732577	0.0160026
0.23939930073395976	0.0551077
0.15341375739690394	0.044181
0.1760334785998676	0.0421645
0.29221944884752105	0.0708663
0.2700346701142637	0.0721653
0.1306360235687644	0.0323882
0.047299909356084156	0.00765742
0.08073086669795536	0.0103716
0.13097632596518113	0.0274702
0.17138835376105835	0.0482829
0.19480349453518397	0.0417917
-0.04229388963980838	-0.0122604
0.17056130173408235	0.0409197
0.12980223604233934	0.0306287
0.211362499163011	0.0560887
0.15719676278065842	0.0410261
0.15308491098541854	0.0376979
0.037213053859704304	0.0041196
0.12496107109847981	0.0340917
0.1877197028904668	0.0396863
0.25331626360141896	0.0600457
0.06770790815736002	0.0154693
0.04082434726795456	0.0143215
0.17365343497396432	0.040661
0.13134652886234105	0.0315641
-0.013280260931220424	0.00136639
0.09465054105729644	0.0173195
0.2024317434643536	0.0470959
0.06032491130695958	0.00600877
0.17483708387140315	0.0448192
0.21958897742628322	0.0471132
0.08169527215937526	0.0174684
0.2619262848123088	0.0598998
0.1189116173695675	0.0334538
0.15705603812873312	0.0357921
0.025065448096827418	0.00899899
0.08343038208668538	0.0193708
0.13609932916272424	0.0371374
0.10427554590747515	0.0223135
0.24188084723829917	0.0530077
0.07123466879132583	0.0139941
0.27287466291316176	0.0622953
0.13509370131046988	0.0305261
0.1474412367093869	0.0347533
0.11867690656506902	0.0302201
0.11606417403039755	0.0241886
0.15960230952644325	0.0378247
0.060348833267626245	0.00620951
0.07135387988334342	0.019649
0.32623929993037554	0.0751345
0.13448363139730493	0.018572
0.20381389067076783	0.048105
0.25780063264909836	0.0650788
0.09325430226799983	0.0256169
0.18098619144154454	0.0470946
0.20327507377397946	0.0420983
0.18880757516215127	0.0430637
0.24709082110592728	0.0572199
0.11785371461531734	0.0267594
0.04602560601864457	0.0121305
0.12303880564520382	0.0292865
0.05903508146495232	0.0124703
0.05357546449657062	0.0241
0.1710000072095282	0.046229
0.1353581641146617	0.036935
0.215249192975951	0.0482156
0.17849770735204407	0.0390691
0.18917186819391607	0.0470897
0.14836062124389446	0.0396231
0.2011687795340078	0.0487598
0.2510377474540929	0.0589873
0.05186211897000326	0.0101805
0.16803391161468226	0.0360404
0.14891704954817078	0.0305872
0.13084467346912718	0.0326449
0.1191639648148274	0.0274365
0.17292518750567498	0.0439147
0.21615303565946828	0.0490224
0.23072418736617675	0.0618753
0.0726943470469475	0.0185655
0.03224831077741798	0.0157936
0.22596825933472078	0.0516604
0.141478060419173	0.0365554
0.2942491301837291	0.065846
0.10815286966570563	0.026187
0.17553380462354012	0.0489381
0.0992619547621512	0.0234329
0.11298137675525331	0.0283558
0.19333871018783452	0.0428893
0.063370048779574	0.0127134
0.10353145356306158	0.0262388
0.20166627421969427	0.0455087
0.17922387495675812	0.0454025
0.10157897382512321	0.0254062
0.005785818400574169	0.000438972
0.07828678483283548	0.0222393
0.023956165484522503	-0.0027409
0.1944212604053986	0.0470594
0.2993088764565921	0.0687059
0.23967225553534507	0.0610617
0.1848133376692984	0.0383288
0.145378663044333	0.0365286
0.1640954051642652	0.0280979
0.15288757732702785	0.031512
0.17206758587947518	0.0397174
0.20833674394607776	0.0436588
-0.04499496297803776	-0.00792795
0.2610537599002481	0.0586393
0.07557186234592556	0.0169011
0.1839254032973624	0.049737
0.14340124499772486	0.0348141
0.011545815677654198	0.00444214
0.27888739156556336	0.0706771
0.23012570247635408	0.0571399
0.02665101011525119	0.00443916
0.21451751036541913	0.0510236
0.16007609301724396	0.0396721
0.17300323936861198	0.0473333
0.20380497584775217	0.0384159
0.2524221662084696	0.0617832
0.02874755368355091	0.000881042
0.1642632078442626	0.0460782
0.13397280616146914	0.0357812
0.09431507255789981	0.0211698
0.31345645054997634	0.0714291
0.06745447556111141	0.0192855
0.13269768958884132	0.0262478
0.26412195308569847	0.066445
0.10858965892790291	0.0249002
0.020082380015761462	0.00977366
0.15479777846738338	0.0402729
0.22701382165523984	0.0577149
0.05231249344706954	0.00774268
-0.08462167395442731	-0.0219745
0.15013508732843744	0.0251345
0.08794217722222404	0.0251198
0.06161496395166682	0.0123959
0.1728067685249683	0.0457713
0.1838459386056524	0.0411518
0.21223469185069155	0.0542329
0.10107458413595209	0.0169531
0.20258694502312302	0.0513229
0.15913639801371623	0.0457857
0.17191481991055912	0.0438727
0.24534335586530345	0.0634383
0.1874894408605047	0.0454758
0.07390777881663936	0.0132418
0.01144702971772598	0.00157948
0.33038390850034194	0.0794363
0.09963994008330412	0.0237144
0.16107057091560587	0.0440404
0.09918311866635506	0.0208037
0.2712151838055398	0.0649045
0.0676428133949918	0.0151811
0.14631934323929432	0.0346692
0.16325018813102604	0.0397296
0.29174905814608465	0.0701571
0.04635830008653731	0.0114116
0.28266508340437674	0.0611661
0.19268499952109477	0.0454996
0.1706372656442517	0.0370381
0.22297324212969696	0.0497073
0.209209158812591	0.0519331
0.14568372918858927	0.0392745
0.19928941753701512	0.0480533
0.08446312168525541	0.0218013
0.1313688294528354	0.0320408
0.28619008208843333	0.0615151
0.06971810213777892	0.0151046
0.16461590495178535	0.0450896
0.2436149637094776	0.0660515
0.08575811719452046	0.015881
0.18617535594336	0.0400346
0.07217761199614206	0.0196934
0.17294915994428722	0.0406926
0.18123687901965743	0.0407621
0.06641974944779942	0.0144538
0.31341693240231244	0.0747058
0.03152585414583588	0.00352308
0.2080820832147652	0.0451548
0.23725137793897053	0.060726
0.11522497451623563	0.0284906
0.21597182233442047	0.0516466
-0.06871233588515446	-0.0173697
0.25026960580959967	0.0564327
0.039259040145444075	0.00602741
-0.05621639914372862	-0.0143725
0.05614437110698613	0.0158646
0.1578617155023651	0.0388024
0.04000208459607198	0.00855582
0.10037437398713561	0.0188927
0.22012916550217254	0.0538515
0.19596539252162506	0.0424347
0.09165213435073245	0.0191687
0.12454031185528505	0.033179
0.22565814796396497	0.0500199
0.2036009024186239	0.0520448
0.351017664305469	0.0843566
0.08693789408854152	0.0209975
0.14591257413875783	0.0380476
-0.04248197124817703	-0.00514719
0.13469644621411822	0.0294052
0.20721115104111765	0.0528531
0.16242023040379844	0.0345267
-0.051710594873600045	-0.0129815
0.12042738385719051	0.0297044
0.07527437849053079	0.0194451
0.07475887505708545	0.0149412
0.0733898162790067	0.0190315
0.134295533922339	0.0308009
0.14505863278828468	0.0295538
0.11692687715629671	0.0309788
0.20137272121444064	0.0432459
0.0939080805646875	0.0249918
0.06994026724301361	0.0160438
-0.047973573346719596	-0.0228649
0.10025596298130902	0.0292417
0.06265847550282411	0.0188932
0.08077055885122052	0.027165
0.148193948710351	0.0280563
0.00836571651390336	0.00785419
0.1498496665613619	0.0417378
0.24010109322856776	0.0525432
0.19486385719289104	0.0521362
0.07380676698631129	0.0170877
0.14750763805730402	0.0409111
0.19487927329854027	0.0457884
0.204484876113102	0.0470557
0.13614784903168012	0.0401239
0.14753191423764483	0.0382689
0.07184655038844084	0.0182046
0.02757964256097895	0.00897113
0.166403480979847	0.0385518
0.2761036394069714	0.0630603
0.20595659977418043	0.0570154
0.17520520545919385	0.0357464
0.18435469463178417	0.0437067
0.12516373419622134	0.0216994
0.13252499229261874	0.035345
0.0641016052748991	0.0148944
0.06491785241374763	0.0163537
0.23618463390948066	0.0554846
0.19430537424761934	0.0500871
0.12557830453183122	0.0291886
0.23294733687997066	0.0617215
0.07519474747925556	0.0178647
0.16346613628008244	0.0439322
0.142946552434125	0.0293735
0.20023685295980254	0.041653
0.22964549515357208	0.0585507
0.17708821461530128	0.0354608
0.15985441655101945	0.038624
0.36355034255581287	0.0868095
0.0907039572007139	0.0278335
0.16512671361460896	0.0383634
0.11225965912447462	0.0274446
0.25886797646899035	0.068831
0.036973216513941726	0.0106269
0.017985417727882924	0.00395978
0.24826523835743294	0.0547441
0.3058414171939903	0.0777559
0.06832460514096576	0.0172186
0.17574313757700197	0.0379875
0.27792206074566694	0.0675985
-0.07754815455557161	-0.0139411
0.2935763955032056	0.0724569
0.2194022205640945	0.0519676
0.09423326759796144	0.0265422
0.14058250453710291	0.0298227
0.04851313019169517	0.00765501
0.08778284066547742	0.0214869
-0.014656578330244295	-0.00780425
0.1105713354090306	0.031043
0.1320390973375561	0.036531
0.1555319929123158	0.039168
0.07670553048291151	0.0204132
0.17155932890630018	0.0463708
0.2555463423212974	0.0581959
0.0966203687232589	0.0180142
0.26278838929206244	0.0653574
0.27781056453031766	0.0664482
0.07530928852207434	0.0228715
0.09399866343479366	0.0192948
0.1528983888398393	0.0525707
0.27677407608600285	0.0656665
0.17004204161245534	0.0422853
0.22414570238997517	0.0491089
0.1920210008486431	0.0451436
0.34640373447013934	0.0854513
0.08110557406612862	0.0163075
0.19278602196939243	0.0488474
0.10680912291674821	0.0217993
0.1820419715097891	0.0447782
0.10268610845133172	0.0273515
0.2204882536179664	0.0517653
0.28953194756487705	0.0721975
0.03782745645204512	0.00991583
-0.06957939366208804	-0.0204152
0.13882646639932836	0.03849
0.1979175410751952	0.0457676
0.024971700952577523	0.00915078
0.017139567284217904	0.000348973
0.03469492261856047	0.0108518
0.11525528371769587	0.0279504
-0.08558998340025749	-0.0158677
0.22245293790906326	0.0581291
0.1300808952673538	0.0233896
0.24519786347411723	0.0587168
0.2646208841275439	0.0646887
-0.012169169793613184	-0.00159173
0.11919757149681955	0.0380051
0.15511318552730527	0.0342171
0.25919606876514284	0.0576333
-0.05797460574826892	-0.0206535
0.23098996773268946	0.0499141
0.15401565102099254	0.0439067
0.09311097354324267	0.0201834
0.22335311313304546	0.0552601
0.18342044066155874	0.0455612
0.04020910987837373	0.00715808
0.04138142823999509	0.0159554
0.11995933405259906	0.0272574
0.24042821499499348	0.0552227
0.04232855037754022	0.00911943
0.18827123335225365	0.0481778
0.052819040302366504	0.0181169
0.2480936561787747	0.0664384
0.27610187646432904	0.076588
0.2033171775001743	0.0541063
0.05646123255886538	0.00979312
0.29714953209208034	0.0678168
0.14426137938576972	0.0453803
0.21888124509622864	0.053357
0.13133940225802507	0.0336726
0.008296091860594745	0.00844437
0.08323385562439346	0.0151935
0.11569117145982329	0.0381914
0.22191937740999435	0.0516308
0.12090955434624641	0.0302201
0.09371779873238763	0.027856
0.17451871429615945	0.0479026
0.21208706730964466	0.0546202
0.28102981407601896	0.0675012
0.2407719130611043	0.06342
0.3528619472339849	0.0833473
0.1669048522380314	0.0407326
0.14749961347322613	0.0297383
0.009133260936132405	0.0011077
0.21478528683860654	0.0422981
0.03324916494503463	0.0112701
0.150319262018919	0.0335082
0.29867919826343037	0.0793905
0.1689992150120075	0.0426392
0.0941637999022768	0.0242906
0.06311147328863659	0.0169358
0.19424240126739487	0.039859
0.3049379485448505	0.0720164
0.12099113995039569	0.035728
0.08509384987043656	0.0172524
0.04461390829793329	0.0126232
0.2698691185091057	0.0674057
0.21939574913097726	0.0493046
0.11265018162506463	0.0325446
0.1273932432255012	0.0305528
0.1141704242673599	0.0265821
0.15804273242209332	0.042899
0.20239235622613277	0.0458866
0.1719335285264421	0.0305666
0.19916897203484896	0.0434052
0.09753802020651409	0.0195293
0.24619204027634428	0.0597231
0.18523332362175302	0.0416347
0.12510536666032526	0.0237905
-0.009684232523729002	-0.00491671
0.04631061890376544	0.0221044
0.16349613017189882	0.04435
0.18487629064560968	0.0453177
0.25145868369358926	0.0598288
0.23601052006865939	0.0525802
0.10568844502568006	0.0241261
0.04867320533665593	0.0101642
0.1979309498634419	0.0493089
0.11542221230302081	0.0256144
0.15307246195752444	0.037059
0.24794710810868592	0.0601219
0.20374287686217413	0.0540192
-0.0713687296131629	-0.0139576
0.18951151159887497	0.0390501
0.0906843680632637	0.018927
0.2283881595340441	0.0529019
0.16602571867138427	0.0478574
0.23262619100345744	0.0582996
0.2578724684240137	0.0622249
0.17925006299205787	0.0398216
0.07059287079585368	0.0114091
0.15417598854338546	0.0353327
0.11610945897437808	0.0339262
0.11775005545960557	0.0235422
0.3135073865328829	0.0869006
0.021309430740702122	0.0104515
0.10439115191304553	0.0321089
0.24828461277597066	0.06318
0.09384124103175837	0.0246605
0.09361237360805753	0.0227053
0.21429900121596443	0.0456597
0.18064517220809467	0.0348479
0.10479669190677605	0.0270024
0.09740752667984506	0.0232837
0.12026589557849374	0.033985
0.16658626242125393	0.041156
0.11872165226083253	0.0288576
0.17244939096658282	0.0407275
0.09089468055282234	0.0219163
0.1839046920899934	0.038297
0.09620920551225781	0.0322719
0.04073240164503728	0.0109128
0.2230427408458447	0.0551203
0.04181692206061557	0.00539868
0.26784715724542607	0.061515
0.24030248806129983	0.0568933
0.14710875723360767	0.0295184
0.2724197648503714	0.0641099
0.1332818011564016	0.0296133
0.16774732575534104	0.0418919
0.15333817052992937	0.0422158
0.06840426138744495	0.021157
0.12790886586164288	0.0279004
0.12989598392138757	0.030367
0.1442029940471124	0.0356619
0.19108063389377747	0.0471292
0.06312675516282538	0.0100252
0.2377169108536604	0.0515333
0.13637067285091914	0.027096
0.27645029575049235	0.0693443
0.30431298999234113	0.0734853
0.14167288588752192	0.0259399
0.08534919033462514	0.0211786
0.016037858219901818	0.00669994
0.156787634498835	0.0406458
0.14418763169930418	0.0410608
0.15029132401342352	0.0311879
0.1045265713412406	0.019096
0.296545532365063	0.0771332
0.1224770925794662	0.0295175
0.01563532624311282	0.00155656
0.1504993396364292	0.0330693
0.30881701710336756	0.0681023
0.18048339948545794	0.0358795
0.13077579869477185	0.0300848
0.12224358159870514	0.0351209
0.2462699905785973	0.0650251
0.06053540656909268	0.0148647
0.15979202110835436	0.0405971
0.22128568306837462	0.0525146
0.15600742588129066	0.039311
0.2030431448528174	0.0562944
0.03525229306201732	0.0122387
0.28231258842255685	0.0630116
-0.035068158444551314	-0.00827901
0.20763347886959982	0.0571827
0.11078832929620189	0.0199909
0.11684613025282725	0.027621
0.20080408870079788	0.0490873
0.17921597963467176	0.0440198
0.35283686170952866	0.0780348
0.009648652566932814	0.000173846
0.10694679209863028	0.0308817
0.06868399933972169	0.0223423
0.29890021047772936	0.0722452
0.1428706900945705	0.0379125
0.13013277591400702	0.0317428
0.07515479849254567	0.0171858
0.03749287458613585	0.00669251
0.2018514925348079	0.0511547
0.15005414146583101	0.033391
0.05007184505414221	0.0159628
0.16178641959720602	0.0369342
0.2283738987693119	0.0587803
0.22670082759495097	0.060387
0.22894280081561255	0.0567644
0.03749948787115319	0.00348021
0.12952097158840614	0.0384965
0.02825440278370332	0.0115818
0.24814643664270325	0.0566803
0.16393808983451127	0.0252913
0.2686938427938014	0.0691084
0.09325270601283123	0.0158162
0.1872128147309338	0.0397391
0.23370018239307228	0.0571355
-0.05081477101391635	-0.00861291
0.2171798694240544	0.049144
0.10226825910664748	0.02587
0.1474596410150968	0.0378616
0.1529810218765492	0.0312736
0.20922005520104753	0.0477298
0.06764544464593485	0.018804
0.1661030143026076	0.0393019
0.20923310483455504	0.0516824
0.13968725811607832	0.0328372
0.2691652011157003	0.0640617
0.24500161828708794	0.0587357
0.06220768004356946	0.0156033
0.2451835940598687	0.0559571
0.2589469686657724	0.0654772
0.1671603149368085	0.0381085
0.17157798805333177	0.0337276
0.017486043203114417	0.0045671
0.1981797314675784	0.0445777
0.23827322187617	0.0572807
0.08235481064534823	0.0156929
0.18740235651117793	0.0468107
0.14661758031692498	0.0375838
0.21391263334010835	0.0473333
0.06933258962789919	0.0176666
0.256175087839594	0.0663049
-0.07290869810890635	-0.0186932
0.14609776960349746	0.036312
0.20782590154241912	0.0504267
0.29560228134570227	0.0711372
0.21540396949160923	0.0481879
0.08248161798703105	0.0250817
0.031113783601694957	0.00506743
0.29271302278167904	0.0656192
0.09449525212706766	0.0219315
0.040572378295378055	0.00611809
0.3418369420323539	0.0849759
0.16848482260259484	0.0374713
0.137254786245075	0.0273554
0.12738628593443596	0.0217807
0.1331867142620559	0.0361169
0.20750349216016586	0.0586589
0.06388355239001083	0.0143539
0.09726080617159606	0.0250046
0.19751473312493686	0.0458682
0.16193700388669013	0.0352739
0.24317417528280902	0.0616271
0.13935913470044925	0.0355714
0.002271667166108362	0.00309676
0.20734415924915375	0.0529058
0.11724177635456529	0.032174
0.28046227194576484	0.0635131
0.1788701504468532	0.0458144
0.2078706012859913	0.0487972
0.19468549627815007	0.0559871
0.1561321342986105	0.0395672
0.007681362147563305	0.00467148
0.014040290725075323	0.0100948
0.23376337398427488	0.0543185
0.10231483993646208	0.0252383
0.19779194760272273	0.05556
0.08983888913855913	0.0246836
0.10360122802554636	0.025721
0.19534547921654216	0.0404582
0.15461275465191407	0.0292996
0.2634834745821264	0.0599182
0.2624043969560825	0.0674654
0.14912079347392396	0.0339393
0.07244160910744249	0.0143631
0.12234857050800019	0.0296341
0.23865322608693687	0.0516541
0.19999666184925474	0.0476135
0.11410919760354742	0.0333285
0.08778291715541088	0.0186169
-0.06367743487551489	-0.0118019
0.2700875768026275	0.0637371
0.1567480745013201	0.0302027
0.07594936423426414	0.0180981
0.20052165117004483	0.0461113
0.1636569419863548	0.0364714
0.17266515774253108	0.0426337
0.1784496266070214	0.0405174
0.2257862157336949	0.0522634
0.15237802027644054	0.0421122
0.22081206668971698	0.0424039
0.24679147774513863	0.0590728
0.14649861306605702	0.0301274
0.32261587415794163	0.079486
0.16053460512052561	0.0379811
0.11466365208260781	0.0214648
0.12210747135547519	0.0221641
0.2290848232742142	0.0501835
0.009657621376938274	0.00967504
0.2243268825598859	0.0577689
0.07961064254523577	0.0217664
0.2168351370271617	0.053963
0.20944087804594586	0.0451521
0.19115167800388483	0.043071
0.2568590389754021	0.0629632
0.15034837523415767	0.0405518
0.2517607707659167	0.0656374
0.06464118920565866	0.0129471
0.006778972098490584	0.000704309
0.17852734142873133	0.0446038
0.04312147593446178	0.00696554
-0.022403950656838853	-0.00379186
0.18693767959436092	0.0426299
0.21184076051693376	0.0545708
0.2591069559727007	0.0585371
0.18308785524847762	0.0493711
0.1717524917166347	0.0394724
0.20509321307944933	0.0479986
0.21778594551581157	0.0529171
0.23572428333316706	0.0576153
0.0961893748948768	0.0258814
0.22874670340607534	0.0518448
0.006988025677201534	0.00612201
0.18763336453842916	0.0529319
0.14532950833283534	0.034079
0.14239382239055576	0.0310191
-0.06557724458271992	-0.0150326
0.19272796921591112	0.0451585
0.21123456287976994	0.0466327
0.2345837572068393	0.052927
0.21946371232656234	0.0531088
0.12961652556387915	0.0271227
0.25219348540458736	0.0687276
0.11242991113599238	0.0288322
0.16005430945573937	0.0389825
0.25942424271181347	0.0599927
0.2933686663969757	0.0621331
0.0662055626948762	0.0119191
0.2627654027933422	0.0625742
0.19850137085946404	0.0422906
0.08641610727831124	0.0140253
-0.012288551948474806	-0.0054738
0.15844822640698983	0.0419721
0.1639539347619367	0.0374174
0.15851179696611062	0.0450334
0.14234484029321537	0.0274629
0.17670378183831698	0.0513214
0.07610027047314313	0.00996838
0.16385303646640761	0.0335691
0.08774928877642979	0.0197897
0.20797107030276113	0.0521724
0.039632472020652634	0.0121141
0.2416961912395221	0.059509
0.21807666907166967	0.0551013
0.2691590066464761	0.0749217
0.16013451379856153	0.0414211
0.30323144995203444	0.0664753
-0.06619308235405776	-0.0146566
0.11358450270592048	0.0245582
0.028258398238357924	0.00661185
0.1365729999499002	0.0416419
0.0762290796466238	0.0200983
0.26934191152893355	0.0672981
0.26758294064071986	0.0694937
0.12807082247777674	0.0262408
0.13566234765871144	0.042313
0.22136244665735266	0.058018
0.037248127300894426	0.00978842
0.25087235548654324	0.060006
0.13774980235408782	0.0335452
0.18848528156587915	0.0467889
0.21882584471848043	0.05348
0.10896280322790401	0.018608
0.17505611356118725	0.045945
0.15765671551435584	0.0401723
0.1589793210617694	0.0332514
0.22671931722624172	0.0545268
0.15611895498015668	0.0394965
0.2841832621764502	0.0724649
0.07886614997562727	0.0181021
0.26931465424985734	0.0576519
0.004954065842483249	0.00415024
0.036626861146253034	0.00764944
0.20362825727633405	0.0507178
0.11865277850794304	0.0309578
0.025055437432730688	-0.00206039
0.12870640327016458	0.0282764
0.045565824989549246	0.0142477
0.06954461722295065	0.020365
0.11167077465330223	0.0291905
-0.08261513248093014	-0.0276912
0.3112646021461425	0.0746637
0.07156730176573337	0.0183989
0.26076158690938983	0.062369
0.2155902783452905	0.0441707
0.040016268195304114	0.012915
0.24592629727809542	0.058525
0.1695528795663573	0.0378073
0.1251772587441377	0.03437
0.18053061271176005	0.0438198
0.2583966729294711	0.0542686
-0.033678498055236435	-0.00586406
0.0019378261977996219	-0.00324922
0.1184747154538153	0.03126
0.06455202368581191	0.00922742
0.13955117075906476	0.0379039
0.24851548053472128	0.0641069
0.2020243889114542	0.05398
0.05876274531028651	0.0105731
0.1544272418696977	0.0377998
0.10192821499693488	0.0250579
0.17811270434516932	0.0456348
0.1986557965018655	0.0491083
0.031181872753145233	0.0124971
-0.007051336195014365	-0.00301558
0.14324526704606022	0.0304347
0.24368209312410047	0.0630098
0.12531770225040342	0.0318938
0.0808764832999292	0.0250066
0.181131797460586	0.0464005
0.25131880973517084	0.0592694
0.22224060782971206	0.0557137
0.03849912144181163	0.0144388
0.26599664320451427	0.0647559
0.06506882026912576	0.00692909
0.09747441145057617	0.0238462
-0.021450728269760442	-0.00679027
0.21154613842309636	0.0478547
0.1385095624287611	0.0333969
0.18950017651018308	0.0468652
-0.022270564061320487	-0.0102813
0.15697880198197875	0.0333147
0.20327564251195954	0.0428187
0.125376165930107	0.0335174
0.16251231436233043	0.0450163
0.06379329358689835	0.0226535
0.05062864534632133	0.0137717
0.1639740209962036	0.0348938
0.183740112119303	0.0452315
0.15178463281230253	0.0375314
0.3566306848929291	0.0854716
0.282901077615509	0.0711614
0.09682006618374576	0.024018
0.14218529646473826	0.0391263
0.18455921076467102	0.0458694
0.22924033937057947	0.0522872
0.16735134953498973	0.0300905
0.1808325050408764	0.0427767
0.266656932043937	0.0646204
0.33358738036261376	0.0812096
0.0973137341627129	0.0257016
0.2533645485015603	0.0626249
0.10989225033322626	0.0323209
0.23552983854410336	0.0520355
0.18892195648731216	0.045157
0.1699359963503032	0.0405245
0.1665066177867942	0.0403354
0.14948757752448738	0.0318294
0.07309426167530801	0.0222473
0.2182443760813262	0.0552778
0.15539430572544344	0.0327606
0.08491829414278952	0.0207698
0.12191713749152057	0.0293174
0.17730466514687435	0.0444357
0.1685016301402112	0.0381941
0.16305758723367678	0.0374254
0.2471503137406488	0.0548246
0.10620619754679003	0.0274695
0.052143697677740575	0.0104092
0.2665294062713861	0.0661333
0.3124796433960233	0.078627
0.19887505963763386	0.0512313
0.12643295925754028	0.0336601
0.19949883481003622	0.0425842
0.21534638572634898	0.0540936
0.30452657904368385	0.075903
0.1245994576160028	0.0297382
0.0334215001282608	0.0103822
0.18502509246059606	0.039213
0.2247375800601201	0.0545566
0.12599633615753153	0.0337007
0.10517546247020387	0.0215171
0.009431165760316962	0.00193478
0.1057666814840894	0.0285648
0.3091562438660596	0.0724127
0.16928369712650151	0.0397821
0.054254187057188284	0.0128459
0.08710577954305146	0.0187686
0.12142055952252197	0.0309902
0.2676113072577955	0.0588733
0.055304687279409036	0.00661118
0.114456658241109	0.0329638
0.10173901664629033	0.0228064
0.1993542792630043	0.0433406
0.18141497332918435	0.0373123
-0.06359771513046854	-0.0131316
0.26319314493773865	0.0604927
0.16991394231942616	0.0406612
0.26443241162896974	0.057904
0.08054263600491773	0.0109939
0.1328017854142725	0.0292573
0.1920540017914942	0.0548317
0.08067158602906321	0.0132672
0.08704210852275818	0.0243335
0.17021820832209608	0.0458738
0.17844782077827906	0.0395124
0.24572447846304146	0.0589266
0.08701934368148663	0.0103468
0.14889431362692435	0.0330712
0.10120795255401402	0.026753
0.234752825814897	0.0510083
0.148998282422114	0.0355573
0.4377034450328897	0.105171
0.12779075908466825	0.0227325
0.337193890032683	0.0822493
0.18414647350483554	0.0375202
0.15818676261193482	0.0418085
0.2670787747357751	0.0624123
0.17611510484402518	0.0369505
0.025638604426846054	-0.00271103
0.23210403852783204	0.0612177
0.16210478364445197	0.0324268
0.23710032529026173	0.0529655
0.12662849345474145	0.0184632
0.0964565369543659	0.0294125
0.27702982005928706	0.0659607
0.19791914828826343	0.0515113
0.1351078417792563	0.0364293
0.14466376742580522	0.0354719
0.1726584622176525	0.0364538
0.18745843552606958	0.0454064
0.10314277312504411	0.0250731
0.26845430460290143	0.0689659
0.2617845469097851	0.0609626
-0.07681891691604092	-0.0181652
0.07536559553961168	0.0163969
0.15966170016913575	0.0413808
0.2067456135958281	0.0486018
0.06747610265784093	0.0222631
0.028469129666108043	0.00577629
0.13121065366445855	0.0316907
0.12188249649474801	0.0284954
-0.012649992529139216	-0.0101864
0.12859196620108174	0.0335678
0.1347195959768934	0.0338463
0.06997232584861884	0.0181023
0.16693210865906577	0.0345826
-0.04536977146383899	-0.0102606
0.07106918109379906	0.0158719
0.0341133441901917	0.0121279
0.12591647912749007	0.0296671
0.1482470528527046	0.0352139
0.15295626995820147	0.0311969
0.2584564628853781	0.0697748
0.1788860276111833	0.0394492
0.21030705997576257	0.0496359
0.2332581777107347	0.0509164
0.09421989182036945	0.015613
0.20470204858819904	0.0443442
0.36835060815341675	0.0859668
0.1714356144428769	0.0360458
0.11974491220239934	0.0382363
0.10659696919368361	0.0230427
0.030397107628952147	0.00303133
-0.0007824991716457807	0.0103388
0.10335981388190388	0.0235425
0.29417055618289706	0.0612435
-0.0432058984728912	-0.010226
0.08218917992227986	0.0195311
0.19587691979405664	0.0484862
0.30450850798958917	0.0788301
0.12153628685115934	0.0310516
0.11090167073590579	0.0258702
0.28028594193363965	0.0711234
0.24942340612367953	0.0548958
0.01446759121478336	0.00226788
0.3423938391539579	0.0865739
0.049632027054325754	0.0146322
0.16765468479838216	0.0378727
0.27129318957518644	0.0588195
0.11294179836192257	0.0223545
0.20963645123425315	0.0425817
0.13514104770263166	0.025359
0.24388253238324514	0.0548534
0.05353123633908628	0.0134605
0.2272147118517725	0.0467586
0.13693724137583152	0.0311179
0.25834048977190427	0.0555959
0.1235071551820625	0.0332834
0.09392099436288581	0.0220939
0.21374651240160467	0.0506048
0.2321847887933315	0.0547776
0.23483507294854458	0.054923
-0.049293807164307535	-0.0113361
0.176722095244042	0.0465733
0.16101092196032016	0.0385897
0.08061297126809548	0.0234288
0.2620481916664466	0.0578582
0.2839755012865702	0.0764076
0.1674659079524747	0.0408469
0.09512931220354923	0.0251075
0.14364032660047402	0.0374008
0.029787067823391654	0.00756895
0.01748681127372048	0.00617149
0.2687644197482829	0.0647347
0.18233332017817805	0.0424209
0.1034611226568038	0.0216407
0.27064575480521846	0.074003
-0.01142461077420231	-0.00298476
0.12508444414128	0.0262179
0.2362383079678711	0.058349
0.05768066584694851	0.0114723
0.057895370889020546	0.0196526
0.18424952307243542	0.0455375
0.2516877108099289	0.0550009
0.22734147036647673	0.0503542
0.07716981952529658	0.0206369
0.14706086191807702	0.0289845
0.17627510916474842	0.0437704
0.14082819154498333	0.0334471
0.2788329515496182	0.0692251
0.2907190202077837	0.0673696
0.2031661806848426	0.0462529
0.2659032223944521	0.0702107
0.17614950460960443	0.037888
0.023431345037503087	0.00869886
0.1911259889477867	0.0386392
0.06359807685660696	0.0188187
0.3350548488830507	0.082637
0.04387845854875806	0.00540283
0.02511068370020825	0.0085779
0.2548390504438769	0.0556893
0.09984614988466199	0.0232971
0.1728819327576057	0.038694
0.11261743162990355	0.0359231
0.17398642867555425	0.0525972
0.17361254621399547	0.0381415
0.18321168458080767	0.044617
0.11616487534382282	0.0250529
0.19128009645204883	0.0450594
0.2963954849662407	0.0751761
0.1383596992945951	0.0374441
0.08598485240369777	0.0255937
0.19177129380527774	0.0447155
0.04351099744930932	0.00385408
0.2721713738616831	0.0665735
0.21446397191625982	0.0524266
0.2776156503628946	0.0665534
0.18761995068888168	0.0388245
0.1708131751121746	0.0499554
-0.09165035911336707	-0.0190041
0.09564190399301159	0.0210338
0.2530353190900875	0.0605508
0.2703407268365235	0.0658534
0.2293363666280584	0.0486194
0.14121671070215452	0.0312077
0.18042761704138388	0.0452594
0.15321899626603758	0.0399923
0.08122305209823047	0.0159472
0.12852559555762208	0.0333078
0.08828177039150656	0.0213501
0.1039645473570359	0.0211208
0.04052830128550334	0.0103883
0.0997306865767923	0.0201354
0.16732789496074532	0.0458418
0.14029765572716754	0.0277286
-0.13765544967085366	-0.0339785
0.2608659976599371	0.058096
0.008156915029038066	-0.00179906
0.17974677070496445	0.0364289
0.1485613566627032	0.0286017
0.20128441935590588	0.0464432
0.0814724965806429	0.0225611
0.21713502148880226	0.0512295
0.14354295890197585	0.0410616
0.1465953001017552	0.0368231
0.01023620398977107	0.00165287
0.15481663911043664	0.0459823
0.24825270236093186	0.0581049
0.2148397640979748	0.0432896
0.17874729900857614	0.0449096
-0.01821150648882977	-0.0027498
0.273830742116594	0.0713943
0.05558488041697727	0.0117489
0.17175600791943776	0.0410885
0.13203267251401501	0.0333813
0.17358815934989197	0.0473033
0.08502999368541779	0.0199411
0.14997302143991675	0.0438065
-0.016282400385613276	-0.00298005
-0.014600913240376578	-0.00604857
-0.09771367221141938	-0.0285932
0.1651206911283368	0.0446401
0.02281757678129897	0.00064342
0.07065218399077552	0.0143023
0.26449265244467174	0.0656705
0.11029522021804676	0.0252078
0.22730478132225415	0.0565886
0.19380835125861307	0.0467346
0.11706705415979128	0.0252899
0.23529330761626968	0.05463
0.05228872953437981	0.0179458
0.2599241156137705	0.0667122
0.1815294914498585	0.0414573
0.19017446115810938	0.0506917
0.19751769059533933	0.0472112
0.08025640846355239	0.0244018
0.05364088340333843	0.00211773
0.1841114553495881	0.0455676
0.16027958420779428	0.0361517
0.16891682992889342	0.047437
-0.02348255925192167	1.2214e-05
0.06257541582057953	0.0147921
-0.005073159191399237	-0.00397032
0.20113392008713576	0.0523107
0.14503760649948022	0.0334979
0.100627779783605	0.0286147
0.2672435714019989	0.0589217
0.14800154433921808	0.0313767
0.015996760068375228	0.000926665
0.09046414846791198	0.0181718
0.24937380844225385	0.055321
0.27401384160807024	0.0683481
0.25844975890209715	0.060111
0.20359053877292937	0.0481401
0.05883292557516717	0.0126475
0.047645221266687715	0.00860439
0.19505322707834563	0.0457227
0.20024798932744897	0.0475697
0.16740740922404876	0.0444212
0.09469596902051365	0.0154595
0.25880041273363863	0.0559156
0.0506020759958419	0.0111065
0.3702089801292971	0.0954393
0.09487495382888082	0.019579
0.2706537737509911	0.0674159
0.22307781335963758	0.044996
0.169122349088816	0.0436487
0.2536952149155557	0.0649834
0.1953572216227039	0.0481127
0.2060584181757169	0.0469706
0.34164933752068716	0.0765159
0.3197305436596998	0.0692183
-0.009755776870946793	-0.00347148
0.23044320460691178	0.0582681
0.11332398689551527	0.032932
0.13920577184773286	0.0349956
0.2567179777411857	0.05892
0.18668040984232082	0.0463303
0.04053691912344635	0.0146146
0.17543384956538102	0.0428181
0.13782088788683033	0.0372867
0.08892989995059497	0.0201691
0.03590105954380996	0.00271564
0.26110308564299606	0.0668996
0.1504420030212626	0.0423792
0.07756659611329687	0.020303
0.21876676714801394	0.0528562
0.08334349648874066	0.0212241
0.1298708875829014	0.0270773
0.15595502779497752	0.0367463
0.043100995814157515	0.0201421
0.163454994925627	0.0384294
0.18880556586532665	0.0401389
0.1676348530464725	0.0428074
0.2389201472095554	0.0613107
0.10419433258746354	0.0278638
0.13627727954913263	0.0360165
0.2539624666324424	0.0538145
0.1716250389879344	0.0303601
0.17777149103072323	0.0453464
0.12109035439915844	0.0276196
0.14700541982778967	0.0323244
0.06568044257732714	0.0272907
0.031191327732165285	0.011629
0.17655708342555054	0.0431077
0.07633371382261539	0.0193285
0.07825473706341458	0.023319
0.238628470317529	0.0603447
0.14435859042944926	0.0332079
0.13592352610039726	0.0375546
0.17248260577936694	0.0371473
0.16541808644920408	0.0415323
0.14610203021874785	0.0341264
0.23899838550507438	0.0519956
0.14022103042152081	0.0342954
0.22784657447117793	0.0584299
0.11093261816209127	0.0334587
0.22265728381279776	0.0543177
0.17290498387739534	0.0382164
0.0022935034736884085	0.00400726
0.0613357302260983	0.0157735
0.1316882011478934	0.0243802
0.13349342439613987	0.0341118
0.11827398413425913	0.0297601
0.162371124443564	0.0392527
0.2320037669425723	0.0576203
0.145243278808959	0.0334041
0.1875489625820986	0.0483593
0.10815878728348848	0.0262149
0.18155105336671504	0.0463274
0.14148650521816633	0.0310796
0.2413629096459375	0.063429
0.013335123793987106	0.00225279
0.1392000005980142	0.0385374
0.05488076244005867	0.00941503
0.10221357807293298	0.0242648
0.1814272393885653	0.0337551
0.16989011844741897	0.0437819
0.034914746746908525	0.00815988
0.1106778799933296	0.0231896
0.1846606777220899	0.043227
0.0817420413578884	0.0131315
0.19174131560147317	0.0416447
0.13727976771486516	0.029028
0.13231881001524967	0.0360227
0.13451229546261673	0.0321406
0.17410535852668668	0.0466446
0.06614096478426201	0.0143924
0.13249913618462492	0.0356418
0.21734268164312173	0.0487772
0.1523859080264722	0.0341619
0.1678386074842743	0.0448299
0.2578829096333046	0.0693694
0.1877907706498803	0.0468858
0.2582371901566664	0.0636521
0.2714093954782542	0.0599467
0.1864481614057049	0.0449786
0.04046030864872832	0.00189841
0.22160842333199615	0.0549543
0.11060166930597509	0.0291635
0.18347570367738797	0.0417031
0.1885158828271817	0.0504421
0.17305313786704338	0.0390783
0.35718054428072765	0.0790394
0.1914685186002077	0.0382709
0.27983915357398503	0.0626341
0.24877782855969943	0.0630038
0.2686911878786436	0.0605507
0.2391619091691264	0.0636493
0.13925294822990414	0.0357182
0.11006892394495112	0.0270082
0.16906957021709487	0.0407073
0.289125369166244	0.0688161
0.14056698794611905	0.0346262
0.27968713507357407	0.068949
0.33216646523790666	0.0803634
0.11620627396882036	0.0247242
0.10459974194787659	0.0308329
0.24184162876141999	0.0547448
0.1442056463391005	0.0351536
0.21899514373820883	0.0502746
0.0399448275821213	0.0111626
0.1798015439674483	0.035664
0.20783418721958408	0.0537029
0.19972132275153842	0.0440099
0.30991234063947787	0.0700036
0.19764839339910786	0.0428502
0.22701523078385516	0.0533341
0.2502324284842908	0.0576382
0.215231601745393	0.049778
0.12458700079113365	0.0335425
0.11767642861643993	0.0285378
0.10266167812117738	0.0240174
0.09083074647144027	0.0284228
0.28169038156316223	0.0635309
0.28640911368621846	0.0697798
0.14570369046096324	0.0351185
0.3068418004171193	0.0740624
0.2785835994376973	0.0649887
0.18365378608600963	0.04054
0.051535484780679604	0.0167584
0.045409082891244235	0.0132102
0.23180756201265226	0.058195
0.08046626616762327	0.0176392
0.26812791461889607	0.0675573
0.19553553056791212	0.043761
0.06965554656872114	0.0204902
0.15126031133712153	0.0322187
0.186410804098965	0.0511771
0.1581402134034025	0.0405622
0.17228511803185104	0.0429864
0.11607893623026087	0.0210791
0.1323516746809614	0.0308491
0.255913424111031	0.0608709
0.05485114334556331	0.011285
0.31628067718816566	0.0747961
0.0640091171552707	0.0100996
0.10476379575191626	0.0175415
0.22961611511784666	0.0532264
0.02861512806351915	0.00807666
0.0758042817131127	0.0266786
0.3762699507589943	0.0975571
0.19836435177117176	0.0471636
0.22418591762189172	0.0587939
0.10474990185873542	0.0114863
0.02126032926519978	0.00267188
0.15902233201602176	0.0388942
0.17936370621055933	0.0446957
0.20356099826777702	0.0470423
0.09595428754426974	0.0249865
0.07309572064312024	0.0134738
0.24215244872031755	0.0622649
0.2198863105930093	0.0533539
0.13644171122549825	0.0255685
0.13369841097615454	0.024475
0.17965165284372311	0.0445923
-0.08327799939918933	-0.0205912
0.21992416347228766	0.0587561
0.0320726149454947	0.00382452
0.09504993206512591	0.0231654
0.01952260529940006	0.00106156
0.08629315062309943	0.0265376
0.18884188100272756	0.0399198
0.0729105381573504	0.0147447
0.2278864994577152	0.0607034
0.0513297794711253	0.00794079
0.33032360838543257	0.0726406
0.2291541331797213	0.0571676
0.22993065219178055	0.0538239
0.033119459094359024	0.00788414
0.2488722783907627	0.0547899
-0.02718444263762996	-0.00798186
0.07825721471081201	0.0122356
0.35548653732688623	0.0869391
0.0948617888233789	0.0242399
0.236176474031496	0.0499012
0.030924736855988965	0.000389167
0.14913899112270318	0.0406751
0.03127741005592616	-0.000293707
0.07033124985591324	0.0124111
0.07183808855874417	0.0210555
0.17063658016871963	0.0395222
0.09645254465596152	0.0258486
0.04911847365689583	0.00781348
0.28462334894895897	0.0669115
0.12660222471458252	0.0269987
0.07915241683613759	0.0172461
0.21014773775060636	0.0562973
0.21091725841570158	0.0480148
0.022921961261610998	0.00430035
0.08173294301580361	0.0134864
0.12422480460127996	0.0340063
0.2649268762127058	0.0698082
0.14909591834943084	0.0397272
0.2271447039723795	0.0552702
0.06884757802496858	0.0165379
0.26674337485752736	0.0649685
-0.11376151802477563	-0.0257704
0.030730121815903573	0.00391303
0.09898785642980114	0.0243147
0.2517298911074663	0.0622821
0.032475023180940754	0.00260319
0.32791830503134994	0.0803166
0.18984703907675857	0.0519564
0.1661104588764833	0.0468464
0.2779792014118276	0.066511
0.17479654971171552	0.0488164
-0.020109840787468063	-0.0104181
0.1609672325560558	0.040328
0.16793608299895066	0.0436653
0.05783750219548047	0.0107529
0.12232253581620646	0.0288296
0.2576770435407988	0.0628703
0.15719974212582064	0.0361614
0.18338587849203844	0.0466074
0.19621804263217552	0.0487394
0.31436807258563754	0.079735
0.1897697878090541	0.0448019
0.10299426771782237	0.0322623
-0.0026760206601772587	-0.000314477
0.2647493579133649	0.0650848
0.1595796579821041	0.0388235
0.12737306702287352	0.0231254
0.12022516398817176	0.0229414
0.15563218757090938	0.0324721
0.2908768312279626	0.0703347
-0.04230400834191159	-0.00310502
0.041052302788230355	0.0126318
0.1667050204714868	0.0343317
0.020727502780724428	0.0092143
0.17504407190500593	0.038605
0.1875251137768505	0.0433846
0.24502326966035565	0.0530112
0.27697732783728446	0.0658707
0.20353762881503207	0.0452325
0.15739678048426364	0.0370147
-0.028838111275113192	-0.012155
0.3520838619758844	0.079854
0.12752575745748118	0.0329287
0.017875761097530835	0.00289319
0.03293350347136562	0.0127394
0.20329514690935613	0.0454146
0.2072679442961973	0.0422218
0.1865864219455629	0.0523104
0.13625539842817036	0.0338955
0.08944800812228178	0.0190388
0.12988378766045092	0.0294591
0.14585464848352486	0.033113
0.02771211987212747	0.00656046
0.26717472364644124	0.0670992
0.15509706104212143	0.042026
0.10985214856392393	0.024894
0.2584327951463717	0.0647136
0.03907291683830807	0.00993087
0.0016039011198472483	0.00133137
0.27285539729719	0.0585409
0.24183830526483896	0.058144
0.20487564150057003	0.0489138
0.08013591463371475	0.0145095
0.04198171386829682	0.0143827
0.05945958343574157	0.0161039
-0.05709863027169863	-0.0136594
0.29117189976786334	0.0649123
0.00723297723287068	-0.00144273
0.19041614615927602	0.0455165
0.1549557916893397	0.0383704
0.2956397146730054	0.0722967
0.31797583056006173	0.0700678
0.15483868777377274	0.0467537
0.16379658049638468	0.0384432
0.14452884124451731	0.0322736
0.06963138994480861	0.0175267
0.18809834950805432	0.0548766
0.27592902552074733	0.0705053
0.09933794950781613	0.0268926
0.2725458742791636	0.0619136
0.19433445798167998	0.043146
0.1131721697118572	0.0242218
0.13857613382040906	0.0335466
0.18424417744251587	0.0392169
0.12227209947708716	0.0223479
0.05125031425807886	0.0103782
0.09387952906554968	0.0252057
0.3169765240111369	0.0779565
0.23700429203605042	0.059766
0.16189220875556337	0.040979
0.2708122993008497	0.0687307
0.18361585383360307	0.0496447
0.07392060123493345	0.0233659
0.18948597312243035	0.0443319
0.025863374501627602	0.00413577
0.13603946509561057	0.0269081


==> anc/vn_vs_Kn.txt <==
#<Kn>	|v_2|/|e_2|	|v_3|/|e_3|
# b = 0 fm
3.3181006390000003	0.04879978042506059	0.011104044174165953
0.3318100639	0.17872508389844002	0.09982863344903666
0.08295251513	0.23493013574849955	0.18259284089784694

# b = 6 fm
2.9119680999999997	0.05899232429074834	0.010201237156733316
0.29119681000000003	0.19370655001845224	0.11253707702531611
0.0727992019	0.24249714334615455	0.19689455220134938

# b = 9 fm
2.435327517	0.06753570801803487	0.011399308705572932
0.24353275169999997	0.20225847151814125	0.11705491831169948
0.06088318798	0.24727458746941175	0.18557172225806504

Full curve:
v2/e2 = 0.26214977 / (1 + 1.19665873*Kn)

Dashed curve:
v3/e3 = (0.20962291*(1 + 1.79215342*Kn)) / (1 + (0.69729489 + 1.79215342)*Kn + 13.9446489*Kn^2)

